Quark Transverse Parton Distribution at the Next-to-Next-to-Next-to-Leading Order

We report a calculation of the perturbative matching coefficients for the transverse-momentum-dependent parton distribution functions for quark at the next-to-next-to-next-to-leading order in QCD, which involves calculation of non-standard Feynman integrals with rapidity divergence. We introduce a set of generalized Integration-By-Parts equations, which allows an algorithmic evaluation of such integrals using the machinery of modern Feynman integral calculation.

==> ancillary_files/Beamfunction.m <==
Beam["qg"] = as*TF*(4*(1 - z)*z - 2*Lp*(1 - 2*z + 2*z^2)) + 
     as^2*(CA*TF*((-2*(-172 + 315*z - 387*z^2 + 298*z^3))/(27*z) + 
         (4*(21 - 30*z + 68*z^2)*H[0, z])/9 + 2*z*(-3 + 4*z)*H[1, z] + 
         Lp^2*((2*(1 - z)*(4 + 7*z + 31*z^2))/(3*z) + 4*(1 + 4*z)*H[0, z] - 
           4*(1 - 2*z + 2*z^2)*H[1, z]) + 8*z*(1 + z)*H[-1, 0, z] - 
         (2*(3 - 12*z + 44*z^2)*H[0, 0, z])/3 - (8*(1 - z)*(2 - z + 11*z^2)*
           H[1, 0, z])/(3*z) - 8*(1 - z)*z*H[1, 1, z] + 
         4*(1 + 2*z)*H[0, 0, 0, z] + 4*(1 - 2*z + 2*z^2)*
          (H[1, 2, z] + H[1, 1, 0, z] - H[1, 1, 1, z]) + 
         (8*(-2 + 3*z - 9*z^2 + 11*z^3)*zeta[2])/(3*z) + 
         Lp*((4*(-26 + 36*z - 135*z^2 + 116*z^3))/(9*z) - 
           (4*(3 + 44*z^2)*H[0, z])/3 + 8*(1 + 2*z + 2*z^2)*H[-1, 0, z] + 
           8*(1 + 2*z)*H[0, 0, z] + 8*(1 - 2*z + 2*z^2)*H[1, 1, z] + 
           16*z*zeta[2]) + 4*(1 + 2*z + 2*z^2)*(2*H[-2, 0, z] - 
           2*H[-1, -1, 0, z] + H[-1, 0, 0, z] - H[-1, z]*zeta[2]) - 
         8*z*(2*H[2, 0, z] - zeta[3])) + CF*TF*(-13 + 75*z - 72*z^2 + 
         (8 + 15*z - 8*z^2)*H[0, z] + Lp^2*(-7 + 16*z - 12*z^2 - 
           2*(1 - 2*z + 4*z^2)*H[0, z] + (4*(1 - 2*z + 2*z^2)*
             (9*LQ - 9*H[1, z]))/9) - 2*z*(-3 + 4*z)*H[1, z] + 
         (1 + 12*z - 8*z^2)*H[0, 0, z] - 2*(1 - 2*z + 4*z^2)*H[0, 0, 0, z] + 
         8*(1 - z)*z*(H[2, z] + H[1, 0, z] + H[1, 1, z] - zeta[2]) + 
         Lp*(-8*LQ*(1 - z)*z - 2*(10 - 33*z + 28*z^2) - 2*(1 - 8*z + 8*z^2)*
            H[0, z] + 16*(1 - z)*z*H[1, z] - 4*(1 - 2*z + 4*z^2)*H[0, 0, z] + 
           (4*(1 - 2*z + 2*z^2)*(-18*H[2, z] - 18*H[1, 0, z] - 
              18*H[1, 1, z] + 18*zeta[2]))/9) + 4*(1 - 2*z + 2*z^2)*
          (H[2, 1, z] - H[1, 0, 0, z] + H[1, 1, 1, z] + 7*zeta[3]))) + 
     as^3*(CA*Nf*TF^2*((4*(-1582 - 8697*z - 24198*z^2 + 43324*z^3))/(729*z) + 
         (8*(-523 - 8119*z + 2280*z^2)*H[0, z])/243 + 
         (8*(-36 + 103*z - 1064*z^2 + 668*z^3)*H[1, z])/(243*z) + 
         Lp^3*((-8*(1 - z)*(4 + 7*z + 31*z^2))/(27*z) - 
           (16*(1 + 4*z)*H[0, z])/9 + (16*(1 - 2*z + 2*z^2)*H[1, z])/9) + 
         (16*(-3 - 23*z + 3*z^2)*H[2, z])/27 - (16*(10 + 21*z + 20*z^2)*
           H[-2, 0, z])/9 - (8*(85 + 290*z + 299*z^2)*H[-1, 0, z])/81 - 
         (8*(32 + 1407*z + 391*z^2)*H[0, 0, z])/81 - 
         (8*(85 - 326*z + 290*z^2)*H[1, 1, z])/81 + 
         (8*(12 + 65*z + 8*z^2)*H[2, 0, z])/9 - 
         (8*z*(5*H[3, z] - 2*H[2, 1, z]))/9 - (16*(25 + 62*z + 62*z^2)*
           H[-1, 0, 0, z])/27 + (32*(-4 - 74*z + 23*z^2)*H[0, 0, 0, z])/27 - 
         (32*(10 - 23*z + 23*z^2)*(H[1, 2, z] - H[1, 1, 1, z]))/27 + 
         (16*(1 + 6*z + 2*z^2)*H[2, 0, 0, z])/3 - 
         (32*(-1 + 12*z)*H[0, 0, 0, 0, z])/9 + (8*(12 + 27*z + 8*z^2)*H[0, z]*
           zeta[2])/9 + Lp^2*((4*(-40 + 6*z - 348*z^2 + 409*z^3))/(27*z) + 
           (16*(-5 - 32*z + 9*z^2)*H[0, z])/9 + (80*(1 - 2*z + 2*z^2)*
             H[1, z])/9 - (16*(1 + 2*z + 2*z^2)*H[-1, 0, z])/3 - 
           (64*z*H[0, 0, z])/3 - (16*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 - 
           (32*z*zeta[2])/3) + (-24*(-40 + 3*z - 123*z^2 + 154*z^3)*
            H[1, 0, z] - 8*(-120 - 18*z - 172*z^2 + 435*z^3)*zeta[2])/
          (81*z) + (80*(1 + 2*z + 2*z^2)*(2*H[-1, -1, 0, z] + 
            H[-1, z]*zeta[2]))/9 + Lp*((4*(48 - 23*z - 976*z^2 + 1152*z^3))/
            (27*z) + (16*(17 - 250*z + 83*z^2)*H[0, z])/27 + 
           (8*(38 - 121*z + 112*z^2)*H[1, z])/27 - (16*z*H[2, z])/3 - 
           (160*(1 + 2*z + 2*z^2)*H[-1, 0, z])/9 + 
           (8*(-13 - 114*z + 28*z^2)*H[0, 0, z])/9 + 
           (32*(1 - z)*(2 - z + 11*z^2)*H[1, 0, z])/(9*z) - 
           (160*(1 - 2*z + 2*z^2)*H[1, 1, z])/9 + (64*z*H[2, 0, z])/3 - 
           (16*(-1 + 10*z)*H[0, 0, 0, z])/3 - 
           (16*(-1 + 2*z)*(4 + 2*z + 11*z^2)*zeta[2])/(9*z) + 
           (4*(1 + 2*z + 2*z^2)*(-24*H[-2, 0, z] + 24*H[-1, -1, 0, z] - 
              36*H[-1, 0, 0, z] + 12*H[-1, z]*zeta[2]))/9 + 
           (4*(1 - 2*z + 2*z^2)*(-24*H[1, 2, z] + 12*H[1, 0, 0, z] + 
              24*H[1, 1, 1, z] + 12*H[1, z]*zeta[2]))/9 + (64*z*zeta[3])/3) + 
         (-16*(-24 + 31*z - 128*z^2 + 116*z^3)*H[1, 0, 0, z] + 
           32*(-6 + 4*z - 29*z^2 + 26*z^3)*H[1, 1, 0, z] + 
           16*(-12 + 23*z - 88*z^2 + 82*z^3)*H[1, z]*zeta[2] + 
           48*(-4 + 18*z + 7*z^2 + 30*z^3)*zeta[3])/(27*z) - 
         (32*(1 + 2*z + 2*z^2)*(3*H[-3, 0, z] - 3*H[-2, -1, 0, z] + 
            (9*H[-2, 0, 0, z])/2 - 3*H[-1, -2, 0, z] + 
            3*H[-1, -1, -1, 0, z] - (9*H[-1, -1, 0, 0, z])/2 + 
            4*H[-1, 0, 0, 0, z] - (3*H[-2, z]*zeta[2])/2 + 
            (3*H[-1, -1, z]*zeta[2])/2 - (3*H[-1, 0, z]*zeta[2])/2 - 
            (3*H[-1, z]*zeta[3])/2))/9 - (16*(1 - 2*z + 2*z^2)*
           (2*H[1, 3, z] - 8*H[1, 1, 2, z] - 2*H[1, 2, 0, z] - 
            5*H[1, 2, 1, z] - 3*H[1, 0, 0, 0, z] + 4*H[1, 1, 0, 0, z] - 
            4*H[1, 1, 1, 0, z] + 5*H[1, 1, 1, 1, z] + H[1, 0, z]*zeta[2] + 
            2*H[1, 1, z]*zeta[2] - 10*H[1, z]*zeta[3]))/9 + 
         (16*z*(12*H[3, 0, z] - 12*H[2, 1, 0, z] - 12*H[2, z]*zeta[2] - 
            19*zeta[4]))/9) + CF*Nf*TF^2*((448*LQ*(1 - z)*z)/27 - 
         (-160736 - 1294539*z + 989034*z^2 + 441320*z^3)/(1458*z) + 
         (8*(20752 + 7693*z + 17172*z^2)*H[0, z])/243 + 
         (8*(-355 + 155*z + 268*z^2)*H[1, z])/243 + 
         (224*(4 - 11*z + 11*z^2)*H[2, z])/81 - 
         (4*(-6023 + 6559*z + 7424*z^2)*H[0, 0, z])/81 + 
         Lp^3*((4*(-16 + 195*z - 348*z^2 + 178*z^3))/(27*z) - 
           (8*(-11 + 4*z)*H[0, z])/9 + (4*(1 - 2*z + 2*z^2)*
             (-6*LQ + 8*H[1, z]))/9 - (16*(-1 + 2*z)*H[0, 0, z])/3) + 
         (8*(112 - 353*z + 308*z^2)*H[1, 1, z])/81 + 
         (4*(1805 - 1282*z + 1344*z^2)*H[0, 0, 0, z])/27 - 
         (32*(10 - 23*z + 23*z^2)*(H[2, 1, z] + H[1, 1, 1, z]))/27 - 
         (16*(-47 + 94*z + 44*z^2)*H[0, 0, 0, 0, z])/9 + 
         (80*(1 - 2*z + 2*z^2)*(H[2, 1, 1, z] + 2*H[1, 0, 0, 0, z] + 
            H[1, 1, 1, 1, z]))/9 - 64*(-1 + 2*z)*H[0, 0, 0, 0, 0, z] + 
         (32*(-96 + 131*z - 403*z^2 + 382*z^3)*H[1, 0, z] + 
           32*(-96 + 89*z - 274*z^2 + 253*z^3)*zeta[2])/(81*z) - 
         (32*z*(-9 + 10*z)*(H[2, 0, z] + H[0, z]*zeta[2]))/9 - 
         (32*(1 - z)*(4 + 13*z + 22*z^2)*(H[1, 1, 0, z] + H[1, z]*zeta[2]))/
          (9*z) + Lp^2*((-16*LQ*(5 - 13*z + 13*z^2))/9 + 
           (2*(256 + 3099*z - 3648*z^2 + 392*z^3))/(27*z) + 
           (4*(385 + 58*z + 192*z^2)*H[0, z])/9 + (16*(5 - 16*z + 16*z^2)*
             H[1, z])/9 - (32*(-5 + 7*z + 2*z^2)*H[0, 0, z])/3 - 
           32*(-1 + 2*z)*H[0, 0, 0, z] + (4*(1 - 2*z + 2*z^2)*
             (12*H[2, z] + 24*H[1, 0, z] + 12*H[1, 1, z] + 12*zeta[2]))/9) + 
         Lp*((-32*LQ*(7 - 29*z + 29*z^2))/27 + (-5504 + 56277*z - 76302*z^2 + 
             26906*z^3)/(81*z) - (4*(-2733 - 630*z + 1208*z^2)*H[0, z])/27 + 
           (16*z*(-17 + 20*z)*H[1, z])/9 + (8*(421 - 41*z + 232*z^2)*
             H[0, 0, z])/9 - (32*(-4 - 14*z + 7*z^2 + 6*z^3)*H[1, 0, z])/
            (9*z) + (4*(1 - 2*z + 2*z^2)*(40*H[2, z] + 40*H[1, 1, z]))/9 + 
           (32*(3 + 6*z + 4*z^2)*H[2, 0, z])/3 - (8*(-43 + 68*z + 32*z^2)*
             H[0, 0, 0, z])/3 + (4*(1 - 2*z + 2*z^2)*(-24*H[2, 1, z] + 
              48*H[1, 0, 0, z] - 24*H[1, 1, 1, z]))/9 - 80*(-1 + 2*z)*
            H[0, 0, 0, 0, z] - (16*(-8 - 13*z - 16*z^2 + 42*z^3)*zeta[2])/
            (9*z) + (32*(3 + 6*z + 4*z^2)*H[0, z]*zeta[2])/3 + 
           (16*(5 + 38*z + 2*z^2)*zeta[3])/3) + 
         (-16*(-48 - 133*z - 28*z^2 + 184*z^3)*H[1, 0, 0, z] - 
           32*(12 + 77*z - 133*z^2 + 100*z^3)*zeta[3])/(27*z) + 
         (32*(3 + 6*z + 4*z^2)*(H[3, 0, z] + 2*H[2, 0, 0, z] - 
            H[2, 1, 0, z] - H[2, z]*zeta[2] + H[0, 0, z]*zeta[2] + 
            H[0, z]*zeta[3]))/3 - (8*(73 + 106*z + 104*z^2)*zeta[4])/9) + 
       CF^2*TF*((2127 + 2406*z - 5020*z^2)/24 + 
         ((235 - 734*z - 708*z^2)*H[0, z])/3 - (2*(-505 + 191*z + 354*z^2)*
           H[1, z])/3 - (4*(-70 - 343*z + 151*z^2)*H[2, z])/3 + 
         (4*(49 - 11*z + 24*z^2)*H[3, z])/3 - (4*(5 - 136*z + 50*z^2)*
           H[4, z])/3 + (64*(7 + 16*z^2)*H[-4, 0, z])/3 + 
         (16*(47 + 46*z + 53*z^2)*H[-3, 0, z])/3 + 
         (8*(135 + 98*z + 63*z^2)*H[-2, 0, z])/3 + 
         (4*(395 + 634*z + 251*z^2)*H[-1, 0, z])/3 + 
         ((15 - 857*z - 1012*z^2)*H[0, 0, z])/3 - 
         (4*(77 - 26*z + 2*z^2)*H[1, 0, z])/3 - 
         (2*(110 - 353*z + 302*z^2)*H[1, 1, z])/3 + 
         (16*(2 - 9*z + 6*z^2)*H[1, 2, z])/3 - (8*(-7 - 12*z + 25*z^2)*
           H[1, 3, z])/3 - (4*(-7 + 108*z + 4*z^2)*H[2, 0, z])/3 + 
         (4*(35 - 47*z + 27*z^2)*H[2, 1, z])/3 + (8*(2 + 13*z^2)*H[2, 2, z])/
          3 - (32*(3 - 8*z + 3*z^2)*H[2, 3, z])/3 + 
         (8*(7 - 98*z + 33*z^2)*H[3, 0, z])/3 - 
         (8*(-3 - 8*z + 6*z^2)*H[3, 1, z])/3 + 
         (64*(1 - 2*z + 3*z^2)*H[3, 2, z])/3 + (32*(11 + 18*z + 26*z^2)*
           H[-3, 0, 0, z])/3 - (64*(3 + 4*z + 8*z^2)*H[-2, -2, 0, z])/3 + 
         (8*(55 + 138*z + 112*z^2)*H[-2, 0, 0, z])/3 - 
         (112*(1 + z)*(3 + 7*z)*H[-1, -2, 0, z])/3 + 
         (4*(183 + 384*z + 209*z^2)*H[-1, 0, 0, z])/3 + 
         64*z*(1 + z)*H[-1, 2, 0, z] + ((65 - 694*z - 792*z^2)*H[0, 0, 0, z])/
          3 + (32*(17 - 22*z + 2*z^2)*H[1, -2, 0, z])/3 + 
         (4*(1 + z)*(-21 + 11*z)*H[1, 0, 0, z])/3 - 
         (8*(-6 - 5*z + 2*z^2)*H[1, 1, 0, z])/3 + 
         (4*(15 - 38*z + 27*z^2)*H[1, 1, 1, z])/3 + 
         (8*(8 - 12*z + 13*z^2)*H[1, 1, 2, z])/3 + 
         (8*(23 - 68*z + 57*z^2)*H[1, 2, 0, z])/3 - 
         (8*(-5 - 4*z + 6*z^2)*H[1, 2, 1, z])/3 + 
         (64*(3 + 2*z^2)*H[2, -2, 0, z])/3 + (16*(2 - 35*z + 4*z^2)*
           H[2, 0, 0, z])/3 - (8*(-13 + 19*z^2)*H[2, 1, 0, z])/3 - 
         (4*(-1 + 2*z)*(3 + 8*z)*H[2, 1, 1, z])/3 + 
         (16*(5 - 6*z + 2*z^2)*H[2, 1, 2, z])/3 + 
         (32*(5 - 12*z + 17*z^2)*H[2, 2, 0, z])/3 + 
         (16*(7 - 14*z + 16*z^2)*H[2, 2, 1, z])/3 - 
         (32*(1 + 14*z + 16*z^2)*H[3, 0, 0, z])/3 + 
         (16*(13 - 2*z + 48*z^2)*H[3, 1, 0, z])/3 + 
         (16*(13 - 26*z + 28*z^2)*H[3, 1, 1, z])/3 - 
         (32*(9 + 10*z + 24*z^2)*H[-2, -1, 0, 0, z])/3 + 
         (64*(1 + z + 3*z^2)*H[-2, 0, 0, 0, z])/3 - 
         (64*(1 + z)*(9 + 14*z)*H[-1, -1, 0, 0, z])/3 + 
         (8*(27 + 82*z + 61*z^2)*H[-1, 0, 0, 0, z])/3 - 
         (8*(-4 + 21*z + 94*z^2)*H[0, 0, 0, 0, z])/3 - 
         (8*(17 - 56*z + 33*z^2)*H[1, 0, 0, 0, z])/3 + 
         (8*(45 - 50*z + 8*z^2)*H[1, 1, 0, 0, z])/3 - 
         (8*(26 - 42*z + 19*z^2)*H[1, 1, 1, 0, z])/3 - 
         (4*(1 - 20*z + 16*z^2)*H[1, 1, 1, 1, z])/3 - 
         (16*(11 - 26*z + 40*z^2)*H[2, 0, 0, 0, z])/3 + 
         (32*(1 + 2*z + 4*z^2)*H[2, 1, 0, 0, z])/3 - 
         (16*(-5 + 14*z + 4*z^2)*H[2, 1, 1, 0, z])/3 + 
         (8*(31 - 62*z + 60*z^2)*H[2, 1, 1, 1, z])/3 - 
         (16*(3 + 4*z + 24*z^2)*H[0, 0, 0, 0, 0, z])/3 + 
         (8*(-35 + 18*z + 194*z^2)*zeta[2])/3 + 
         (4*(-49 - 33*z + 57*z^2)*H[0, z]*zeta[2])/3 - 
         (8*(-10 - 9*z + 3*z^2)*H[1, z]*zeta[2])/3 - 
         (16*(-2 + 2*z + 5*z^2)*H[2, z]*zeta[2])/3 + 
         (64*(1 + 2*z + 7*z^2)*H[3, z]*zeta[2])/3 - 
         (64*z*(2 + 3*z)*H[-2, 0, z]*zeta[2])/3 - 
         (8*(-13 + 2*z + 21*z^2)*H[-1, 0, z]*zeta[2])/3 + 
         (4*(5 - 168*z + 158*z^2)*H[0, 0, z]*zeta[2])/3 + 
         (16*(15 - 35*z + 29*z^2)*H[1, 0, z]*zeta[2])/3 - 
         (8*(17 - 18*z + 10*z^2)*H[1, 1, z]*zeta[2])/3 + 
         (32*(6 - 10*z + 9*z^2)*H[2, 0, z]*zeta[2])/3 - 
         (16*(-1 + 6*z + 6*z^2)*H[2, 1, z]*zeta[2])/3 + 
         Lp^3*((-47 + 92*z - 54*z^2)/3 + 2*LQ*(7 - 16*z + 12*z^2) + 
           4*LQ*(1 - 2*z + 4*z^2)*H[0, z] - 2*(3 - 8*z + 12*z^2)*H[0, z] - 
           (4*(11 - 26*z + 18*z^2)*H[1, z])/3 - (16*(1 - 2*z + 4*z^2)*
             H[2, z])/3 - (4*(1 - 2*z + 8*z^2)*H[0, 0, z])/3 + 
           (4*(1 - 2*z + 2*z^2)*(-9*LQ^2 + 18*LQ*H[1, z] - 12*H[1, 0, z] - 
              24*H[1, 1, z]))/9 + (16*(1 - 2*z + 4*z^2)*zeta[2])/3) - 
         (32*(5 + 6*z + 10*z^2)*(2*H[-3, -1, 0, z] + H[-3, z]*zeta[2]))/3 - 
         (8*(21 + 38*z + 36*z^2)*(2*H[-2, -1, 0, z] + H[-2, z]*zeta[2]))/3 - 
         (4*(41 + 96*z + 63*z^2)*(2*H[-1, -1, 0, z] + H[-1, z]*zeta[2]))/3 + 
         32*(1 + z)*(1 + 3*z)*(2*H[-1, -1, -1, 0, z] + H[-1, -1, z]*
            zeta[2]) + (4*(317 - 758*z + 757*z^2)*zeta[3])/3 - 
         32*(1 + z)*(1 + 2*z)*H[-1, z]*zeta[3] + 
         (4*(57 - 344*z + 398*z^2)*H[0, z]*zeta[3])/3 - 
         (8*(1 - z)*(-73 + 175*z)*H[1, z]*zeta[3])/3 + 
         (32*(20 - 34*z + 39*z^2)*H[2, z]*zeta[3])/3 - 
         (64*(11 - 5*z + 23*z^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*(8*LQ^2*(1 - z)*z + (-125 + 300*z - 208*z^2)/2 + 
           4*LQ*(10 - 33*z + 28*z^2) - 3*(9 - 22*z + 52*z^2)*H[0, z] - 
           4*(13 - 47*z + 39*z^2)*H[1, z] + LQ*(4*(1 - 8*z + 8*z^2)*H[0, z] - 
             32*(1 - z)*z*H[1, z]) - 8*(-1 + 2*z)*(-4 + 7*z)*H[2, z] - 
           24*(1 - 2*z + 4*z^2)*H[3, z] + 16*(1 + 2*z + 4*z^2)*H[-2, 0, z] + 
           16*(1 + z)*(2 + 3*z)*H[-1, 0, z] + 8*LQ*(1 - 2*z + 4*z^2)*
            H[0, 0, z] - 4*(3 + 6*z + 32*z^2)*H[0, 0, z] + 
           16*(1 - z)*(-2 + 5*z)*H[1, 0, z] - 4*(7 - 32*z + 28*z^2)*
            H[1, 1, z] - 32*(1 - 2*z + 3*z^2)*H[2, 0, z] - 
           8*(5 - 10*z + 12*z^2)*H[2, 1, z] - 8*(1 + 2*z + 8*z^2)*
            H[0, 0, 0, z] + 8*(7 - 11*z + 20*z^2)*zeta[2] + 
           8*(3 - 2*z + 12*z^2)*H[0, z]*zeta[2] + 
           (4*(1 + 2*z + 2*z^2)*(-72*H[-1, -1, 0, z] + 36*H[-1, 0, 0, z] - 
              36*H[-1, z]*zeta[2]))/9 + (4*(1 - 2*z + 2*z^2)*
             (-108*H[1, 2, z] - 36*H[1, 0, 0, z] - 108*H[1, 1, 0, z] - 
              108*H[1, 1, 1, z] + LQ*(36*H[2, z] + 36*H[1, 0, z] + 
                36*H[1, 1, z] - 36*zeta[2]) + 72*H[1, z]*zeta[2]))/9 + 
           8*(-3 + 14*z)*zeta[3]) + (32*(3 + 6*z + 8*z^2)*
           (2*H[-2, -1, -1, 0, z] + H[-2, -1, z]*zeta[2] - H[-2, z]*zeta[3]))/
          3 - (8*(1 - 2*z + 4*z^2)*(13*H[5, z] + 4*H[4, 0, z] - 
            4*H[4, 1, z] - 13*H[0, 0, 0, z]*zeta[2] - 43*H[0, 0, z]*zeta[3]))/
          3 + (2*(344 + 416*z + 227*z^2)*zeta[4])/3 + 
         (4*(109 - 118*z + 348*z^2)*H[0, z]*zeta[4])/3 + 
         Lp*(2*LQ*(13 - 75*z + 72*z^2) - (5*(69 - 230*z + 186*z^2))/4 + 
           (-11 - 16*z - 372*z^2)*H[0, z] - 4*(-6 - 77*z + 93*z^2)*H[1, z] + 
           LQ*(2*(-8 - 15*z + 8*z^2)*H[0, z] + 4*z*(-3 + 4*z)*H[1, z]) - 
           4*(11 - 94*z + 66*z^2)*H[2, z] - 4*(3 - 44*z + 32*z^2)*H[3, z] - 
           56*(1 - 2*z + 4*z^2)*H[4, z] + 32*(3 + 2*z + 8*z^2)*H[-3, 0, z] + 
           32*(6 + 7*z + 7*z^2)*H[-2, 0, z] + 16*(21 + 32*z + 13*z^2)*
            H[-1, 0, z] - 2*(14 + 123*z + 192*z^2)*H[0, 0, z] - 
           16*(6 - 14*z + 11*z^2)*H[1, 0, z] - 8*(9 - 35*z + 33*z^2)*
            H[1, 1, z] + 128*(1 - z)*z*H[1, 2, z] - 8*(3 + 4*z^2)*
            H[2, 0, z] - 8*z*(-11 + 9*z)*H[2, 1, z] - 64*(1 - z + 3*z^2)*
            H[3, 0, z] - 8*(9 - 18*z + 20*z^2)*H[3, 1, z] - 
           32*(3 + 2*z + 4*z^2)*H[-2, -1, 0, z] + 16*(5 + 6*z + 12*z^2)*
            H[-2, 0, 0, z] - 32*(1 + z)*(6 + 7*z)*H[-1, -1, 0, z] + 
           16*(1 + z)*(10 + 13*z)*H[-1, 0, 0, z] + 4*LQ*(1 - 2*z + 4*z^2)*
            H[0, 0, 0, z] - 2*(1 + 60*z + 156*z^2)*H[0, 0, 0, z] + 
           8*(1 - z)*(2 + 13*z)*H[1, 0, 0, z] + 32*(1 - z)*(2 + z)*
            H[1, 1, 0, z] + 8*(1 - z)*(2 + 9*z)*H[1, 1, 1, z] - 
           8*(3 - 14*z + 20*z^2)*H[2, 0, 0, z] + 16*(-1 + 2*z + 2*z^2)*
            H[2, 1, 0, z] - 8*(5 - 10*z + 8*z^2)*H[2, 1, 1, z] - 
           4*(5 + 6*z + 40*z^2)*H[0, 0, 0, 0, z] + 4*(19 - 18*z + 118*z^2)*
            zeta[2] - 16*(3 + 2*z + 4*z^2)*H[-2, z]*zeta[2] - 
           16*(1 + z)*(6 + 7*z)*H[-1, z]*zeta[2] + 4*(3 - 28*z + 56*z^2)*
            H[0, z]*zeta[2] - 16*(1 - z)*(2 + 7*z)*H[1, z]*zeta[2] + 
           32*(1 - 4*z + 5*z^2)*H[2, z]*zeta[2] + 56*(1 - 2*z + 4*z^2)*
            H[0, 0, z]*zeta[2] + LQ*(-16*(1 - z)*z*H[2, z] + 
             2*(-1 - 12*z + 8*z^2)*H[0, 0, z] - 16*(1 - z)*z*H[1, 0, z] - 
             16*(1 - z)*z*H[1, 1, z] + 16*(1 - z)*z*zeta[2]) + 
           8*(19 - 30*z + 74*z^2)*zeta[3] + 16*(7 - 18*z + 28*z^2)*H[0, z]*
            zeta[3] + (4*(1 + 2*z + 2*z^2)*(-216*H[-1, -2, 0, z] + 
              72*H[-1, 2, 0, z] + 144*H[-1, -1, -1, 0, z] - 216*H[-1, -1, 0, 
                0, z] + 72*H[-1, 0, 0, 0, z] + 72*H[-1, -1, z]*zeta[2] - 
              36*H[-1, z]*zeta[3]))/9 + (4*(1 - 2*z + 2*z^2)*
             (-252*H[1, 3, z] - 108*H[2, 2, z] + 72*H[1, -2, 0, z] - 
              108*H[1, 1, 2, z] - 144*H[1, 2, 0, z] - 180*H[1, 2, 1, z] - 
              108*H[1, 0, 0, 0, z] - 180*H[1, 1, 0, 0, z] + 36*H[1, 1, 1, 0, 
                z] - 72*H[1, 1, 1, 1, z] + 252*H[1, 0, z]*zeta[2] + 
              180*H[1, 1, z]*zeta[2] + LQ*(-18*H[2, 1, z] + 
                18*H[1, 0, 0, z] - 18*H[1, 1, 1, z] - 126*zeta[3]) + 
              468*H[1, z]*zeta[3]))/9 + 2*(-27 + 70*z + 20*z^2)*zeta[4]) - 
         (16*(1 + 2*z + 2*z^2)*(22*H[-1, -3, 0, z] - 6*H[-1, 3, 0, z] - 
            20*H[-1, -2, -1, 0, z] + 30*H[-1, -2, 0, 0, z] - 
            16*H[-1, -1, -2, 0, z] - 22*H[-1, 2, 0, 0, z] + 
            12*H[-1, 2, 1, 0, z] + 16*H[-1, -1, -1, -1, 0, z] - 
            24*H[-1, -1, -1, 0, 0, z] + 6*H[-1, -1, 0, 0, 0, z] - 
            5*H[-1, 0, 0, 0, 0, z] - 10*H[-1, -2, z]*zeta[2] + 
            12*H[-1, 2, z]*zeta[2] + 8*H[-1, -1, -1, z]*zeta[2] - 
            6*H[-1, -1, 0, z]*zeta[2] - 8*H[-1, -1, z]*zeta[3] + 
            4*H[-1, 0, z]*zeta[3] + 22*H[-1, z]*zeta[4]))/3 - 
         (16*(1 - 2*z + 2*z^2)*(12*H[1, 4, z] - 10*H[1, -3, 0, z] + 
            2*H[1, 1, 3, z] - 6*H[1, 2, 2, z] - 2*H[1, 3, 0, z] - 
            3*H[1, 3, 1, z] + 4*H[1, -2, 0, 0, z] - 4*H[1, 1, -2, 0, z] - 
            H[1, 1, 1, 2, z] - 17*H[1, 1, 2, 0, z] - 7*H[1, 1, 2, 1, z] - 
            5*H[1, 2, 0, 0, z] - 13*H[1, 2, 1, 0, z] - 14*H[1, 2, 1, 1, z] + 
            7*H[1, 0, 0, 0, 0, z] + 20*H[1, 1, 0, 0, 0, z] - 
            3*H[1, 1, 1, 0, 0, z] + H[1, 1, 1, 1, 0, z] - 
            15*H[1, 1, 1, 1, 1, z] - 2*H[1, 2, z]*zeta[2] - 
            12*H[1, 0, 0, z]*zeta[2] - 8*H[1, 1, 0, z]*zeta[2] + 
            3*H[1, 1, 1, z]*zeta[2] - 39*H[1, 0, z]*zeta[3] - 
            39*H[1, 1, z]*zeta[3] - 25*H[1, z]*zeta[4]))/3 - 
         (8*(63 - 454*z + 84*z^2)*zeta[5])/3) + 
       CA^2*TF*((2*(-470494 + 450714*z - 2175249*z^2 + 2153647*z^3))/
          (729*z) + (-2*(17152 + 167620*z + 62809*z^2 + 747175*z^3)*H[0, z] - 
           2*(-6528 - 50692*z + 24401*z^2 + 30151*z^3)*H[1, z])/(243*z) + 
         (4*(-321 - 483*z + 1460*z^2)*H[3, z])/27 - 
         (8*(51 - 48*z + 137*z^2)*H[4, z])/9 - (4*(9 - 58*z + 72*z^2)*
           H[5, z])/3 + (8*(-41 + 74*z + 8*z^2)*H[-4, 0, z])/3 + 
         (8*(216 + 180*z + 817*z^2)*H[-3, 0, z])/9 + 
         (8*(29 + 46*z + 56*z^2)*H[-3, 2, z])/3 - 
         (4*(-213 - 30*z + 2426*z^2)*H[-2, 0, z])/27 + 
         (8*(31 + 37*z + 96*z^2)*H[-2, 2, z])/3 + 
         (4*(49 + 110*z + 100*z^2)*H[-2, 3, z])/3 + 
         (2*(20278 + 29235*z + 126201*z^2)*H[0, 0, z])/81 - 
         (4*(29 + 66*z + 28*z^2)*H[2, 3, z])/3 + 
         (4*(51 - 135*z + 317*z^2)*H[3, 1, z])/9 - 
         (8*(19 + 50*z + 20*z^2)*H[3, 2, z])/3 - 192*z*H[4, 0, z] + 
         4*(-3 - 14*z + 8*z^2)*H[4, 1, z] - (16*(3 + 22*z + 10*z^2)*
           H[-3, -1, 0, z])/3 + (4*(-35 + 214*z + 52*z^2)*H[-3, 0, 0, z])/3 + 
         (8*(13 - 26*z + 8*z^2)*H[-2, -2, 0, z])/3 - 
         (8*(14 + 37*z + 78*z^2)*H[-2, -1, 0, z])/3 - 
         (8*(39 + 66*z + 76*z^2)*H[-2, -1, 2, z])/3 + 
         (4*(297 + 246*z + 1522*z^2)*H[-2, 0, 0, z])/9 - 
         (8*(3 + 18*z + 8*z^2)*H[-2, 2, 0, z])/3 + 
         (56*(1 + z)*H[-1, 2, 0, z])/3 + 
         ((1 + z)*(12*(8 + 9*z + 60*z^2)*H[-1, 3, z] - 
            8*(16 + 53*z + 112*z^2)*H[-1, -1, 2, z] - 32*(2 + 4*z + 17*z^2)*
             H[-1, 2, 1, z]))/(9*z) + 4*(3 + 6*z + 4*z^2)*H[-1, 3, 0, z] - 
         (4*(1679 - 1712*z + 7385*z^2)*H[0, 0, 0, z])/27 + 
         (16*(7 + 10*z + 8*z^2)*H[2, -2, 0, z])/3 - 
         (4*(9 - 62*z + 16*z^2)*H[2, 1, 2, z])/3 + 
         (8*(-1 - 62*z + 24*z^2)*H[2, 2, 0, z])/3 - 
         (8*(1 - 26*z + 2*z^2)*H[2, 2, 1, z])/3 + 
         (8*(17 - 100*z + 6*z^2)*H[3, 0, 0, z])/3 + 
         (4*(-25 - 86*z + 4*z^2)*H[3, 1, 0, z])/3 + 
         (16*(3 + 8*z)*H[3, 1, 1, z])/3 - 32*(1 + z^2)*H[-2, -1, -1, 0, z] - 
         (4*(5 + 254*z + 80*z^2)*H[-2, -1, 0, 0, z])/3 + 
         (8*(-7 + 78*z + 10*z^2)*H[-2, 0, 0, 0, z])/3 + 
         (8*(-1 - 2*z + 4*z^2)*H[-1, 2, 1, 0, z])/3 - 
         (8*(-55 - 345*z + 108*z^2)*H[0, 0, 0, 0, z])/9 - 
         (4*(-11 - 118*z + 52*z^2)*H[2, 0, 0, 0, z])/3 - 
         (4*(43 + 198*z + 20*z^2)*H[2, 1, 0, 0, z])/3 + 
         (4*(27 + 94*z + 20*z^2)*H[2, 1, 1, 0, z])/3 + 
         (16*(1 + 4*z)*H[2, 1, 1, 1, z])/3 + 16*(-4 + 15*z)*
          H[0, 0, 0, 0, 0, z] - (16*(16 + 34*z + 33*z^2)*H[-3, z]*zeta[2])/
          3 - (4*(76 + 111*z + 270*z^2)*H[-2, z]*zeta[2])/3 + 
         (4*(-13 + 18*z + 20*z^2)*H[3, z]*zeta[2])/3 + 
         (8*(33 + 66*z + 70*z^2)*H[-2, -1, z]*zeta[2])/3 - 
         (8*(17 + 90*z + 50*z^2)*H[-2, 0, z]*zeta[2])/3 + 
         (4*(47 - 2*z + 88*z^2)*H[2, 0, z]*zeta[2])/3 + 
         (32*(6 - z + 8*z^2)*H[2, 1, z]*zeta[2])/3 - 4*(7 + 14*z + 16*z^2)*
          H[-1, 0, 0, z]*zeta[2] + 12*(-1 + 2*z)*(-1 + 4*z)*H[0, 0, 0, z]*
          zeta[2] + Lp^3*((2*(1 - z)*(272 - 97*z + 1883*z^2))/(27*z) - 
           (4*(-8 - 11*z - 152*z^2 + 18*z^3)*H[0, z])/(9*z) - 
           (4*(-16 - z - 118*z^2 + 146*z^3)*H[1, z])/(9*z) + 
           (32*(1 + 4*z)*H[2, z])/3 + (16*(-1 + 8*z)*H[0, 0, z])/3 + 
           (4*(1 - 2*z + 2*z^2)*(-12*H[1, 0, z] - 24*H[1, 1, z]))/9 - 
           (32*(1 + 4*z)*zeta[2])/3) + 
         (-4*(-1256 - 702*z - 12231*z^2 + 98*z^3)*H[2, z] + 
           2*(5436 + 17579*z + 33484*z^2 + 23245*z^3)*H[-1, 0, z] - 
           2*(-9490 + 9435*z - 43401*z^2 + 43978*z^3)*H[1, 0, z] + 
           2*(-918 + 7796*z - 12541*z^2 + 6748*z^3)*H[1, 1, z] - 
           2*(-12536 + 11376*z - 58657*z^2 + 49619*z^3)*zeta[2])/(81*z) + 
         (-8*(116 + 96*z + 393*z^2 + 422*z^3)*H[-1, 2, z] - 
           4*(-208 + 1463*z - 1678*z^2 + 92*z^3)*H[1, 2, z] - 
           4*(-116 - 111*z - 861*z^2 + 445*z^3)*H[2, 1, z] + 
           8*(40 + 54*z + 276*z^2 + 7*z^3)*H[-1, -1, 0, z] - 
           4*(484 + 124*z + 431*z^2 + 393*z^3)*H[-1, 0, 0, z] - 
           4*(40 + 175*z - 194*z^2 + 337*z^3)*H[1, 1, 1, z] + 
           4*(272 + 246*z + 1062*z^2 + 851*z^3)*H[-1, z]*zeta[2])/(27*z) + 
         8*(5 + 10*z + 8*z^2)*(H[-1, 2, 0, 0, z] - H[-1, 2, z]*zeta[2]) + 
         (36*(-8 - 89*z - 138*z^2 - 37*z^3 + 19*z^4)*H[3, 0, z] + 
           4*(84 + 393*z + 1024*z^2 + 1133*z^3 + 436*z^4)*H[2, 1, 0, z] + 
           4*(30 - 321*z - 323*z^2 + 473*z^3 + 436*z^4)*H[0, 0, z]*zeta[2])/
          (9*(1 + z)^2) - (16*(8 + 22*z + 19*z^2)*H[-2, z]*zeta[3])/3 + 
         4*(27 + 30*z + 52*z^2)*H[2, z]*zeta[3] - 
         (16*(14 + 28*z + 25*z^2)*H[-1, 0, z]*zeta[3])/3 - 
         (16*(27 + 41*z)*H[0, 0, z]*zeta[3])/3 - 
         (4*(93 + 242*z + 136*z^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*((4*(-103 + 77*z - 534*z^2 + 554*z^3))/(3*z) - 
           (4*(52 + 302*z + 146*z^2 + 1407*z^3)*H[0, z])/(9*z) + 
           (4*(-52 + 2*z - 178*z^2 + 143*z^3)*H[1, z])/(9*z) - 
           (8*(-4 - 3*z - 24*z^2 + 44*z^3)*H[2, z])/(3*z) + 
           32*(1 + 3*z)*H[3, z] + 32*(-1 + 4*z)*H[-2, 0, z] + 
           (4*(16 - z + 118*z^2 + 146*z^3)*H[-1, 0, z])/(3*z) - 
           (16*(-3 - 23*z + 9*z^2)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 31*z^2)*H[1, 0, z])/(3*z) + 
           (4*(-8 + 5*z - 70*z^2 + 84*z^3)*H[1, 1, z])/(3*z) + 
           16*(1 + 4*z)*H[2, 0, z] - 16*(1 + 4*z)*H[2, 1, z] + 
           32*(-1 + 4*z)*H[0, 0, 0, z] + (8*(4 - 3*z + 35*z^2 + 44*z^3)*
             zeta[2])/(3*z) - 32*(1 - z)*H[0, z]*zeta[2] + 
           (4*(1 + 2*z + 2*z^2)*(36*H[-1, 2, z] - 72*H[-1, -1, 0, z] + 
              54*H[-1, 0, 0, z] - 72*H[-1, z]*zeta[2]))/9 + 
           (4*(1 - 2*z + 2*z^2)*(-18*H[1, 0, 0, z] + 108*H[1, 1, 1, z] - 
              36*H[1, z]*zeta[2]))/9 + 16*(-2 + 17*z)*zeta[3]) + 
         (6*(208 + 556*z + 1118*z^2 + 2811*z^3 + 2059*z^4)*H[2, 0, z] + 
           4*(-1494 - 235*z - 6050*z^2 + 123*z^3 + 7486*z^4)*H[1, 0, 0, z] - 
           2*(-1984 + 805*z - 6983*z^2 - 1361*z^3 + 8519*z^4)*H[1, 1, 0, z] + 
           2*(624 + 2238*z + 5946*z^2 + 7511*z^3 + 3233*z^4)*H[0, z]*
            zeta[2] - 2*(-1544 - 1467*z - 6989*z^2 + 1403*z^3 + 8577*z^4)*
            H[1, z]*zeta[2] - 2*(-3288 + 2178*z - 8142*z^2 - 13207*z^3 + 
             509*z^4)*zeta[3])/(27*z*(1 + z)) + 
         (4*(-112 + 217*z - 761*z^2 + 624*z^3)*H[1, 3, z] + 
           12*(-16 - 59*z - 172*z^2 + 97*z^3)*H[2, 2, z] - 
           8*(16 + 39*z + 195*z^2 + 205*z^3)*H[-1, -2, 0, z] - 
           16*(-8 - 60*z + 69*z^2 + 8*z^3)*H[1, -2, 0, z] - 
           4*(-64 + 220*z - 539*z^2 + 471*z^3)*H[1, 1, 2, z] + 
           4*(-48 - 25*z - 352*z^2 + 457*z^3)*H[1, 2, 0, z] - 
           4*(-48 + 124*z - 404*z^2 + 383*z^3)*H[1, 2, 1, z] - 
           16*(-2 + 6*z^2 + 53*z^3)*H[2, 1, 1, z] + 
           8*(8 + 51*z + 84*z^2 + 74*z^3)*H[-1, -1, -1, 0, z] - 
           12*(24 + 16*z + 245*z^2 + 286*z^3)*H[-1, -1, 0, 0, z] + 
           4*(48 + z + 494*z^2 + 647*z^3)*H[-1, 0, 0, 0, z] - 
           4*(-8 - 147*z - 63*z^2 + 233*z^3)*H[1, 0, 0, 0, z] + 
           4*(-112 - 4*z - 685*z^2 + 845*z^3)*H[1, 1, 0, 0, z] - 
           4*(-112 + 233*z - 811*z^2 + 734*z^3)*H[1, 1, 1, 0, z] - 
           4*(-8 - 61*z + 14*z^2)*H[1, 1, 1, 1, z] + 
           4*(40 + 189*z + 414*z^2 + 298*z^3)*H[-1, -1, z]*zeta[2] - 
           4*(56 - 30*z + 264*z^2 + 401*z^3)*H[-1, 0, z]*zeta[2] - 
           4*(-96 + 97*z - 389*z^2 + 287*z^3)*H[1, 0, z]*zeta[2] - 
           8*(-20 - 5*z - 98*z^2 + 112*z^3)*H[1, 1, z]*zeta[2] - 
           12*(8 + 33*z + 72*z^2 + 58*z^3)*H[-1, z]*zeta[3] - 
           4*(-176 + 38*z - 307*z^2 + 555*z^3)*H[1, z]*zeta[3])/(9*z) + 
         (8*(1 + 2*z + 2*z^2)*(10*H[-1, 4, z] - 16*H[-2, 2, 1, z] - 
            24*H[-1, -3, 0, z] - 24*H[-1, -2, 2, z] - 11*H[-1, -1, 3, z] + 
            10*H[-1, 2, 2, z] - 10*H[-1, 3, 1, z] + 8*H[-1, -2, -1, 0, z] - 
            16*H[-1, -2, 0, 0, z] + 2*H[-1, -1, -2, 0, z] + 
            18*H[-1, -1, -1, 2, z] + 16*H[-1, -1, 2, 1, z] + 
            4*H[-1, 2, 1, 1, z] + 7*H[-1, -1, -1, 0, 0, z] - 
            3*H[-1, -1, 0, 0, 0, z] + 13*H[-1, 0, 0, 0, 0, z] + 
            28*H[-1, -2, z]*zeta[2] - 18*H[-1, -1, -1, z]*zeta[2] + 
            18*H[-1, -1, 0, z]*zeta[2] + 4*H[-1, -1, z]*zeta[3]))/3 - 
         (4*(83 + 166*z + 163*z^2)*H[-1, z]*zeta[4])/3 + 
         ((-425 - 38*z + 136*z^2)*H[0, z]*zeta[4])/3 + 
         Lp*((-2*(-28300 + 32664*z - 196185*z^2 + 194638*z^3))/(81*z) + 
           (2*(1136 + 6994*z + 20623*z^2 + 45240*z^3)*H[0, z])/(27*z) - 
           (8*(1282 - 1691*z + 557*z^2)*H[1, z])/27 + 
           (4*(-104 - 291*z - 834*z^2 + 197*z^3)*H[2, z])/(9*z) - 
           4*(13 - 17*z + 44*z^2)*H[3, z] - 4*(-1 - 26*z + 24*z^2)*H[4, z] + 
           8*(-13 + 18*z)*H[-3, 0, z] + (8*(44 + 13*z + 234*z^2)*H[-2, 0, z])/
            3 - (8*(122 - 31*z + 388*z^2 + 447*z^3)*H[-1, 0, z])/(9*z) + 
           (32*(1 + z)*(2 + 4*z + 11*z^2)*H[-1, 2, z])/(3*z) - 
           (2*(1543 - 252*z + 6666*z^2)*H[0, 0, z])/9 - 
           (4*(1 - z)*(96 + 31*z + 513*z^2)*H[1, 0, z])/(3*z) - 
           (4*(-78 + z - 218*z^2 + 125*z^3)*H[1, 1, z])/(9*z) + 
           (8*(-12 + 20*z - 94*z^2 + 97*z^3)*H[1, 2, z])/(3*z) + 
           (16*(-4 - 9*z - 56*z^2 + 7*z^3)*H[2, 0, z])/(3*z) + 
           (8*(-4 - 18*z^2 + 97*z^3)*H[2, 1, z])/(3*z) - 
           16*(1 + 8*z)*H[2, 2, z] - 128*z*H[3, 0, z] - 16*(3 + 8*z)*
            H[3, 1, z] - 16*(3 + 2*z + 4*z^2)*H[-2, -1, 0, z] + 
           8*(-1 + 42*z + 12*z^2)*H[-2, 0, 0, z] - 
           (8*(47 + 76*z + 40*z^2)*H[-1, -1, 0, z])/3 + 
           (4*(40 + 69*z + 372*z^2 + 376*z^3)*H[-1, 0, 0, z])/(3*z) - 
           (4*(-37 - 176*z + 90*z^2)*H[0, 0, 0, z])/3 - 
           (4*(-8 - 100*z + 35*z^2 + 84*z^3)*H[1, 0, 0, z])/(3*z) - 
           (8*(1 - z)*(20 + 17*z + 137*z^2)*H[1, 1, 0, z])/(3*z) - 
           (88*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/3 + 4*(21 + 34*z + 16*z^2)*
            H[2, 0, 0, z] - 16*(3 + 16*z)*H[2, 1, 0, z] + 
           16*(-5 + 19*z)*H[0, 0, 0, 0, z] + (4*(-376 + 489*z - 1274*z^2 + 
              1173*z^3)*zeta[2])/(9*z) - 8*(11 + 18*z + 20*z^2)*H[-2, z]*
            zeta[2] - (4*(16 + 95*z + 196*z^2 + 128*z^3)*H[-1, z]*zeta[2])/
            (3*z) + (4*(-16 + 15*z - 261*z^2 + 168*z^3)*H[0, z]*zeta[2])/
            (3*z) + (4*(-8 - 53*z + 28*z^2 + 22*z^3)*H[1, z]*zeta[2])/(3*z) - 
           8*(5 + 6*z + 4*z^2)*H[2, z]*zeta[2] + 4*(-1 - 22*z + 24*z^2)*
            H[0, 0, z]*zeta[2] + (8*(-44 - 21*z - 364*z^2 + 408*z^3)*zeta[3])/
            (3*z) - 16*(13 + 34*z)*H[0, z]*zeta[3] + 
           (4*(1 + 2*z + 2*z^2)*(144*H[-2, 2, z] + 108*H[-1, 3, z] - 
              36*H[-1, -2, 0, z] - 144*H[-1, -1, 2, z] - 72*H[-1, 2, 1, z] - 
              72*H[-1, -1, -1, 0, z] - 180*H[-1, -1, 0, 0, z] + 
              90*H[-1, 0, 0, 0, z] + 108*H[-1, -1, z]*zeta[2] - 
              72*H[-1, 0, z]*zeta[2] - 36*H[-1, z]*zeta[3]))/9 + 
           (4*(1 - 2*z + 2*z^2)*(-72*H[1, 3, z] + 108*H[1, -2, 0, z] + 
              108*H[1, 1, 2, z] + 144*H[1, 2, 0, z] + 36*H[1, 2, 1, z] - 
              90*H[1, 0, 0, 0, z] + 72*H[1, 1, 0, 0, z] + 180*H[1, 1, 1, 0, 
                z] - 216*H[1, 1, 1, 1, z] + 180*H[1, 0, z]*zeta[2] + 
              72*H[1, 1, z]*zeta[2] + 540*H[1, z]*zeta[3]))/9 + 
           (-361 - 1294*z - 112*z^2)*zeta[4]) + 
         (-4*(144 + 426*z + 1830*z^2 + 3167*z^3 + 1756*z^4 + 155*z^5)*
            H[2, 0, 0, z] + 12*(16 + 103*z + 398*z^2 + 671*z^3 + 456*z^4 + 
             102*z^5)*H[2, z]*zeta[2] + 4*(48 - 42*z - 1470*z^2 - 811*z^3 + 
             2308*z^4 + 1757*z^5)*H[0, z]*zeta[3] + 
           (1840 + 5012*z + 17187*z^2 + 31855*z^3 + 22925*z^4 + 5103*z^5)*
            zeta[4])/(9*z*(1 + z)^2) - (2*(1 - 2*z + 2*z^2)*
           (4*H[1, 4, z] - 56*H[1, -3, 0, z] + 16*H[1, -2, 2, z] - 
            64*H[1, 1, 3, z] - 28*H[1, 2, 2, z] - 76*H[1, 3, 0, z] - 
            20*H[1, 3, 1, z] - 16*H[1, -2, -1, 0, z] + 140*H[1, 1, 1, 2, z] - 
            8*H[1, 1, 2, 0, z] + 80*H[1, 1, 2, 1, z] - 116*H[1, 2, 0, 0, z] - 
            4*H[1, 2, 1, 0, z] + 40*H[1, 2, 1, 1, z] + 
            44*H[1, 0, 0, 0, 0, z] + 76*H[1, 1, 0, 0, 0, z] - 
            52*H[1, 1, 1, 0, 0, z] + 172*H[1, 1, 1, 1, 0, z] - 
            120*H[1, 1, 1, 1, 1, z] - 24*H[1, -2, z]*zeta[2] - 
            4*H[1, 2, z]*zeta[2] - 44*H[1, 0, 0, z]*zeta[2] + 
            32*H[1, 1, 0, z]*zeta[2] + 16*H[1, 1, 1, z]*zeta[2] - 
            120*H[1, 0, z]*zeta[3] + 172*H[1, 1, z]*zeta[3] + 
            57*H[1, z]*zeta[4]))/3 - (4*(77 - 1206*z + 136*z^2)*zeta[5])/3) + 
       CA*CF*TF*((-1616*LQ*(1 - z)*z)/27 + (-116208 - 834293*z - 57058*z^2 + 
           920124*z^3)/(1944*z) + ((-13165 - 32212*z - 26970*z^2)*H[0, z])/
          243 + (2*(-2285 - 60229*z + 15479*z^2 + 48075*z^3)*H[1, z])/
          (243*z) - (8*(2576 + 3701*z + 2672*z^2)*H[2, z])/81 + 
         (4*(134 - 278*z + 179*z^2)*H[3, z])/9 - 
         (4*(-6 + 78*z + 631*z^2)*H[4, z])/9 + (16*(11 + 16*z + 8*z^2)*
           H[5, z])/3 - (16*(25 - 14*z + 28*z^2)*H[-4, 0, z])/3 - 
         (8*(139 + 84*z + 63*z^2)*H[-3, 0, z])/3 + 
         (16*(23 + 10*z + 44*z^2)*H[-3, 2, z])/3 + 
         (4*(-339 + 194*z + 70*z^2)*H[-2, 0, z])/3 + 8*(15 + 28*z + 16*z^2)*
          H[-2, 2, z] + (16*(23 + 30*z + 47*z^2)*H[-2, 3, z])/3 + 
         (2*(-929 - 824*z + 125*z^2)*H[-1, 0, z])/3 + 
         (8*(55 + 82*z + 28*z^2)*H[-1, 2, z])/3 + 8*(1 + z)*(10 + 13*z)*
          H[-1, 3, z] + ((1745 + 26249*z - 47946*z^2)*H[0, 0, z])/81 + 
         (4*(-2 - 881*z + 694*z^2)*H[2, 1, z])/27 - 
         (8*(-18 - 7*z + 14*z^2)*H[2, 2, z])/3 + 
         (16*(9 - 40*z + 3*z^2)*H[2, 3, z])/3 + 
         (4*(3 + 186*z + 172*z^2)*H[3, 1, z])/9 + 
         (16*(1 - 14*z + 4*z^2)*H[3, 2, z])/3 + (64*(1 - z)*H[4, 0, z])/3 + 
         (8*(-3 - 10*z + 4*z^2)*H[4, 1, z])/3 - 
         (16*(1 - 10*z + 10*z^2)*H[-3, -1, 0, z])/3 + 
         (16*(4 + 8*z + 25*z^2)*H[-3, 0, 0, z])/3 + 
         (16*(3 - 22*z + 8*z^2)*H[-2, -2, 0, z])/3 + 8*(6 + 20*z + z^2)*
          H[-2, -1, 0, z] - (32*(17 + 14*z + 33*z^2)*H[-2, -1, 2, z])/3 - 
         (4*(79 + 45*z^2)*H[-2, 0, 0, z])/3 + (16*(3 + 22*z + 4*z^2)*
           H[-2, 2, 0, z])/3 + (128*z*H[-2, 2, 1, z])/3 + 
         (8*(53 + 92*z + 27*z^2)*H[-1, -2, 0, z])/3 - 
         (8*(36 + 64*z + 35*z^2)*H[-1, -1, 0, z])/3 - 16*(1 + z)*(11 + 8*z)*
          H[-1, -1, 2, z] + (4*(-133 - 98*z + 27*z^2)*H[-1, 0, 0, z])/3 + 
         (8*(-14 - 18*z + 5*z^2)*H[-1, 2, 0, z])/3 + 
         (16*(-7 + z)*(1 + z)*H[-1, 2, 1, z])/3 - 16*(1 + 2*z + 3*z^2)*
          H[-1, 3, 0, z] + ((299 + 11222*z + 1836*z^2)*H[0, 0, 0, z])/27 - 
         (32*(22 - 34*z + 9*z^2)*H[1, -2, 0, z])/3 + 
         (4*(-16 + 1056*z - 1290*z^2 + 349*z^3)*H[1, 2, z] + 
           8*(46 + 20*z + 74*z^2 + 21*z^3)*H[1, 1, 1, z])/(27*z) - 
         (32*(5 - 4*z + 2*z^2)*H[2, -2, 0, z])/3 + 
         (4*(-37 + 128*z + 176*z^2)*H[2, 1, 1, z])/9 + 
         (8*(35 - 34*z + 76*z^2)*H[2, 1, 2, z])/3 - 
         (32*(1 + 7*z + 2*z^2)*H[2, 2, 0, z])/3 + 
         (8*(11 - 46*z + 18*z^2)*H[2, 2, 1, z])/3 - 
         (8*(17 - 22*z + 10*z^2)*H[3, 0, 0, z])/3 - 
         (16*(9 + 4*z + 31*z^2)*H[3, 1, 0, z])/3 - 
         (32*(2 + 3*z + 2*z^2)*H[3, 1, 1, z])/3 - 
         (16*(5 + 2*z + 18*z^2)*H[-2, -1, -1, 0, z])/3 - 
         (8*(27 + 70*z + 64*z^2)*H[-2, -1, 0, 0, z])/3 + 
         (8*(37 + 70*z + 90*z^2)*H[-2, 0, 0, 0, z])/3 - 8*(10 + 16*z + z^2)*
          H[-1, -1, -1, 0, z] + (4*(8 + 5*z)*(10 + 9*z)*H[-1, -1, 0, 0, z])/
          3 - (4*(-9 - 26*z + 13*z^2)*H[-1, 0, 0, 0, z])/3 - 
         (32*(2 + 4*z + 7*z^2)*H[-1, 2, 0, 0, z])/3 + 32*(2 + 4*z + 5*z^2)*
          H[-1, 2, 1, 0, z] - (4*(121 - 230*z + 948*z^2)*H[0, 0, 0, 0, z])/
          9 + (16*(-2 - 24*z + 7*z^2)*H[2, 0, 0, 0, z])/3 - 
         (16*(-3 - 14*z + 7*z^2)*H[2, 1, 0, 0, z])/3 + 
         (16*(10 - 14*z + 47*z^2)*H[2, 1, 1, 0, z])/3 - 
         8*(11 - 18*z + 20*z^2)*H[2, 1, 1, 1, z] + 
         (32*(3 + 8*z)*H[0, 0, 0, 0, 0, z])/3 - 
         (8*(47 + 10*z + 98*z^2)*H[-3, z]*zeta[2])/3 - 4*(24 + 36*z + 31*z^2)*
          H[-2, z]*zeta[2] - (4*(146 + 228*z + 91*z^2)*H[-1, z]*zeta[2])/3 - 
         16*(5 - 10*z + 17*z^2)*H[3, z]*zeta[2] + 8*(21 + 18*z + 38*z^2)*
          H[-2, -1, z]*zeta[2] - (8*(59 + 54*z + 102*z^2)*H[-2, 0, z]*
           zeta[2])/3 + 4*(34 + 60*z + 31*z^2)*H[-1, -1, z]*zeta[2] - 
         (4*(143 + 254*z + 93*z^2)*H[-1, 0, z]*zeta[2])/3 + 
         16*(3 + 6*z + 8*z^2)*H[-1, 2, z]*zeta[2] - 
         (8*(25 - 86*z + 8*z^2)*H[2, 0, z]*zeta[2])/3 - 
         (32*(6 - 11*z + z^2)*H[2, 1, z]*zeta[2])/3 - 
         (8*(23 + 46*z + 52*z^2)*H[-1, 0, 0, z]*zeta[2])/3 - 
         (16*(11 + 14*z + 8*z^2)*H[0, 0, 0, z]*zeta[2])/3 + 
         Lp^3*((2*LQ*(-8 + 5*z - 70*z^2 + 84*z^3))/(3*z) - 
           (-24 + 5*z - 242*z^2 + 272*z^3)/(3*z) - 8*LQ*(1 + 4*z)*H[0, z] - 
           (8*(-8 - 74*z + 53*z^2)*H[0, z])/9 - 
           (8*(-4 + 23*z - 79*z^2 + 80*z^3)*H[1, z])/(9*z) - 
           (8*(-1 - 10*z + 4*z^2)*H[2, z])/3 + (8*(1 + 4*z)*H[0, 0, z])/3 + 
           (4*(1 - 2*z + 2*z^2)*(18*LQ*H[1, z] - 12*H[1, 0, z] - 
              24*H[1, 1, z]))/9 + (8*(-1 - 10*z + 4*z^2)*zeta[2])/3) + 
         (-2*(-404 - 1007*z - 5051*z^2 + 6190*z^3)*H[1, 0, z] + 
           4*(661 - 1894*z + 905*z^2 + 564*z^3)*H[1, 1, z] + 
           2*(-1296 + 12248*z - 7057*z^2 + 11111*z^3)*zeta[2])/(81*z) + 
         (2*(708 + 180*z + 1765*z^2 + 2239*z^3)*H[2, 0, z] - 
           6*(268 - 1254*z - 1173*z^2 + 367*z^3)*H[0, z]*zeta[2])/
          (27*(1 + z)) + ((1 - z)*(-96*(2 + 17*z^2)*H[1, 2, 1, z] + 
            4*(16 + 49*z + 7*z^2)*H[1, 1, z]*zeta[2]))/(9*z) + 
         56*LQ*(1 - z)*z*zeta[3] - (16*(23 + 18*z + 42*z^2)*H[-2, z]*zeta[3])/
          3 - (8*(32 + 66*z + 37*z^2)*H[-1, z]*zeta[3])/3 + 
         (8*(-31 - 38*z + 20*z^2)*H[2, z]*zeta[3])/3 - 
         (8*(41 + 82*z + 70*z^2)*H[-1, 0, z]*zeta[3])/3 + 
         (8*(-33 - 66*z + 4*z^2)*H[0, 0, z]*zeta[3])/3 + 
         (8*(77 - 6*z + 128*z^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*LQ*(-52 + 5*z - 103*z^2 + 65*z^3))/(9*z) - 
           (144 + 119*z - 1200*z^2 + 1100*z^3)/(6*z) + 
           ((91 + 1774*z - 1816*z^2)*H[0, z])/9 + (8*LQ*(3 + 44*z^2)*H[0, z])/
            3 - (4*(52 + 55*z - 143*z^2 + 166*z^3)*H[1, z])/(9*z) - 
           (8*(13 - 14*z + 86*z^2)*H[2, z])/3 - 8*(-3 - 14*z + 4*z^2)*
            H[3, z] + 12*(1 + 2*z + 2*z^2)*H[-1, 0, z] - 16*LQ*(1 + 2*z)*
            H[0, 0, z] - (4*(-1 - 94*z + 176*z^2)*H[0, 0, z])/3 - 
           (8*(-4 + 8*z - 46*z^2 + 53*z^3)*H[1, 0, z])/(3*z) - 
           (8*(-4 - 8*z - 11*z^2 + 24*z^3)*H[1, 1, z])/(3*z) - 
           32*(-3 + z)*z*H[2, 0, z] - 8*(1 - 14*z + 4*z^2)*H[2, 1, z] + 
           16*(1 + 4*z)*H[0, 0, 0, z] + (8*(2 + 17*z + 64*z^2)*zeta[2])/3 + 
           8*(-3 - 14*z + 4*z^2)*H[0, z]*zeta[2] + 
           (4*(1 + 2*z + 2*z^2)*(36*H[-1, 2, z] + 18*H[-1, 0, 0, z] + 
              LQ*(-36*H[-1, 0, z] - 18*zeta[2]) - 36*H[-1, z]*zeta[2]))/9 + 
           (4*(1 - 2*z + 2*z^2)*(-36*LQ*H[1, 1, z] - 36*H[1, 2, z] - 
              54*H[1, 0, 0, z] - 36*H[1, 1, 0, z] + 36*H[1, z]*zeta[2]))/9 + 
           8*(1 - 8*z + 6*z^2)*zeta[3]) + 
         (-4*(92 + 736*z - 575*z^2 - 563*z^3 + 710*z^4)*H[1, 0, 0, z] + 
           2*(-224 + 655*z - 1863*z^2 - 763*z^3 + 2087*z^4)*H[1, 1, 0, z] - 
           2*(-32 + 1999*z + 513*z^2 - 1351*z^3 + 59*z^4)*H[1, z]*zeta[2] - 
           2*(-1536 - 5458*z - 16010*z^2 - 4303*z^3 + 7677*z^4)*zeta[3])/
          (27*z*(1 + z)) + (-4*(84 - 546*z - 758*z^2 + 494*z^3 + 613*z^4)*
            H[3, 0, z] - 12*(72 + 40*z + 45*z^2 + 282*z^3 + 199*z^4)*
            H[2, 0, 0, z] + 12*(-11 - 48*z - 24*z^2 + 76*z^3 + 57*z^4)*
            H[2, 1, 0, z] + 12*(-39 - 104*z - 72*z^2 + 36*z^3 + 37*z^4)*
            H[2, z]*zeta[2] + 4*(-6 + 228*z + 889*z^2 + 1034*z^3 + 388*z^4)*
            H[0, 0, z]*zeta[2] + 4*(255 + 2046*z + 4405*z^2 + 3764*z^3 + 
             1132*z^4)*H[0, z]*zeta[3])/(9*(1 + z)^2) + 
         (4*(-32 - 81*z - 72*z^2 + 329*z^3)*H[1, 3, z] + 
           8*(-8 + 69*z - 87*z^2 + 17*z^3)*H[1, 1, 2, z] - 
           4*(16 + 114*z - 204*z^2 + 173*z^3)*H[1, 2, 0, z] - 
           4*(8 + 239*z - 340*z^2 + 203*z^3)*H[1, 0, 0, 0, z] - 
           4*(-16 + 174*z - 522*z^2 + 373*z^3)*H[1, 1, 0, 0, z] + 
           4*(-16 + 273*z - 552*z^2 + 277*z^3)*H[1, 1, 1, 0, z] + 
           8*(-4 - 29*z - 23*z^2 + 24*z^3)*H[1, 1, 1, 1, z] - 
           4*(-32 + 159*z - 492*z^2 + 617*z^3)*H[1, 0, z]*zeta[2] - 
           24*(8 + 97*z - 187*z^2 + 88*z^3)*H[1, z]*zeta[3])/(9*z) + 
         (8*(1 + 2*z + 2*z^2)*(20*H[-1, 4, z] + 32*H[-1, -3, 0, z] - 
            60*H[-1, -2, 2, z] - 53*H[-1, -1, 3, z] + 10*H[-1, 2, 2, z] - 
            6*H[-1, 3, 1, z] - 24*H[-1, -2, -1, 0, z] - 
            22*H[-1, -2, 0, 0, z] - 10*H[-1, -1, -2, 0, z] + 
            78*H[-1, -1, -1, 2, z] - 4*H[-1, -1, 2, 0, z] - 
            4*H[-1, 2, 1, 1, z] + 32*H[-1, -1, -1, -1, 0, z] + 
            41*H[-1, -1, -1, 0, 0, z] - 51*H[-1, -1, 0, 0, 0, z] + 
            15*H[-1, 0, 0, 0, 0, z] + 48*H[-1, -2, z]*zeta[2] - 
            62*H[-1, -1, -1, z]*zeta[2] + 58*H[-1, -1, 0, z]*zeta[2] + 
            44*H[-1, -1, z]*zeta[3]))/3 + 
         ((192 - 2351*z - 10812*z^2 - 15458*z^3 - 8772*z^4 - 1601*z^5)*
           zeta[4])/(9*z*(1 + z)^2) + (2*(221 + 442*z + 454*z^2)*H[-1, z]*
           zeta[4])/3 - (2*(167 - 130*z + 148*z^2)*H[0, z]*zeta[4])/3 + 
         Lp*((4*LQ*(-172 + 517*z - 1193*z^2 + 1104*z^3))/(27*z) + 
           (-288 - 26519*z + 5522*z^2 + 14778*z^3)/(108*z) + 
           ((-1377 - 3324*z - 18776*z^2)*H[0, z])/27 - 
           (4*(-344 - 177*z - 294*z^2 + 1022*z^3)*H[1, z])/(27*z) + 
           LQ*((-8*(21 - 30*z + 68*z^2)*H[0, z])/9 - 4*z*(-3 + 4*z)*
              H[1, z]) + (4*(244 + 124*z + 585*z^2)*H[2, z])/9 - 
           (4*(27 + 126*z + 388*z^2)*H[3, z])/3 + 8*(11 + 18*z + 4*z^2)*
            H[4, z] - 64*(1 + z^2)*H[-3, 0, z] - 16*(13 - 3*z + 5*z^2)*
            H[-2, 0, z] + 32*(3 + 2*z + 6*z^2)*H[-2, 2, z] + 
           24*(1 + z)*(-14 + 5*z)*H[-1, 0, z] + 16*(1 + z)*(7 + 5*z)*
            H[-1, 2, z] - (2*(-349 - 2704*z + 30*z^2)*H[0, 0, z])/9 + 
           (4*(-140 + 61*z - 164*z^2 + 91*z^3)*H[1, 0, z])/(9*z) + 
           (4*(-104 + 163*z - 848*z^2 + 745*z^3)*H[1, 1, z])/(9*z) - 
           8*(1 - z)*(-2 + 7*z)*H[1, 2, z] - 8*(4 - 5*z + 56*z^2)*
            H[2, 0, z] - (8*(-8 + 37*z + 54*z^2)*H[2, 1, z])/3 + 
           8*(1 - 2*z + 4*z^2)*H[2, 2, z] + 32*(2 + 7*z)*H[3, 0, z] + 
           16*(3 + 2*z + 4*z^2)*H[3, 1, z] - 16*(1 + 2*z)*(1 + 4*z)*
            H[-2, -1, 0, z] + 8*(7 + 10*z + 20*z^2)*H[-2, 0, 0, z] + 
           8*(19 + 32*z + 10*z^2)*H[-1, -1, 0, z] - 4*(11 + 20*z + 12*z^2)*
            H[-1, 0, 0, z] - (4*(31 - 86*z + 404*z^2)*H[0, 0, 0, z])/3 - 
           (8*(67 - 119*z + 65*z^2)*H[1, 0, 0, z])/3 - 
           (8*(-8 + 3*z - 63*z^2 + 59*z^3)*H[1, 1, 0, z])/(3*z) + 
           (8*(5 - 43*z + 49*z^2)*H[1, 1, 1, z])/3 - 24*(3 - 2*z + 4*z^2)*
            H[2, 0, 0, z] - 8*(-1 - 22*z + 12*z^2)*H[2, 1, 0, z] + 
           8*(11 - 22*z + 20*z^2)*H[2, 1, 1, z] + 8*(5 + 14*z)*
            H[0, 0, 0, 0, z] - (4*(36 + 266*z + 434*z^2 + 779*z^3)*zeta[2])/
            (9*z) - 8*(13 + 14*z + 32*z^2)*H[-2, z]*zeta[2] - 
           4*(9 + 16*z + 10*z^2)*H[-1, z]*zeta[2] + 
           (4*(27 + 186*z + 352*z^2)*H[0, z]*zeta[2])/3 - 
           4*(-13 + 6*z + 4*z^2)*H[1, z]*zeta[2] - 32*(1 - 3*z + 5*z^2)*
            H[2, z]*zeta[2] - 8*(11 + 14*z + 4*z^2)*H[0, 0, z]*zeta[2] + 
           LQ*(-16*z*(1 + z)*H[-1, 0, z] + (4*(3 - 12*z + 44*z^2)*H[0, 0, z])/
              3 + (16*(1 - z)*(2 - z + 11*z^2)*H[1, 0, z])/(3*z) + 
             16*(1 - z)*z*H[1, 1, z] - (16*(-2 + 3*z - 12*z^2 + 14*z^3)*zeta[
                2])/(3*z)) + (4*(-16 + 77*z - 190*z^2 + 92*z^3)*zeta[3])/
            (3*z) + 16*(-1 + 11*z)*H[0, z]*zeta[3] + 
           LQ*(32*z*H[2, 0, z] - 8*(1 + 2*z)*H[0, 0, 0, z] - 
             4*(7 - 10*z + 14*z^2)*zeta[3]) + (4*(1 + 2*z + 2*z^2)*
             (216*H[-1, 3, z] - 36*H[-1, -2, 0, z] - 216*H[-1, -1, 2, z] + 
              36*H[-1, 2, 0, z] + 72*H[-1, 2, 1, z] + 144*H[-1, -1, -1, 0, 
                z] - 180*H[-1, -1, 0, 0, z] + 180*H[-1, 0, 0, 0, z] + 
              288*H[-1, -1, z]*zeta[2] - 324*H[-1, 0, z]*zeta[2] + 
              LQ*(-36*H[-2, 0, z] + 36*H[-1, -1, 0, z] - 18*H[-1, 0, 0, z] + 
                18*H[-1, z]*zeta[2]) - 288*H[-1, z]*zeta[3]))/9 + 
           (4*(1 - 2*z + 2*z^2)*(180*H[1, 3, z] - 108*H[1, -2, 0, z] + 
              LQ*(-18*H[1, 2, z] - 18*H[1, 1, 0, z] + 18*H[1, 1, 1, z]) + 
              108*H[1, 1, 2, z] - 36*H[1, 2, 0, z] + 252*H[1, 2, 1, z] - 
              72*H[1, 1, 0, 0, z] - 108*H[1, 1, 1, 0, z] + 288*H[1, 1, 1, 1, 
                z] - 288*H[1, 0, z]*zeta[2] - 252*H[1, 1, z]*zeta[2] - 
              396*H[1, z]*zeta[3]))/9 + 2*(69 + 102*z + 38*z^2)*zeta[4]) + 
         (2*(1 - 2*z + 2*z^2)*(44*H[1, 4, z] - 8*H[1, -3, 0, z] - 
            16*H[1, -2, 2, z] + 24*H[1, 1, 3, z] + 44*H[1, 2, 2, z] - 
            52*H[1, 3, 0, z] + 52*H[1, 3, 1, z] - 80*H[1, -2, -1, 0, z] + 
            48*H[1, -2, 0, 0, z] - 32*H[1, 1, -2, 0, z] + 
            132*H[1, 1, 1, 2, z] - 24*H[1, 1, 2, 0, z] + 
            24*H[1, 1, 2, 1, z] - 92*H[1, 2, 0, 0, z] + 12*H[1, 2, 1, 0, z] - 
            72*H[1, 2, 1, 1, z] - 36*H[1, 0, 0, 0, 0, z] + 
            68*H[1, 1, 0, 0, 0, z] - 28*H[1, 1, 1, 0, 0, z] + 
            180*H[1, 1, 1, 1, 0, z] - 240*H[1, 1, 1, 1, 1, z] - 
            24*H[1, -2, z]*zeta[2] - 68*H[1, 2, z]*zeta[2] - 
            68*H[1, 0, 0, z]*zeta[2] - 32*H[1, 1, 0, z]*zeta[2] + 
            40*H[1, 1, 1, z]*zeta[2] - 80*H[1, 0, z]*zeta[3] - 
            20*H[1, 1, z]*zeta[3] + H[1, z]*zeta[4]))/3 + 
         (4*(-49 - 974*z + 304*z^2)*zeta[5])/3))
 
Beam["qq"] = as*CF*(2*(1 - z) + 2*Lp*(1 + z)) + delta[1 - z] + 
     as*(-2*CF*Lp*LQ*delta[1 - z] - 4*CF*Lp*plusD[0, 1 - z]) + 
     as^2*CF*TF*((2*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) + 
       (4*(21 - 30*z + 32*z^2)*H[0, z])/9 + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
       Lp*((-8*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
         (4*(3 + 9*z + 8*z^2)*H[0, z])/3 + 8*(1 + z)*H[0, 0, z]) + 
       4*(1 + z)*H[0, 0, 0, z] - (8*(1 - z)*(2 - z + 2*z^2)*
         (H[1, 0, z] + zeta[2]))/(3*z)) + 
     as^2*(16*CF^2*Lp^2*plusD[1, 1 - z] + plusD[0, 1 - z]*
        (8*CF^2*Lp^2*LQ + CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + delta[1 - z]*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + 
           (4*Lp^2*LQ)/3)*Nf*TF + CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + 
         CA*CF*((-404*LQ)/27 - (11*Lp^2*LQ)/3 + Lp*((-134*LQ)/9 + 
             4*LQ*zeta[2]) + 14*LQ*zeta[3]))) + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(37 + 19*z))/27 + 
         (20*(1 + z^2)*H[0, z])/(9*(1 - z)) + Lp*((-16*(1 + 4*z))/9 + 
           (8*(1 + z^2)*H[0, z])/(3*(1 - z))) + (4*(1 + z^2)*H[0, 0, z])/
          (3*(1 - z))) + CF^2*(-22*(1 - z) + (2*(5 - 13*z + 16*z^2)*H[0, z])/
          (1 - z) + 2*z*H[1, z] + Lp^2*(-4*(1 - z) - (2*(1 + 3*z^2)*H[0, z])/
            (1 - z) + (1 + z)*(-4*LQ + 8*H[1, z])) - 
         (2*(-3 - 2*z + 2*z^2)*H[0, 0, z])/(1 - z) + 
         Lp*(28*(1 - z) - 4*LQ*(1 - z) - (4*(-2 + z)*(2 + z)*H[0, z])/
            (1 - z) + 8*(1 - z)*H[1, z] + 4*(1 + z)*H[0, 0, z] + 
           (4*(1 + z^2)*(-18*H[2, z] - 18*H[1, 0, z]))/(9*(1 - z))) + 
         2*(1 + z)*H[0, 0, 0, z] + 4*(1 - z)*(H[2, z] + 3*H[1, 0, z] + 
           2*zeta[2]) + (4*(1 + z^2)*(2*H[1, 2, z] + 2*H[2, 0, z] + 
            H[2, 1, z] - H[1, 0, 0, z] + 2*H[1, 1, 0, z] + 6*zeta[3]))/
          (1 - z)) + CA*CF*((11*Lp^2*(1 + z))/3 + (8*(100 + z))/27 - 
         (2*(29 - 36*z + 83*z^2)*H[0, z])/(9*(1 - z)) - 2*z*H[1, z] + 
         ((-11 - 12*z + z^2)*H[0, 0, z])/(3*(1 - z)) - 
         2*(1 - z)*(2*H[1, 0, z] + 3*zeta[2]) + 
         Lp*((4*(-10 + 77*z))/9 - (2*(17 + 5*z^2)*H[0, z])/(3*(1 - z)) - 
           (4*(1 + z^2)*H[0, 0, z])/(1 - z) - 4*(1 + z)*zeta[2]) + 
         (-2*(1 + z^2)*(2*H[1, 2, z] + 2*H[2, 0, z] + H[0, 0, 0, z] + 
             2*H[1, 1, 0, z]) + 2*(-13 + z^2)*zeta[3])/(1 - z))) + 
     as^3*(-32*CF^3*Lp^3*plusD[2, 1 - z] + plusD[1, 1 - z]*
        (-32*CF^3*Lp^3*LQ + CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*
          Nf*TF + CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3]))) + delta[1 - z]*
        (CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - (64*zeta[3])/3) + 
         CF*Nf^2*TF^2*((-3712*LQ)/729 - (800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
           (32*Lp^3*LQ)/27 - (64*LQ*zeta[3])/9) + CF^2*Nf*TF*
          ((1711*LQ)/27 + Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) - (304*LQ*zeta[3])/9 + 
           Lp*((110*LQ)/3 - (224*LQ^2)/27 + (896*zeta[2])/27 - 
             32*LQ*zeta[3]) - 16*LQ*zeta[4]) + CA*CF*Nf*TF*
          ((62626*LQ)/729 + (176*Lp^3*LQ)/27 - (824*LQ*zeta[2])/81 + 
           Lp*((8204*LQ)/81 - (160*LQ*zeta[2])/9) + 
           Lp^2*((1156*LQ)/27 - (16*LQ*zeta[2])/3) - (904*LQ*zeta[3])/27 + 
           (20*LQ*zeta[4])/3) + CA*CF^2*
          (Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + Lp*((808*LQ^2)/27 - 
             (3232*zeta[2])/27 - 28*LQ^2*zeta[3] + 112*zeta[2]*zeta[3]) + 
           Lp^2*((268*LQ^2)/9 - (1072*zeta[2])/9 - 8*LQ^2*zeta[2] + 
             80*zeta[4])) + CA^2*CF*((-297029*LQ)/1458 - (242*Lp^3*LQ)/27 + 
           (3196*LQ*zeta[2])/81 + Lp^2*((-1780*LQ)/27 + (44*LQ*zeta[2])/3) + 
           (6164*LQ*zeta[3])/27 + (77*LQ*zeta[4])/3 + 
           Lp*((-15503*LQ)/81 + (536*LQ*zeta[2])/9 + 88*LQ*zeta[3] - 
             44*LQ*zeta[4]) + LQ*((-88*zeta[2]*zeta[3])/3 - 96*zeta[5]))) + 
       plusD[0, 1 - z]*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + 
         CF*Nf^2*TF^2*(-7424/729 - (1600*Lp)/81 - (320*Lp^2)/27 - 
           (64*Lp^3)/27 - (128*zeta[3])/9) + CA*CF^2*((88*Lp^3*LQ)/3 + 
           Lp^2*((1072*LQ)/9 - 32*LQ*zeta[2]) + Lp*((3232*LQ)/27 - 
             112*LQ*zeta[3])) + CF^2*Nf*TF*(3422/27 + Lp^2*(8 - (320*LQ)/9) - 
           (32*Lp^3*LQ)/3 + Lp*(220/3 - (896*LQ)/27 - 64*zeta[3]) - 
           (608*zeta[3])/9 - 32*zeta[4]) + CA*CF*Nf*TF*(125252/729 + 
           (352*Lp^3)/27 + Lp*(16408/81 - (320*zeta[2])/9) + 
           Lp^2*(2312/27 - (32*zeta[2])/3) - (1648*zeta[2])/81 - 
           (1808*zeta[3])/27 + (40*zeta[4])/3) + 
         CA^2*CF*(-297029/729 - (484*Lp^3)/27 + (6392*zeta[2])/81 + 
           Lp^2*(-3560/27 + (88*zeta[2])/3) + (12328*zeta[3])/27 - 
           (176*zeta[2]*zeta[3])/3 + Lp*(-31006/81 + (1072*zeta[2])/9 + 
             176*zeta[3] - 88*zeta[4]) + (154*zeta[4])/3 - 192*zeta[5]))) + 
     as^3*(CF*Nf*TF^2*((32*(1 - z)*(1058 - 2689*z + 1571*z^2))/(729*z) + 
         (16*(-661 - 337*z + 534*z^2)*H[0, z])/243 + 
         Lp^3*((-16*(1 - z)*(4 + 7*z + 4*z^2))/(27*z) - (32*(1 + z)*H[0, z])/
            9) + (32*(1 - z)*(75 + 19*z + 75*z^2)*H[1, z])/(81*z) + 
         (32*(100 - 26*z + 57*z^2)*H[2, z])/81 - 
         (32*(137 + 38*z + 18*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(-576*(1 - z + z^2)*H[1, 0, z] + 16*(38 - 79*z + 38*z^2)*
             H[1, 1, z]))/(81*z) + (16*(-49 - 49*z + 24*z^2)*H[0, 0, 0, z])/
          27 + Lp^2*((16*(1 - z)*(2 - 19*z + 2*z^2))/(9*z) + 
           (16*(-13 - 13*z + 4*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 72*H[0, 0, z] - 72*zeta[2]))/27) - 
         (32*(18 + 64*z + 10*z^2 + 39*z^3)*zeta[2])/(81*z) - 
         (32*(-5 - 5*z + 6*z^2)*(2*H[3, z] - H[2, 1, z] - 2*H[0, z]*zeta[2]))/
          27 + ((1 - z)*(16*(4 + 7*z + 4*z^2)*H[1, 1, 1, z] - 
            192*(2 - z + 2*z^2)*(H[1, 2, z] - H[1, 0, 0, z] + 
              2*H[1, 1, 0, z] + H[1, z]*zeta[2])))/(27*z) + 
         Lp*((-128*(1 - z)*(1 + 2*z)*(17 + 4*z))/(81*z) + 
           (32*(-58 - z + 13*z^2)*H[0, z])/27 - 
           (16*(1 - z)*(32 - 67*z + 50*z^2)*H[1, z])/(27*z) - 
           (32*(-5 - 2*z + 6*z^2)*H[2, z])/9 + (32*(-13 - 13*z + 4*z^2)*
             H[0, 0, z])/9 + (64*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(9*z) - 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(9*z) + 
           (32*(4 - 11*z + 4*z^2 + 2*z^3)*zeta[2])/(9*z) + 
           (4*(1 + z)*(144*H[3, z] - 72*H[2, 1, z] - 144*H[0, 0, 0, z] - 
              144*H[0, z]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*z - 23*z^2 + 18*z^3)*zeta[3])/(27*z) + 
         (16*(1 + z)*(8*H[4, z] - 4*H[3, 1, z] + 2*H[2, 1, 1, z] - 
            10*H[0, 0, 0, 0, z] - 8*H[0, 0, z]*zeta[2] - 4*H[0, z]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - z)*(2421 + 56*z + 7512*z^2))/
          (81*z) + (2*(2707 - 8308*z + 5720*z^2)*H[0, z])/81 - 
         (2*(1 - z)*(4343 - 5805*z + 7088*z^2)*H[1, z])/(81*z) - 
         (4*(-1524 + 75*z + 2882*z^2)*H[2, z])/81 + 
         (8*(229 - 55*z + 104*z^2)*H[3, z])/9 - 
         (16*(-24 - 27*z + 40*z^2)*H[4, z])/9 - (2*(2733 + 9273*z + 5864*z^2)*
           H[0, 0, z])/81 + ((1 - z)*(8*(101 + 161*z + 362*z^2)*H[1, 0, z] - 
            4*(361 + 2557*z + 406*z^2)*H[1, 1, z]))/(81*z) + 
         (16*(-15 + 123*z + 68*z^2)*H[2, 0, z])/27 - 
         (4*(612 + 423*z + 184*z^2)*H[2, 1, z])/27 + 
         (16*(11 + 10*z)*H[2, 2, z])/3 - (16*(12 + 45*z + 4*z^2)*H[3, 0, z])/
          9 + (16*(-6 + 9*z + 16*z^2)*H[3, 1, z])/9 + 
         (4*(257 - 167*z + 376*z^2)*H[0, 0, 0, z])/9 + 
         (16*(-2 + z)*(-5 + 4*z)*H[2, 0, 0, z])/3 - 
         (16*(7 + 2*z + 4*z^2)*H[2, 1, 0, z])/3 + 
         (16*(9 + 21*z + 4*z^2)*H[2, 1, 1, z])/9 - 
         (8*(66 - 15*z + 140*z^2)*H[0, 0, 0, 0, z])/9 + 
         Lp^3*((-4*LQ*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 
           (2*(1 - z)*(36 + 109*z + 36*z^2))/(9*z) - 
           (4*(-27 - 15*z + 16*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(-54*LQ*H[0, z] + 72*H[2, z] + 36*H[0, 0, z] - 
              72*zeta[2]))/27) + (4*(-648 - 1380*z + 687*z^2 + 2774*z^3)*
           zeta[2])/(81*z) - (16*(149 - 26*z + 60*z^2)*H[0, z]*zeta[2])/9 - 
         (16*(14 + 7*z + 4*z^2)*H[2, z]*zeta[2])/3 + 
         (16*(-15 - 36*z + 52*z^2)*H[0, 0, z]*zeta[2])/9 + 
         ((1 - z)*(16*(20 + 203*z + 20*z^2)*H[1, 2, z] - 
            16*(-1 - 160*z + 26*z^2)*H[1, 0, 0, z] - 8*(8 + 209*z + 8*z^2)*
             H[1, 1, 0, z] + 12*(4 + 47*z + 40*z^2)*H[1, 1, 1, z] + 
            8*(8 - 493*z + 8*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         Lp^2*((16*LQ*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
           (2*(1 - z)*(108 - 121*z + 276*z^2))/(9*z) + 
           (8*LQ*(3 + 9*z + 8*z^2)*H[0, z])/3 + (4*(138 - 219*z + 32*z^2)*
             H[0, z])/9 - (4*(1 - z)*(68 - 121*z + 104*z^2)*H[1, z])/(9*z) - 
           (16*(-3 + 3*z + 8*z^2)*H[2, z])/3 - (8*(-3 - 6*z + 20*z^2)*
             H[0, 0, z])/3 + (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (16*(-3 + 3*z + 8*z^2)*zeta[2])/3 + 
           (4*(1 + z)*(324*H[3, z] - 108*LQ*H[0, 0, z] + 108*H[2, 0, z] + 
              216*H[0, 0, 0, z] - 324*H[0, z]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*z - 999*z^2 + 1528*z^3)*zeta[3])/(27*z) + 
         (32*(42 + 81*z + 38*z^2)*H[0, z]*zeta[3])/9 + 
         ((1 - z)*(-16*(20 - 19*z + 20*z^2)*H[1, 3, z] + 64*(5 + 2*z + 5*z^2)*
             H[1, 1, 2, z] - 8*(52 - 17*z + 52*z^2)*H[1, 0, 0, 0, z] + 
            32*(2 + 17*z + 2*z^2)*H[1, 1, 0, 0, z] - 16*(4 + 7*z + 4*z^2)*
             H[1, 1, 1, 1, z] + 16*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] + 
              H[1, 0, z]*zeta[2]) + 16*(8 - 13*z + 8*z^2)*(H[1, 2, 0, z] + 
              2*H[1, 1, z]*zeta[2]) + 96*(4 - 11*z + 4*z^2)*H[1, z]*zeta[3]))/
          (9*z) - (4*(-48 + 486*z + 111*z^2 + 52*z^3)*zeta[4])/(9*z) + 
         Lp*((-4*LQ*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) - 
           (2*(1 - z)*(12 + 495*z + 704*z^2))/(9*z) - 
           (8*LQ*(21 - 30*z + 32*z^2)*H[0, z])/9 - 
           (4*(313 + 1139*z + 118*z^2)*H[0, z])/9 + 
           (8*(1 - z)*(122 + 359*z + 89*z^2)*H[1, z])/(9*z) + 
           (8*(116 + 31*z + 44*z^2)*H[2, z])/3 - (8*(-9 + 15*z + 40*z^2)*
             H[3, z])/3 + (4*LQ*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
           (2*(825 - 447*z + 664*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(35 - 19*z + 53*z^2)*H[1, 0, z])/9 - 
              (4*(12 + 29*z + 24*z^2)*H[1, 1, z])/3))/z - 
           (16*(3 + 21*z + 8*z^2)*H[2, 0, z])/3 - (8*(15 + 21*z + 4*z^2)*
             H[2, 1, z])/3 - (4*(33 - 3*z + 112*z^2)*H[0, 0, 0, z])/3 - 
           48*(-1 + z)*H[1, 1, 0, z] + (8*(1 - z)*(4 + 7*z + 4*z^2)*
             H[1, 1, 1, z])/(3*z) + (64*(1 - z)*(2 - z + 2*z^2)*
             ((-3*H[1, 2, z])/2 - (3*H[1, 0, 0, z])/2 + LQ*((3*H[1, 0, z])/
                 4 + (3*zeta[2])/4)))/(9*z) - 
           (8*(6 + 102*z + 45*z^2 + 38*z^3)*zeta[2])/(3*z) + 
           8*(-1 + 3*z + 16*z^2)*H[0, z]*zeta[2] + 
           (16*(-4 - 6*z - 21*z^2 + 10*z^3)*zeta[3])/(3*z) + 
           (4*(1 + z)*(756*H[4, z] + 432*H[3, 0, z] - 54*LQ*H[0, 0, 0, z] + 
              216*H[2, 1, 0, z] + 108*H[2, 1, 1, z] + 540*H[0, 0, 0, 0, z] - 
              756*H[0, 0, z]*zeta[2] - 108*H[0, z]*zeta[3] + 702*zeta[4]))/
            27) + (16*(1 + z)*(14*H[5, z] + 2*H[2, 3, z] + 4*H[4, 0, z] - 
            6*H[4, 1, z] + 4*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
            4*H[3, 0, 0, z] - 2*H[3, 1, 0, z] - H[3, 1, 1, z] - 
            H[2, 0, 0, 0, z] + 8*H[2, 1, 0, 0, z] - 2*H[2, 1, 1, 0, z] - 
            2*H[2, 1, 1, 1, z] + 12*H[0, 0, 0, 0, 0, z] - 
            2*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 14*H[0, 0, 0, z]*
             zeta[2] - 12*H[2, z]*zeta[3] - 18*H[0, 0, z]*zeta[3] + 
            7*zeta[2]*zeta[3] - 14*H[0, z]*zeta[4] - 36*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - z)*(228133 - 36824*z + 356788*z^2))/(729*z) - 
         (2*(17152 + 143678*z + 34691*z^2 + 214384*z^3)*H[0, z])/(243*z) + 
         (2*(1 - z)*(14944 - 3245*z + 15520*z^2)*H[1, z])/(243*z) + 
         (4*(-724 - 451*z + 224*z^2)*H[3, z])/27 + 
         (4*(-109 - 91*z + 8*z^2)*H[4, z])/9 + (16*(-25 + 13*z)*H[-4, 0, z])/
          3 + (8*(87 - 99*z + 112*z^2)*H[-3, 0, z])/9 - 
         (8*(576 + 93*z + 544*z^2)*H[-2, 0, z])/27 + 
         (8*(27 + z + 16*z^2)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(906 - 77*z + 828*z^2)*H[-1, 0, z])/(27*z) + 
         (4*(14795 + 3176*z + 16868*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(4*(4481 + 272*z + 6272*z^2)*H[1, 0, z] + 
            4*(463 + 2098*z + 184*z^2)*H[1, 1, z]))/(81*z) + 
         (4*(59 + 35*z + 8*z^2)*H[3, 1, z])/9 - (16*(5 + 3*z)*H[3, 2, z])/3 - 
         64*z*H[4, 0, z] + (8*(-37 + 29*z)*H[-3, 0, 0, z])/3 - 
         (64*(-2 + z)*z*H[-2, -1, 0, z])/3 + (4*(159 - 315*z + 184*z^2)*
           H[-2, 0, 0, z])/9 + 8*(1 + z)*H[-1, 2, 0, z] - 
         (4*(1261 - 587*z + 1758*z^2)*H[0, 0, 0, z])/27 + 
         (48*(-4 - 6*z - 7*z^2 + 4*z^3)*H[2, 2, z] - 
           8*(-4 + 11*z + 35*z^2 + 4*z^3)*H[2, 1, 1, z])/(9*z) - 
         (16*(-6 + 11*z)*H[3, 0, 0, z])/3 + (8*(-11 + 3*z)*H[3, 1, 0, z])/3 + 
         (8*(121 + 25*z)*H[0, 0, 0, 0, z])/9 + 16*(-4 + 3*z)*
          H[0, 0, 0, 0, 0, z] + Lp^3*((4*(1 - z)*(44 - z + 44*z^2))/(9*z) + 
           (8*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (16*(-1 + 2*z)*H[0, 0, z])/3 + (4*(1 + z)*(36*H[2, z] - 
              36*zeta[2]))/27) - (8*(27 - 7*z + 20*z^2)*H[-2, z]*zeta[2])/3 - 
         20*(1 - z)*H[1, 0, z]*zeta[2] + 
         (4*(1256 - 2068*z + 2969*z^2 + 1000*z^3)*H[2, z] - 
           8*(-3002 + 1099*z - 2936*z^2 + 3932*z^3)*zeta[2])/(81*z) + 
         ((1 + z)*(-8*(116 - 101*z + 116*z^2)*H[-1, 2, z] + 
            16*(20 + 31*z + 74*z^2)*H[-1, -1, 0, z] - 
            4*(484 - 25*z + 592*z^2)*H[-1, 0, 0, z] + 16*(68 - 35*z + 95*z^2)*
             H[-1, z]*zeta[2]))/(27*z) + 
         ((1 - z)*(8*(-5 + 2*z)*(-16 + 67*z)*H[1, 2, z] - 
            24*(249 - 2*z + 249*z^2)*H[1, 0, 0, z] + 
            16*(230 + 11*z + 257*z^2)*H[1, 1, 0, z] - 
            4*(-32 + 103*z + 76*z^2)*H[1, 1, 1, z] + 
            4*(748 + 475*z + 748*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         (12*(-24 + 26*z + 47*z^2)*H[3, 0, z] + 4*(159 + 294*z + 265*z^2 + 
             112*z^3)*H[2, 1, 0, z] - 4*(-37 - 56*z - 2*z^2 + 8*z^3)*
            H[0, 0, z]*zeta[2])/(9*(1 + z)) - (208*(2 + z)*H[0, 0, z]*
           zeta[3])/3 - (8*(11 + 27*z)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - z)*(883 - 476*z + 1450*z^2))/(27*z) - 
           (4*(52 + 175*z + 19*z^2 + 272*z^3)*H[0, z])/(9*z) - 
           (4*(1 - z)*(44 + 95*z + 80*z^2)*H[1, z])/(9*z) - 
           (8*(-4 + 11*z + 17*z^2 + 4*z^3)*H[2, z])/(3*z) + 
           32*(-1 + z)*H[-2, 0, z] - (8*(-17 + 4*z)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (4*(1 + z)*(108*H[3, z] + 108*H[2, 0, z]))/27 + 
           32*(-1 + z)*H[0, 0, 0, z] + 16*(-1 + z)*H[0, z]*zeta[2] + 
           ((1 + z)*((16*(4 - 7*z + 4*z^2)*H[-1, 0, z])/3 + 
              (8*(4 + 7*z + 4*z^2)*zeta[2])/3))/z + 32*(-1 + 2*z)*zeta[3]) + 
         (24*(52 + 144*z + 123*z^2 + 124*z^3)*H[2, 0, z] - 
           4*(-116 - 371*z - 488*z^2 + 40*z^3)*H[2, 1, z] + 
           8*(156 + 776*z + 731*z^2 + 254*z^3)*H[0, z]*zeta[2] - 
           4*(-1620 + 2203*z - 4100*z^2 + 700*z^3)*zeta[3])/(27*z) - 
         (8*(1 - z)*(H[5, z] - 2*H[-3, 2, z] + H[-2, 3, z] - 
            8*H[-3, -1, 0, z] - 10*H[-2, -2, 0, z] + 2*H[-2, -1, 2, z] - 
            2*H[-2, 2, 0, z] + 4*H[-2, -1, -1, 0, z] - 
            23*H[-2, -1, 0, 0, z] + 16*H[-2, 0, 0, 0, z] - 
            2*H[-3, z]*zeta[2] + 7*H[3, z]*zeta[2] - 8*H[-2, 0, z]*zeta[2] - 
            2*H[-2, z]*zeta[3]))/3 + 
         ((1 + z)*(12*(8 + z + 8*z^2)*H[-1, 3, z] - 8*(16 - 37*z + 16*z^2)*
             H[-1, -2, 0, z] - 8*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
            16*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] - 36*(8 - 19*z + 8*z^2)*
             H[-1, -1, 0, 0, z] + 96*(-2 + z)*(-1 + 2*z)*H[-1, 0, 0, 0, z] - 
            16*(14 - 11*z + 14*z^2)*H[-1, 0, z]*zeta[2] - 16*(2 + z + 2*z^2)*
             (2*H[-1, 2, 1, z] - 5*H[-1, -1, z]*zeta[2]) - 24*(4 - z + 4*z^2)*
             H[-1, z]*zeta[3]))/(9*z) + 
         ((1 - z)*(-4*(64 - 5*z + 64*z^2)*H[1, 3, z] + 16*(8 + 5*z + 8*z^2)*
             H[1, -2, 0, z] - 4*(32 + 29*z + 32*z^2)*H[1, 1, 2, z] - 
            24*(16 + 13*z + 16*z^2)*H[1, 2, 0, z] + 4*(104 + 119*z + 104*z^2)*
             H[1, 0, 0, 0, z] - 28*(16 + 19*z + 16*z^2)*H[1, 1, 0, 0, z] + 
            16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] - 32*(1 - 5*z + z^2)*
             H[1, 1, z]*zeta[2] - 4*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] - 
              H[1, z]*zeta[3])))/(9*z) + (2*(-201 + 5*z)*H[0, z]*zeta[4])/3 + 
         Lp*((4*(1 - z)*(4544 + 1231*z + 7922*z^2))/(27*z) + 
           (8*(284 + 2666*z + 1733*z^2 + 2877*z^3)*H[0, z])/(27*z) + 
           (4*(1 - z)*(-100 - 671*z + 2*z^2)*H[1, z])/(9*z) - 
           (4*(59 + 41*z + 8*z^2)*H[3, z])/3 + 16*(-7 + 3*z)*H[-3, 0, z] + 
           (8*(15 - 39*z + 32*z^2)*H[-2, 0, z])/3 - 
           (16*(1 + z)*(61 + 11*z + 88*z^2)*H[-1, 0, z])/(9*z) - 
           (4*(497 - 304*z + 700*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(70 + 19*z + 79*z^2)*H[1, 0, z])/9 + 
              (4*(6 + 25*z + 18*z^2)*H[1, 1, z])/3))/z - 32*z*H[3, 0, z] + 
           64*(-1 + z)*H[-2, 0, 0, z] - (8*(-46 + 5*z)*H[0, 0, 0, z])/3 + 
           16*(-5 + 4*z)*H[0, 0, 0, 0, z] + 8*(-1 + z)*H[0, 0, z]*zeta[2] + 
           ((4*(-104 - 383*z - 383*z^2 + 90*z^3)*H[2, z])/9 + 
             (4*(-368 + 599*z - 229*z^2 + 138*z^3)*zeta[2])/9)/z + 
           ((1 + z)*((32*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
              (16*(10 - 13*z + 10*z^2)*H[-1, 0, 0, z])/3 - 
              (32*(2 + z + 2*z^2)*H[-1, z]*zeta[2])/3))/z + 
           ((1 - z)*((-8*(4 + 7*z + 4*z^2)*H[1, 2, z])/3 + 4*(8 + 17*z + 
                8*z^2)*H[1, 0, 0, z] - 8*(4 + 7*z + 4*z^2)*H[1, 1, 0, z] - 
              (8*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/3 - (8*(4 + 7*z + 4*z^2)*
                H[1, z]*zeta[2])/3))/z + (4*(1 + z)*(54*H[4, z] - 
              108*H[2, 2, z] - 108*H[3, 1, z] + 378*H[2, 0, 0, z] - 
              324*H[2, 1, 0, z] - 108*H[2, 1, 1, z] - 108*H[2, z]*zeta[2]))/
            27 - 16*(13 + 8*z)*H[0, z]*zeta[3] + 
           ((-16*(4 + 9*z + 6*z^2 + 2*z^3)*H[2, 0, z])/3 + 
             (8*(-4 + 11*z + 20*z^2 + 4*z^3)*H[2, 1, z])/3 + 
             (4*(-16 + 35*z - 49*z^2 + 8*z^3)*H[0, z]*zeta[2])/3 + 
             (8*(-44 - 4*z - 49*z^2 + 52*z^3)*zeta[3])/3)/z - 
           2*(145 + 151*z)*zeta[4]) + 
         (-8*(72 + 141*z + 141*z^2 + 109*z^3 + 28*z^4)*H[2, 0, 0, z] + 
           12*(16 + 79*z + 120*z^2 + 87*z^3 + 24*z^4)*H[2, z]*zeta[2] + 
           8*(24 - 14*z - 136*z^2 + 47*z^3 + 136*z^4)*H[0, z]*zeta[3] + 
           (1840 + 2551*z + 4956*z^2 + 4935*z^3 + 672*z^4)*zeta[4])/
          (9*z*(1 + z)) - (8*(1 + z)*(3*H[2, 3, z] + H[4, 1, z] - 
            3*H[-1, 3, 0, z] - 4*H[2, -2, 0, z] + 5*H[2, 1, 2, z] + 
            14*H[2, 2, 0, z] - 2*H[3, 1, 1, z] - 6*H[-1, 2, 0, 0, z] + 
            6*H[-1, 2, 1, 0, z] - 19*H[2, 0, 0, 0, z] + 21*H[2, 1, 0, 0, z] - 
            H[2, 1, 1, 0, z] - 4*H[2, 1, 1, 1, z] + 6*H[-1, 2, z]*zeta[2] + 
            5*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 3*H[-1, 0, 0, z]*
             zeta[2] - H[0, 0, 0, z]*zeta[2] + H[2, z]*zeta[3] + 
            6*H[-1, 0, z]*zeta[3] + (3*H[-1, z]*zeta[4])/2))/3 + 
         32*(-1 + 9*z)*zeta[5]) + (dabc2*TF*((33280*(1 - z))/27 + 
          (16*(-388 + 369*z)*H[0, z])/27 + (16*(1 - z)*(-144 + 2243*z)*
            H[1, z])/(27*z) + (32*(116 + 773*z)*H[2, z])/27 - 
          (32*(222 + 273*z + 232*z^2)*H[3, z])/27 + 
          (224*(3 + 3*z + 8*z^2)*H[4, z])/9 - (64*(7 + 9*z)*H[5, z])/3 - 
          (128*(-1 + 5*z)*H[-4, 0, z])/3 - (64*(39 - 15*z + 32*z^2)*
            H[-3, 0, z])/9 + (64*(99 + 198*z + 116*z^2)*H[-2, 0, z])/27 - 
          (64*(27 + z + 16*z^2)*H[-2, 2, z])/3 - (7264*(1 + z)*H[-1, 0, z])/
           27 + (64*(-227 + 271*z)*H[0, 0, z])/27 - 
          (32*(1 - z)*(153*H[1, 0, z] - 91*H[1, 1, z]))/9 + 
          (128*(-5 + 4*z)*H[2, 0, z])/3 + (1312*(1 + z)*H[2, 1, z])/9 + 
          (64*(6 + 3*z + 8*z^2)*H[2, 2, z])/3 - (32*(-3 + 27*z + 16*z^2)*
            H[3, 1, z])/9 - (64*(-5 + 13*z)*H[-3, 0, 0, z])/3 + 
          (512*z^2*H[-2, -1, 0, z])/3 - (32*(87 - 99*z + 88*z^2)*
            H[-2, 0, 0, z])/9 - 64*(1 + z)*(H[-1, -2, 0, z] + 
            H[-1, 2, 0, z]) - (32*(336 + 261*z + 232*z^2)*H[0, 0, 0, z])/27 - 
          128*(1 - z)*H[1, -2, 0, z] - (64*(1 - z)*(27*H[1, 2, z] + 
             46*H[1, 0, 0, z] + 72*H[1, 1, 0, z]))/9 - 
          (128*(-1 + 2*z)*H[3, 0, 0, z])/3 + 
          (64*(3 + 8*z^2)*H[0, 0, 0, 0, z])/3 - (32*(757 + 359*z)*zeta[2])/
           27 + (64*(27 + z + 20*z^2)*H[-2, z]*zeta[2])/3 + 
          (128*(60 + 93*z + 116*z^2)*H[0, z]*zeta[2])/27 - 
          (32*(1 - z)*(116 + 83*z + 116*z^2)*H[1, z]*zeta[2])/(27*z) + 
          (64*(-1 + 9*z)*H[3, z]*zeta[2])/3 - (256*(1 + z)^3*H[-1, -1, z]*
            zeta[2])/(3*z) + ((1 + z)*(64*(116 - 101*z + 116*z^2)*
              H[-1, 2, z] - 256*(29 + 22*z + 29*z^2)*H[-1, -1, 0, z] + 
             32*(232 + 65*z + 232*z^2)*H[-1, 0, 0, z] - 
             192*(58 - 19*z + 58*z^2)*H[-1, z]*zeta[2]))/(27*z) + 
          (64*(522 - 141*z + 290*z^2)*zeta[3])/27 - 
          (64*(-7 + 5*z)*zeta[2]*zeta[3])/3 - 
          (64*(1 - z)*(2*H[-3, 2, z] - H[-2, 3, z] - 2*H[3, 2, z] + 
             8*H[-3, -1, 0, z] + 2*H[-2, -2, 0, z] - 2*H[-2, -1, 2, z] + 
             2*H[-2, 2, 0, z] + 5*H[3, 1, 0, z] + 4*H[-2, -1, -1, 0, z] + 
             11*H[-2, -1, 0, 0, z] - 8*H[-2, 0, 0, 0, z] + 
             2*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] - 
             2*H[-2, z]*zeta[3]))/3 + ((1 + z)*(-96*(8 + z + 8*z^2)*
              H[-1, 3, z] + 64*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
             128*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] + 
             96*(8 - 29*z + 8*z^2)*H[-1, -1, 0, 0, z] - 512*(1 - 4*z + z^2)*
              H[-1, 0, 0, 0, z] + 128*(2 + z + 2*z^2)*(2*H[-1, 2, 1, z] + 3*
                H[-1, 0, z]*zeta[2]) + 64*(4 + 11*z + 4*z^2)*H[-1, z]*
              zeta[3]))/(9*z) + ((1 - z)*(32*(32 + 65*z + 32*z^2)*
              H[1, 3, z] - 96*(16 + 19*z + 16*z^2)*H[1, 1, 2, z] - 
             192*(8 - z + 8*z^2)*H[1, 2, 0, z] + 32*(32 - 7*z + 32*z^2)*
              H[1, 0, 0, 0, z] - 32*(16 + 73*z + 16*z^2)*H[1, 1, 0, 0, z] - 
             96*(32 + 29*z + 32*z^2)*H[1, 1, 1, 0, z] - 
             32*(80 + 77*z + 80*z^2)*H[1, 0, z]*zeta[2] - 
             128*(14 + 11*z + 14*z^2)*H[1, 1, z]*zeta[2] - 
             160*(16 + z + 16*z^2)*H[1, z]*zeta[3]))/(9*z) - 
          (128*(3*H[0, 0, 0, 0, 0, z] - 13*H[0, 0, z]*zeta[3]))/3 - 
          (16*(39 + 5*z)*H[0, z]*zeta[4])/3 + Lp*((6400*(-1 + z))/3 - 
            (32*(100 + 9*z)*H[0, z])/3 + (2912*(-1 + z)*H[1, z])/3 + 
            (32*(-3 + 27*z + 16*z^2)*H[3, z])/3 - 128*(-1 + z)*H[-3, 0, z] - 
            (64*(3 - 9*z + 8*z^2)*H[-2, 0, z])/3 + 
            (4*(1 + z)*(-2952*H[2, z] + 1872*H[-1, 0, z]))/27 - 
            (32*(38 + 29*z)*H[0, 0, z])/3 + 256*(-1 + z)*H[-2, -1, 0, z] - 
            128*(-1 + z)*H[-2, 0, 0, z] + (64*(3 + 8*z^2)*H[0, 0, 0, z])/3 - 
            96*(-1 + z)*H[1, 0, 0, z] - 128*H[0, 0, 0, 0, z] + 
            (32*(67 + 41*z)*zeta[2])/3 + 128*(-1 + z)*H[-2, z]*zeta[2] - 
            (32*(3 + 27*z + 32*z^2)*H[0, z]*zeta[2])/3 + 
            (64*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z]*zeta[2])/(3*z) + 
            64*(5 + 3*z)*H[0, 0, z]*zeta[2] + 
            ((1 + z)*((-256*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
               (128*(4 - 7*z + 4*z^2)*H[-1, -1, 0, z])/3 - (64*(8 - 5*z + 
                  8*z^2)*H[-1, 0, 0, z])/3 + 64*(4 - z + 4*z^2)*H[-1, z]*
                zeta[2]))/z + (4*(1 + z)*(-1296*H[4, z] + 432*H[2, 0, 0, z] + 
               864*H[2, z]*zeta[2]))/27 - (256*(3 + 5*z^2)*zeta[3])/3 + 
            256*H[0, z]*zeta[3] - 80*(3 + 5*z)*zeta[4]) + 
          (96*(12 + 8*z + 9*z^2 + 16*z^3)*H[3, 0, z] + 
            64*(-6 + 5*z^2 + 8*z^3)*H[2, 0, 0, z] + 96*(15 + 12*z + 35*z^2 + 
              32*z^3)*H[2, 1, 0, z] + 96*(9 + 6*z + 11*z^2 + 8*z^3)*H[2, z]*
             zeta[2] - 96*(21 + 34*z + 40*z^2 + 24*z^3)*H[0, 0, z]*zeta[2] - 
            64*(-15 - 24*z + 26*z^2 + 44*z^3)*H[0, z]*zeta[3] + 
            8*(-15 - 606*z - 421*z^2 + 152*z^3)*zeta[4])/(9*(1 + z)) + 
          (64*(1 + z)*(9*H[2, 3, z] + 3*H[4, 1, z] + 3*H[-1, 3, 0, z] - 
             4*H[2, -2, 0, z] - 9*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
             6*H[-1, 2, 0, 0, z] - 6*H[-1, 2, 1, 0, z] + H[2, 0, 0, 0, z] - 
             9*H[2, 1, 0, 0, z] - 15*H[2, 1, 1, 0, z] - 6*H[-1, 2, z]*
              zeta[2] - 13*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 
             3*H[-1, 0, 0, z]*zeta[2] + 9*H[0, 0, 0, z]*zeta[2] - 
             5*H[2, z]*zeta[3] - 6*H[-1, 0, z]*zeta[3] - (3*H[-1, z]*zeta[4])/
              2))/3 - (64*(53 + 15*z)*zeta[5])/3))/(16*nc)) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 + (64*(-41 + 157*z))/729 - 
         (32*(43 - 34*z + 43*z^2)*H[0, z])/(81*(1 - z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(1 - z))) - 
         (32*(37 - 24*z + 37*z^2)*H[0, 0, z])/(81*(1 - z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(1 - z)) - (64*(1 + z^2)*H[0, 0, z])/(9*(1 - z))) - 
         (160*(1 + z^2)*H[0, 0, 0, z])/(27*(1 - z)) + (64*(1 + z)*zeta[3])/
          9) + CA*CF*Nf*TF*((-176*Lp^3*(1 + z))/27 - (346*(-89 + 451*z))/
          729 + (80*(168 - 121*z + 157*z^2)*H[0, z])/(81*(1 - z)) + 
         (64*(1 + 5*z)*H[1, z])/27 - (8*H[1, 1, z])/3 - 
         (16*(1 + z)*H[2, 1, z])/9 + (8*(-25 + 18*z)*H[1, z]*zeta[2])/9 + 
         Lp^2*((-4*(49 + 529*z))/27 + (32*(7 + 4*z^2)*H[0, z])/(9*(1 - z)) + 
           (16*(1 + z^2)*H[0, 0, z])/(3*(1 - z)) + (16*(1 + z)*zeta[2])/3) + 
         (-24*(-25 + 27*z + z^2)*H[2, z] + 8*(1247 - 882*z + 1322*z^2)*
            H[0, 0, z] + 144*(4 - 6*z + z^2)*H[1, 0, z] + 
           8*(175 - 231*z + 47*z^2)*zeta[2])/(81*(1 - z)) + 
         (8*(28 - 33*z + 16*z^2)*H[3, z] + 24*(37 - 27*z + 30*z^2)*
            H[1, 2, z] + 24*(26 - 17*z + 34*z^2)*H[2, 0, z] + 
           16*(98 + 21*z + 41*z^2)*H[0, 0, 0, z] + 96*(4 - 13*z + 4*z^2)*
            H[1, 0, 0, z] + 24*(9 + 15*z + 16*z^2)*H[1, 1, 0, z] - 
           8*(20 + 3*z + 8*z^2)*H[0, z]*zeta[2] + 8*(391 - 51*z + 87*z^2)*
            zeta[3])/(27*(1 - z)) + Lp*((-4*(-871 + 4973*z))/81 + 
           (8*(553 - 480*z + 523*z^2)*H[0, z])/(27*(1 - z)) - 
           (16*(-2 + z)*H[1, z])/3 + (16*(1 + z)*H[2, z])/3 + 
           (16*(41 + 3*z + 20*z^2)*H[0, 0, z])/(9*(1 - z)) + 
           (32*(1 - z)*H[1, 0, z])/3 + (32*(5 + 2*z)*zeta[2])/9 + 
           (4*(1 + z^2)*(12*H[3, z] + 24*H[1, 2, z] + 24*H[2, 0, z] + 
              36*H[0, 0, 0, z] - 36*H[1, 0, 0, z] + 24*H[1, 1, 0, z] - 
              24*H[0, z]*zeta[2] + 96*zeta[3]))/(9*(1 - z))) + 
         (16*(4 + 3*z + z^2)*(H[4, z] + H[2, 2, z]) + 48*(3 - z + 4*z^2)*
            H[3, 0, z] + 16*(2 - 3*z + 5*z^2)*H[2, 1, 0, z] + 
           16*(-2 - 3*z + z^2)*H[2, z]*zeta[2] - 16*(5 + 3*z + 2*z^2)*
            H[0, 0, z]*zeta[2] + 16*(13 + 9*z + 4*z^2)*H[0, z]*zeta[3] + 
           16*(1 + z^2)*(9*H[1, 3, z] - H[3, 1, z] - 4*H[1, 1, 2, z] + 
             3*H[1, 2, 0, z] - 3*H[1, 2, 1, z] + H[2, 0, 0, z] + 
             8*H[0, 0, 0, 0, z] - 8*H[1, 0, 0, 0, z] + 5*H[1, 1, 0, 0, z] - 
             8*H[1, 1, 1, 0, z] - 7*H[1, 0, z]*zeta[2] - 4*H[1, 1, z]*
              zeta[2] - 5*H[1, z]*zeta[3]) + 12*(-3 - 14*z + 21*z^2)*zeta[4])/
          (9*(1 - z))) + CF^2*Nf*TF*((-6511 - 3755*z)/81 + 
         (224*LQ*(1 - z))/27 - (4*(1470 - 1628*z + 1127*z^2)*H[0, z])/
          (81*(1 - z)) + Lp^3*((16*(1 - z))/3 + (8*(1 + 3*z^2)*H[0, z])/
            (3*(1 - z)) + (1 + z)*((16*LQ)/3 - (32*H[1, z])/3)) - 
         (104*(2 + z)*H[1, z])/27 + Lp^2*((-4*(17 + z))/9 + 
           (8*LQ*(17 + 23*z))/9 + (8*(1 - 30*z + 51*z^2)*H[0, z])/
            (9*(1 - z)) - (16*(17 + 23*z)*H[1, z])/9 + (64*z^2*H[0, 0, z])/
            (3*(1 - z)) + (4*(1 + z^2)*(-12*LQ*H[0, z] + 48*H[2, z] + 
              48*H[1, 0, z]))/(9*(1 - z))) + (32*z*H[1, 1, z])/9 + 
         (224*(1 - z)*H[1, z]*zeta[2])/9 + 
         (8*(191 + 174*z + 146*z^2)*H[2, z] - 16*(503 - 474*z + 349*z^2)*
            H[0, 0, z] - 16*(53 - 312*z + 35*z^2)*H[1, 0, z] - 
           72*(41 - 70*z + 36*z^2)*zeta[2])/(81*(1 - z)) + 
         (16*(29 + 12*z + 8*z^2)*H[3, z] - 96*(13 - 6*z + 13*z^2)*
            H[1, 2, z] - 16*(73 - 72*z + 88*z^2)*H[2, 0, z] - 
           192*(3 - z + 3*z^2)*H[2, 1, z] + 8*(-169 - 126*z + 191*z^2)*
            H[0, 0, 0, z] + 16*(1 + 138*z + z^2)*H[1, 0, 0, z] - 
           192*(3 + 4*z + 3*z^2)*H[1, 1, 0, z] - 16*(37 - 24*z + 16*z^2)*
            H[0, z]*zeta[2] - 16*(221 - 138*z + 344*z^2)*zeta[3])/
          (27*(1 - z)) + Lp*((8*LQ*(95 + 17*z))/27 + (2*(-1099 + 109*z))/27 - 
           (40*LQ*(1 + z^2)*H[0, z])/(9*(1 - z)) - 
           (8*(311 - 342*z + 108*z^2)*H[0, z])/(27*(1 - z)) - 
           (16*(95 + 26*z)*H[1, z])/27 + (2*(24*(31 - 12*z + 31*z^2)*H[2, 
                z] + 24*(-30 - 27*z + 40*z^2)*H[0, 0, z] + 24*(13 + 24*z + 
                13*z^2)*H[1, 0, z]))/(27*(1 - z)) - 32*(1 - z)*zeta[2] + 
           (4*(1 + z^2)*(60*H[3, z] - 6*LQ*H[0, 0, z] - 48*H[1, 2, z] - 
              24*H[2, 1, z] + 132*H[1, 0, 0, z] - 48*H[1, 1, 0, z] - 
              36*H[0, z]*zeta[2]))/(9*(1 - z)) + 
           (2*(108*(-1 + 5*z^2)*H[0, 0, 0, z] - 864*(1 + 2*z^2)*zeta[3]))/
            (27*(1 - z))) + (16*(-5 + 17*z^2)*H[0, 0, 0, 0, z] + 
           32*(1 + z^2)*(3*H[4, z] - 5*H[1, 3, z] - 4*H[2, 2, z] - 
             7*H[3, 0, z] - 2*H[3, 1, z] + 6*H[1, 1, 2, z] - 
             5*H[1, 2, 0, z] + 4*H[1, 2, 1, z] + H[2, 0, 0, z] - 
             3*H[2, 1, 0, z] + 2*H[2, 1, 1, z] + 13*H[1, 0, 0, 0, z] - 
             4*H[1, 1, 0, 0, z] + 8*H[1, 1, 1, 0, z] + 2*H[2, z]*zeta[2] - 
             2*H[0, 0, z]*zeta[2] + 3*H[1, 0, z]*zeta[2] + 2*H[1, 1, z]*
              zeta[2] - 22*H[0, z]*zeta[3] - H[1, z]*zeta[3]) - 
           8*(23 + 59*z^2)*zeta[4])/(9*(1 - z))) + 
       CA^2*CF*((242*Lp^3*(1 + z))/27 + (-542581 + 1136639*z)/1458 + 
         (2*(-15080 - 12422*z + 12863*z^2)*H[0, z])/(81*(1 - z)) - 
         (2*(-4526 + 5369*z)*H[1, z])/27 - (32*(4 + 7*z)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(3 + 64*z + 6*z^2)*H[-1, 0, z])/(3*z) + 
         (52*z*H[1, 1, z])/3 + (4*(14 + 11*z)*H[2, 1, z])/9 - 
         (32*(-2 + 9*z)*H[-2, -1, 0, z])/3 - (160*(1 - z)*H[-2, 0, 0, z])/3 + 
         (80*(2 + z)*H[-2, z]*zeta[2])/3 - (2*(-431 + 579*z)*H[1, z]*zeta[2])/
          9 + Lp^2*((2*(-67 + 1847*z))/27 - (22*(17 + 5*z^2)*H[0, z])/
            (9*(1 - z)) - (44*(1 + z^2)*H[0, 0, z])/(3*(1 - z)) - 
           (44*(1 + z)*zeta[2])/3) + (-6*(-1492 - 909*z + 2512*z^2)*H[2, z] + 
           6*(-2974 + 5026*z - 6333*z^2 + 108*z^3)*H[0, 0, z] + 
           18*(86 - 339*z + 185*z^2)*H[1, 0, z] - 
           2*(3605 + 4821*z - 8471*z^2 + 324*z^3)*zeta[2])/(81*(1 - z)) - 
         (8*(1 + z)*(14*H[-1, 2, z] - 44*H[-1, -1, 0, z] + 
            45*H[-1, 0, 0, z] - 36*H[-1, z]*zeta[2]))/3 + 
         (-2*(-100 + 492*z + 281*z^2)*H[3, z] + 36*(27 - 136*z + 127*z^2)*
            H[-2, 0, z] - 6*(527 - 642*z + 651*z^2)*H[1, 2, z] - 
           6*(232 - 406*z + 623*z^2)*H[2, 0, z] - 30*(103 - 64*z + 149*z^2)*
            H[0, 0, 0, z] - 12*(349 - 847*z + 340*z^2)*H[1, 0, 0, z] - 
           6*(309 - 18*z + 245*z^2)*H[1, 1, 0, z] + 
           2*(448 - 264*z + 1225*z^2)*H[0, z]*zeta[2] + 
           2*(-2183 - 4506*z + 2598*z^2)*zeta[3])/(27*(1 - z)) - 
         (32*(1 + z)*(3*H[-1, 3, z] + 2*H[-1, -2, 0, z] - 7*H[-1, -1, 2, z] - 
            2*H[-1, 2, 0, z] - H[-1, 2, 1, z] + H[-1, -1, -1, 0, z] - 
            2*H[-1, -1, 0, 0, z] + 4*H[-1, 0, 0, 0, z] + 
            (15*H[-1, -1, z]*zeta[2])/2 - 3*H[-1, 0, z]*zeta[2] - 
            6*H[-1, z]*zeta[3]))/3 + (-4*(68 - 39*z + 59*z^2)*H[4, z] - 
           24*(-8 - 25*z + 18*z^2)*H[-3, 0, z] + 12*(40 - 113*z + 31*z^2)*
            H[1, 3, z] - 8*(49 - 45*z + 49*z^2)*H[2, 2, z] + 
           4*(23 - 39*z + 56*z^2)*H[3, 1, z] + 48*(-1 + 2*z)*(-14 + 11*z)*
            H[1, -2, 0, z] - 4*(-14 - 75*z + z^2)*H[1, 1, 2, z] - 
           24*(2 + 3*z + 9*z^2)*H[1, 2, 0, z] + 12*(9 - z + 14*z^2)*
            H[1, 2, 1, z] - 4*(64 + 72*z + 67*z^2)*H[0, 0, 0, 0, z] + 
           4*(37 + 84*z + 19*z^2)*H[1, 0, 0, 0, z] - 
           4*(121 - 120*z + 109*z^2)*H[1, 1, 0, 0, z] + 352*(1 + z^2)*
            H[1, 1, 1, 0, z] - 4*(43 - 66*z + 13*z^2)*H[1, 0, z]*zeta[2] + 
           8*(31 - 27*z + 40*z^2)*H[1, 1, z]*zeta[2] + 
           4*(133 - 330*z + 145*z^2)*H[1, z]*zeta[3])/(9*(1 - z)) + 
         (-12*(15 + 65*z + 54*z^2 + 10*z^3)*H[3, 0, z] + 
           4*(-83 - 110*z + 124*z^2 + 115*z^3)*H[2, 0, 0, z] - 
           4*(85 + 76*z + 31*z^2 + 4*z^3)*H[2, 1, 0, z] + 
           8*(50 + 23*z - 28*z^2 + 17*z^3)*H[2, z]*zeta[2] + 
           4*(106 + 37*z - 23*z^2 + 28*z^3)*H[0, 0, z]*zeta[2] - 
           4*(-127 - 202*z + 59*z^2 + 98*z^3)*H[0, z]*zeta[3] - 
           3*(-240 + 313*z + 680*z^2 + 115*z^3)*zeta[4])/
          (9*(1 - z)*(1 + z)) + 2*(1 + z)*(2*H[-1, 3, 0, z] + 
           4*H[-1, 2, 0, 0, z] - 4*H[-1, 2, 1, 0, z] - 4*H[-1, 2, z]*
            zeta[2] + 2*H[-1, 0, 0, z]*zeta[2] - 4*H[-1, 0, z]*zeta[3] - 
           H[-1, z]*zeta[4]) + Lp*((10061 + 20945*z)/81 - 
           (4*(1241 - 1644*z + 2282*z^2)*H[0, z])/(27*(1 - z)) - 
           (4*(-8 + 19*z)*H[1, z])/3 + (1 + z)*((-56*H[2, z])/3 - 
             8*H[-1, 0, z]) - (4*(91 + 62*z + 17*z^2)*H[0, 0, z])/
            (3*(1 - z)) - (88*(1 - z)*H[1, 0, z])/3 + 
           (1 + z)*(-32*H[-1, 2, z] - 64*H[-1, -1, 0, z] + 
             16*H[-1, 0, 0, z]) + (4*(1 + z^2)*(-66*H[1, 2, z] - 
              66*H[2, 0, z] - 66*H[1, 1, 0, z]))/(9*(1 - z)) - 
           (4*(161 + 41*z)*zeta[2])/9 + (1 + z)*(8*H[2, z]*zeta[2] + 
             16*H[0, 0, z]*zeta[2]) + (2*(-18*(23 - 48*z + 47*z^2)*H[3, z] - 
              108*(-1 - 12*z + 7*z^2)*H[-2, 0, z] - 54*(7 + 12*z + 9*z^2)*H[
                0, 0, 0, z] + 54*(19 - 16*z + 19*z^2)*H[1, 0, 0, z] + 
              36*(11 - 6*z + 26*z^2)*H[0, z]*zeta[2] - 18*(175 - 108*z + 
                55*z^2)*zeta[3]))/(27*(1 - z)) + 
           (4*(1 + z^2)*(-36*H[-3, 0, z] - 72*H[-2, 2, z] - 144*H[1, 3, z] - 
              144*H[-2, -1, 0, z] + 36*H[-2, 0, 0, z] - 216*H[1, -2, 0, z] + 
              108*H[1, 0, 0, 0, z] + 144*H[1, 1, 0, 0, z] + 36*H[1, 0, z]*
               zeta[2] - 324*H[1, z]*zeta[3]))/(9*(1 - z)) + 
           (2*(-54*(7 + z^2)*H[4, z] + 54*(9 + 7*z^2)*H[2, 0, 0, z] + 
              54*(3 + 5*z^2)*H[0, 0, 0, 0, z] - 108*(7 + 9*z^2)*H[0, z]*zeta[
                3] - 54*(7 + 19*z^2)*zeta[4]))/(27*(1 - z))) + 
         (-16*(5 + z^2)*H[5, z] - 32*(2 + z^2)*H[-4, 0, z] - 
           4*(13 + 31*z^2)*H[2, 3, z] + 4*(7 + z^2)*H[4, 1, z] - 
           16*(7 + 5*z^2)*H[-3, 0, 0, z] - 16*(9 + 7*z^2)*H[2, -2, 0, z] + 
           16*(1 + 2*z^2)*H[2, 2, 0, z] + 4*(13 + 15*z^2)*H[3, 0, 0, z] + 
           4*(35 + 33*z^2)*H[2, 0, 0, 0, z] + 4*(31 + 49*z^2)*
            H[2, 1, 0, 0, z] + 4*(-17 + 13*z^2)*H[2, 1, 1, 0, z] + 
           12*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z] + 8*(21 + 17*z^2)*H[3, z]*
            zeta[2] + 4*(9 + 35*z^2)*H[2, 0, z]*zeta[2] + 64*z^2*H[2, 1, z]*
            zeta[2] + 4*(-17 + z^2)*(H[2, 1, 2, z] - H[0, 0, 0, z]*zeta[2]) - 
           20*(13 + 11*z^2)*H[2, z]*zeta[3] - 4*(11 + 37*z^2)*H[0, 0, z]*
            zeta[3] + 4*(95 + 49*z^2)*zeta[2]*zeta[3] - 4*(42 + 31*z^2)*
            H[0, z]*zeta[4] - 4*(1 + z^2)*(64*H[-3, 2, z] + 24*H[-2, 3, z] + 
             6*H[1, 4, z] + 12*H[3, 2, z] - 12*H[4, 0, z] + 
             48*H[-3, -1, 0, z] + 16*H[-2, -2, 0, z] - 56*H[-2, -1, 2, z] - 
             16*H[-2, 2, 0, z] - 8*H[-2, 2, 1, z] + 72*H[1, -3, 0, z] + 
             8*H[1, -2, 2, z] - 32*H[1, 1, 3, z] + 16*H[1, 2, 2, z] - 
             44*H[1, 3, 0, z] - 16*H[1, 3, 1, z] + 2*H[2, 2, 1, z] + 
             6*H[3, 1, 0, z] + 8*H[-2, -1, -1, 0, z] - 
             16*H[-2, -1, 0, 0, z] + 32*H[-2, 0, 0, 0, z] - 
             24*H[1, -2, -1, 0, z] + 64*H[1, -2, 0, 0, z] - 
             40*H[1, 1, -2, 0, z] + 16*H[1, 1, 1, 2, z] - 
             12*H[1, 1, 2, 0, z] + 8*H[1, 1, 2, 1, z] - 30*H[1, 2, 0, 0, z] + 
             2*H[1, 2, 1, 0, z] - 32*H[1, 0, 0, 0, 0, z] - 
             28*H[1, 1, 0, 0, 0, z] - 16*H[1, 1, 1, 0, 0, z] - 
             40*H[-3, z]*zeta[2] + 60*H[-2, -1, z]*zeta[2] - 
             24*H[-2, 0, z]*zeta[2] - 20*H[1, -2, z]*zeta[2] - 
             40*H[1, 2, z]*zeta[2] + 2*H[1, 0, 0, z]*zeta[2] - 
             12*H[1, 1, 0, z]*zeta[2] - 16*H[1, 1, 1, z]*zeta[2] - 
             48*H[-2, z]*zeta[3] + 38*H[1, 0, z]*zeta[3] - 12*H[1, 1, z]*
              zeta[3] + 21*H[1, z]*zeta[4]) - 4*(-1 + 75*z^2)*zeta[5])/
          (3*(1 - z))) + CA*CF^2*((23060*(1 - z))/81 - (808*LQ*(1 - z))/27 + 
         ((30003 + 68912*z - 76790*z^2)*H[0, z])/(81*(1 - z)) + 
         (4*(-6709 + 7333*z)*H[1, z])/27 + Lp^3*((-44*(1 - z))/3 - 
           (22*(1 + 3*z^2)*H[0, z])/(3*(1 - z)) + (1 + z)*((-44*LQ)/3 + 
             (88*H[1, z])/3)) + (32*(11 + 14*z)*H[-2, 2, z])/3 - 
         (4*(1 + z)*(8 + z)*(1 + 16*z)*H[-1, 0, z])/(3*z) - 
         (4*(-15 + 91*z)*H[1, 1, z])/9 + (32*(-5 + 28*z)*H[-2, -1, 0, z])/3 - 
         144*H[-2, z]*zeta[2] + (2*(-15685 - 13731*z + 23474*z^2)*H[2, z] - 
           2*(-12035 + 29454*z - 29056*z^2 + 864*z^3)*H[0, 0, z] - 
           2*(-704 + 4155*z + 1069*z^2)*H[1, 0, z] + 
           18*(1450 + 841*z - 2229*z^2 + 96*z^3)*zeta[2])/(81*(1 - z)) + 
         (8*(1 + z)*(44*H[-1, 2, z] - 134*H[-1, -1, 0, z] + 
            143*H[-1, 0, 0, z] - 111*H[-1, z]*zeta[2]))/3 + 
         28*LQ*(1 - z)*zeta[3] + (-2*(1382 - 3354*z + 1217*z^2)*H[3, z] - 
           36*(51 - 370*z + 345*z^2)*H[-2, 0, z] + 
           6*(1079 - 1686*z + 1631*z^2)*H[1, 2, z] + 
           2*(1348 - 4554*z + 4387*z^2)*H[2, 0, z] + 
           12*(168 - 137*z + 225*z^2)*H[2, 1, z] + 
           2*(2081 - 3024*z + 3305*z^2)*H[0, 0, 0, z] + 
           4*(1837 - 6279*z + 1810*z^2)*H[1, 0, 0, z] + 
           6*(1209 - 1010*z + 873*z^2)*H[1, 1, 0, z] - 
           2*(-286 + 690*z + 2291*z^2)*H[0, z]*zeta[2] - 
           6*(671 - 2014*z + 1295*z^2)*H[1, z]*zeta[2] + 
           2*(-3193 + 6378*z + 4376*z^2)*zeta[3])/(27*(1 - z)) + 
         (16*(1 + z)*(14*H[-1, 3, z] + 8*H[-1, -2, 0, z] - 
            32*H[-1, -1, 2, z] - 8*H[-1, 2, 0, z] - 4*H[-1, 2, 1, z] + 
            8*H[-1, -1, -1, 0, z] - 8*H[-1, -1, 0, 0, z] + 
            22*H[-1, 0, 0, 0, z] + 36*H[-1, -1, z]*zeta[2] - 
            13*H[-1, 0, z]*zeta[2] - 29*H[-1, z]*zeta[3]))/3 + 
         (12*(16 - 66*z + 45*z^2)*H[4, z] + 48*(-8 - 31*z + 24*z^2)*
            H[-3, 0, z] - 4*(517 - 1116*z + 469*z^2)*H[1, 3, z] + 
           8*(125 - 120*z + 101*z^2)*H[2, 2, z] - 16*(-2 - 18*z + 25*z^2)*
            H[3, 1, z] + 48*(31 - 66*z + 41*z^2)*H[-2, 0, 0, z] - 
           144*(15 - 38*z + 21*z^2)*H[1, -2, 0, z] + 12*(-11 - 54*z + z^2)*
            H[1, 1, 2, z] + 4*(71 + 96*z + 161*z^2)*H[1, 2, 0, z] - 
           4*(61 - 12*z + 91*z^2)*H[1, 2, 1, z] - 176*(1 + z^2)*
            H[2, 1, 1, z] - 4*(-52 - 162*z + 157*z^2)*H[0, 0, 0, 0, z] - 
           8*(35 + 288*z + 8*z^2)*H[1, 0, 0, 0, z] + 8*(62 - 3*z + 47*z^2)*
            H[1, 1, 0, 0, z] - 8*(70 + 33*z + 73*z^2)*H[1, 1, 1, 0, z] + 
           24*(28 - 19*z + 17*z^2)*H[1, 0, z]*zeta[2] - 
           16*(20 - 9*z + 29*z^2)*H[1, 1, z]*zeta[2] - 
           4*(239 - 1008*z + 239*z^2)*H[1, z]*zeta[3])/(9*(1 - z)) + 
         Lp^2*((-728*(1 - z))/9 - (2*LQ*(127 + 409*z))/9 - 
           (2*(215 - 546*z + 669*z^2)*H[0, z])/(9*(1 - z)) + 
           (4*(127 + 409*z)*H[1, z])/9 + (2*(18*LQ*(17 + 5*z^2)*H[0, z] - 
              144*(7 + 4*z^2)*H[2, z] - 72*(3 - 3*z + 11*z^2)*H[0, 0, z]))/
            (27*(1 - z)) - (176*(1 + z^2)*H[1, 0, z])/(3*(1 - z)) + 
           32*zeta[2] + (2*(-108*(1 + 3*z^2)*H[0, 0, 0, z] + 
              108*(3 + 5*z^2)*H[0, z]*zeta[2]))/(27*(1 - z)) + 
           (1 + z)*(16*LQ*zeta[2] - 32*H[1, z]*zeta[2]) + 
           (4*(1 + z^2)*(-36*H[3, z] + 18*LQ*H[0, 0, z] - 36*H[1, 0, 0, z] + 
              72*zeta[3]))/(9*(1 - z))) + 
         (-4*(-82 - 628*z - 307*z^2 + 167*z^3)*H[3, 0, z] - 
           4*(-83 - 389*z + 406*z^2 + 568*z^3)*H[2, 0, 0, z] - 
           12*(-99 - 139*z - 32*z^2 + 56*z^3)*H[2, 1, 0, z] - 
           4*(269 + 35*z - 235*z^2 + 143*z^3)*H[2, z]*zeta[2] - 
           16*(40 - 35*z - 35*z^2 + 22*z^3)*H[0, 0, z]*zeta[2] + 
           4*(43 - 479*z + 355*z^2 + 733*z^3)*H[0, z]*zeta[3] + 
           (56 + 3482*z + 4331*z^2 + 761*z^3)*zeta[4])/(9*(1 - z)*(1 + z)) + 
         (8*(1 + z)*(16*H[5, z] + 4*H[3, 2, z] - 6*H[-1, 3, 0, z] - 
            12*H[-1, 2, 0, 0, z] + 12*H[-1, 2, 1, 0, z] + 12*H[-1, 2, z]*
             zeta[2] - 6*H[-1, 0, 0, z]*zeta[2] + 12*H[-1, 0, z]*zeta[3] + 
            3*H[-1, z]*zeta[4]))/3 + Lp*((-5648*(1 - z))/27 - 
           (4*LQ*(803 + 5*z))/27 + (2*(526 - 1602*z + 2403*z^2)*H[0, z])/
            (27*(1 - z)) + 4*LQ*z*H[1, z] + (28*(187 + 58*z)*H[1, z])/27 - 
           16*(1 + z)*H[-1, 0, z] + (2*(6*LQ*(29 - 36*z + 83*z^2)*H[0, z] - 
              6*(428 - 429*z + 689*z^2)*H[2, z] - 3*(-219 - 1854*z + 
                1711*z^2)*H[0, 0, z] - 12*(187 - 21*z + 178*z^2)*H[1, 0, z]))/
            (27*(1 - z)) - 16*z*H[1, 1, z] + 8*(-4 + z)*H[2, 0, z] + 
           (88*(1 + z^2)*H[2, 1, z])/(3*(1 - z)) - 4*(-14 + 47*z)*zeta[2] - 
           24*(1 - z)*H[1, z]*zeta[2] + LQ*(8*(1 - z)*H[1, 0, z] + 
             20*(1 - z)*zeta[2]) + (1 + z)*(64*H[-1, 2, z] + 
             224*H[-1, -1, 0, z] - 80*H[-1, 0, 0, z] + 48*H[-1, z]*zeta[2]) + 
           (4*(1 + z^2)*(144*H[-2, 2, z] + 252*H[1, 3, z] + 504*H[-2, -1, 0, 
                z] - 180*H[-2, 0, 0, z] + 576*H[1, -2, 0, z] + 
              LQ*(18*H[1, 2, z] + 18*H[2, 0, z] + 9*H[0, 0, 0, z] + 
                18*H[1, 1, 0, z]) - 108*H[1, 1, 2, z] - 108*H[1, 2, 0, z] - 
              72*H[1, 2, 1, z] - 414*H[1, 0, 0, 0, z] - 324*H[1, 1, 0, 0, 
                z] - 108*H[1, 1, 1, 0, z] + 108*H[-2, z]*zeta[2] + 
              72*H[1, 0, z]*zeta[2]))/(9*(1 - z)) + 
           (2*(18*(-19 - 102*z + 83*z^2)*H[3, z] + 432*(-1 - 8*z + 6*z^2)*H[
                -2, 0, z] - 9*LQ*(-11 - 12*z + z^2)*H[0, 0, z] + 
              72*(5 + 12*z + 5*z^2)*H[1, 2, z] - 27*(3 - 80*z + 61*z^2)*H[0, 
                0, 0, z] - 18*(205 - 96*z + 205*z^2)*H[1, 0, 0, z] + 
              72*(5 + 12*z + 5*z^2)*H[1, 1, 0, z] - 108*z*(-3 + 13*z)*H[0, 
                z]*zeta[2] + 108*(39 - 43*z + 52*z^2)*zeta[3]))/
            (27*(1 - z)) + (2*(-324*(-1 + 3*z^2)*H[4, z] + 432*H[-3, 0, z] - 
              108*(3 + 5*z^2)*H[2, 2, z] - 108*(3 + 5*z^2)*H[3, 0, z] - 
              864*(2 + z^2)*H[2, 0, 0, z] - 108*(3 + 5*z^2)*H[2, 1, 0, z] - 
              54*(13 + 31*z^2)*H[0, 0, 0, 0, z] + 432*(1 + 2*z^2)*H[2, z]*
               zeta[2] + 108*(1 + 17*z^2)*H[0, 0, z]*zeta[2] - 
              216*LQ*(-5 + 2*z^2)*zeta[3] + 54*(39 + 37*z^2)*H[0, z]*zeta[
                3] + 432*(6 + 13*z^2)*H[1, z]*zeta[3] - 54*(-75 + 4*z^2)*zeta[
                4]))/(27*(1 - z))) + (-64*(-2 + z^2)*H[-4, 0, z] - 
           8*(23 + 3*z^2)*H[2, 3, z] - 16*(11 + 17*z^2)*H[4, 0, z] + 
           16*(13 + 5*z^2)*H[-3, 0, 0, z] + 32*(13 + 11*z^2)*H[2, -2, 0, z] - 
           48*(-1 + 5*z^2)*H[2, 1, 2, z] - 8*(29 + 45*z^2)*H[2, 2, 0, z] - 
           8*(35 + 43*z^2)*H[3, 0, 0, z] - 8*(47 + 27*z^2)*H[2, 0, 0, 0, z] - 
           352*(1 + 2*z^2)*H[2, 1, 0, 0, z] - 8*(-13 + 35*z^2)*
            H[2, 1, 1, 0, z] - 8*(3 + 7*z^2)*(H[3, 1, 0, z] + 
             6*H[0, 0, 0, 0, 0, z]) - 48*(7 + 5*z^2)*H[3, z]*zeta[2] - 
           8*(-17 + 23*z^2)*H[2, 0, z]*zeta[2] - 16*(-1 + 7*z^2)*H[2, 1, z]*
            zeta[2] + 32*(-1 + 2*z^2)*(H[4, 1, z] + 3*H[0, 0, 0, z]*
              zeta[2]) + 8*(107 + 79*z^2)*H[2, z]*zeta[3] + 
           16*(15 + 29*z^2)*H[0, 0, z]*zeta[3] - 24*(43 + 45*z^2)*zeta[2]*
            zeta[3] + 4*(181 + 153*z^2)*H[0, z]*zeta[4] + 
           8*(1 + z^2)*(78*H[-3, 2, z] + 28*H[-2, 3, z] - 11*H[1, 4, z] + 
             90*H[-3, -1, 0, z] + 16*H[-2, -2, 0, z] - 64*H[-2, -1, 2, z] - 
             16*H[-2, 2, 0, z] - 8*H[-2, 2, 1, z] + 76*H[1, -3, 0, z] + 
             20*H[1, -2, 2, z] - 94*H[1, 1, 3, z] - 4*H[1, 2, 2, z] - 
             88*H[1, 3, 0, z] - 36*H[1, 3, 1, z] - 7*H[2, 2, 1, z] + 
             16*H[-2, -1, -1, 0, z] - 16*H[-2, -1, 0, 0, z] + 
             44*H[-2, 0, 0, 0, z] - 20*H[1, -2, -1, 0, z] + 
             92*H[1, -2, 0, 0, z] - 60*H[1, 1, -2, 0, z] + 
             8*H[1, 1, 1, 2, z] - 36*H[1, 1, 2, 0, z] + 4*H[1, 1, 2, 1, z] - 
             67*H[1, 2, 0, 0, z] - 21*H[1, 2, 1, 0, z] - 
             50*H[1, 0, 0, 0, 0, z] - 44*H[1, 1, 1, 0, 0, z] - 
             33*H[-3, z]*zeta[2] + 72*H[-2, -1, z]*zeta[2] - 
             26*H[-2, 0, z]*zeta[2] - 30*H[1, -2, z]*zeta[2] - 
             50*H[1, 2, z]*zeta[2] + 19*H[1, 0, 0, z]*zeta[2] + 
             10*H[1, 1, 0, z]*zeta[2] - 8*H[1, 1, 1, z]*zeta[2] - 
             58*H[-2, z]*zeta[3] + 39*H[1, 0, z]*zeta[3] - 12*H[1, 1, z]*
              zeta[3] + (111*H[1, z]*zeta[4])/2) + 8*(325 + 289*z^2)*zeta[5])/
          (3*(1 - z))) + CF^3*(964*(1 - z) + ((471 - 648*z + 250*z^2)*
           H[0, z])/(3*(1 - z)) - (2*(-1204 + 1245*z)*H[1, z])/3 + 
         64*z*H[-3, 0, z] - 64*H[-2, 2, z] + (8*(1 + z)*(2 + z + 4*z^2)*
           H[-1, 0, z])/(3*z) - (8*(-13 + 7*z)*H[1, 1, z])/3 - 
         (64*(-1 + 10*z)*H[-2, -1, 0, z])/3 - 
         (32*(-17 + 19*z)*H[1, -2, 0, z])/3 + 
         (4*(-173 + 133*z)*H[1, 1, 0, z])/3 + (8*(-13 + 15*z)*H[1, 1, 2, z])/
          3 + (32*(-2 + z)*H[1, 2, 1, z])/3 - 
         (8*(-29 + 35*z)*H[1, 1, 0, 0, z])/3 + 
         (8*(-9 + 11*z)*H[1, 1, 1, 0, z])/3 + 
         Lp^3*(-8*(1 - z) + 8*LQ*(1 - z) + 4*(-1 + 3*z)*H[0, z] - 
           16*(1 - z)*H[1, z] + (2*(54*LQ*(1 + 3*z^2)*H[0, z] - 
              108*(1 + 3*z^2)*H[2, z] - 18*(1 + 7*z^2)*H[0, 0, z]))/
            (27*(1 - z)) - (16*(1 + z^2)*H[1, 0, z])/(1 - z) + 
           (1 + z)*(4*LQ^2 - 16*LQ*H[1, z] + 32*H[1, 1, z] - 24*zeta[2])) - 
         (32*(-7 + 10*z)*H[-2, z]*zeta[2])/3 + 
         (-2*(-199 - 624*z + 840*z^2)*H[2, z] + 8*(-27 + 93*z - 95*z^2 + 
             4*z^3)*H[0, 0, z] - 16*(39 - 67*z + 34*z^2)*H[1, 0, z] - 
           2*(553 - 36*z - 502*z^2 + 16*z^3)*zeta[2])/(3*(1 - z)) - 
         (16*(1 + z)*(16*H[-1, 2, z] - 46*H[-1, -1, 0, z] + 
            53*H[-1, 0, 0, z] - 39*H[-1, z]*zeta[2]))/3 + 
         Lp^2*(176*(1 - z) - 56*LQ*(1 - z) + 4*LQ^2*(1 - z) - 
           4*(-21 + 5*z)*H[0, z] + 112*(1 - z)*H[1, z] - 16*LQ*(1 - z)*
            H[1, z] + (2*(108*LQ*(-2 + z)*(2 + z)*H[0, z] - 216*(-3 - 2*z + 
                2*z^2)*H[2, z] - 162*(-3 + z)*(1 + z)*H[0, 0, z] + 
              108*(1 + 4*z + z^2)*H[1, 0, z]))/(27*(1 - z)) + 
           32*(1 - z)*H[1, 1, z] + (2*(-864*z^2*H[3, z] - 216*(3 + 5*z^2)*H[
                2, 0, z]))/(27*(1 - z)) - 8*(7 + 3*z)*zeta[2] + 
           (1 + z)*(-8*LQ*H[0, 0, z] + 8*H[0, 0, 0, z] - 16*H[0, z]*
              zeta[2]) + (4*(1 + z^2)*(LQ*(36*H[2, z] + 36*H[1, 0, z]) - 
              144*H[1, 2, z] - 144*H[2, 1, z] - 72*H[1, 0, 0, z] - 
              144*H[1, 1, 0, z] - 144*zeta[3]))/(9*(1 - z))) + 
         (8*(29 - 130*z + 89*z^2)*H[3, z] + 8*(-3 - 98*z + 91*z^2)*
            H[-2, 0, z] - 4*(95 - 264*z + 161*z^2)*H[1, 2, z] - 
           24*(1 - 24*z + 7*z^2)*H[2, 0, z] - 4*(5 - 60*z + 51*z^2)*
            H[2, 1, z] - 4*(36 - 126*z + 119*z^2)*H[0, 0, 0, z] - 
           4*(91 - 314*z + 91*z^2)*H[1, 0, 0, z] + 8*(-29 + 66*z + z^2)*
            H[0, z]*zeta[2] + 4*(23 - 128*z + 97*z^2)*H[1, z]*zeta[2] - 
           4*(-83 - 176*z + 193*z^2)*zeta[3])/(3*(1 - z)) - 
         (32*(1 + z)*(2*H[-1, 3, z] - 4*H[-1, -1, 2, z] + 
            4*H[-1, -1, -1, 0, z] + 6*H[-1, 0, 0, 0, z] + 6*H[-1, -1, z]*
             zeta[2] - H[-1, 0, z]*zeta[2] - 5*H[-1, z]*zeta[3]))/3 + 
         (-8*(-3 - 26*z + 17*z^2)*H[4, z] + 8*(95 - 164*z + 93*z^2)*
            H[1, 3, z] + 24*(-6 - 2*z + 7*z^2)*H[2, 2, z] + 
           8*(3 - 22*z + 25*z^2)*H[3, 1, z] - 32*(11 - 26*z + 21*z^2)*
            H[-2, 0, 0, z] + 16*(3 - 26*z + 2*z^2)*H[1, 2, 0, z] - 
           12*(-1 - 10*z + 5*z^2)*H[0, 0, 0, 0, z] - 16*(10 - 50*z + 13*z^2)*
            H[1, 0, 0, 0, z] - 48*(5 - 2*z + 4*z^2)*H[1, 0, z]*zeta[2] - 
           16*(11 + 28*z + 15*z^2)*H[1, z]*zeta[3])/(3*(1 - z)) + 
         (8*(9 - 73*z - 12*z^2 + 58*z^3)*H[3, 0, z] + 
           24*(7 - 23*z + 13*z^2 + 35*z^3)*H[2, 0, 0, z] + 
           8*(-25 - 77*z - 23*z^2 + 53*z^3)*H[2, 1, 0, z] + 
           8*(23 + 7*z - 38*z^2 + 2*z^3)*H[2, z]*zeta[2] + 
           8*(9 - 31*z - 6*z^2 + 22*z^3)*H[0, 0, z]*zeta[2] - 
           8*(61 + z + 2*z^2 + 38*z^3)*H[0, z]*zeta[3] + 
           2*(-367 - 523*z - 62*z^2 + 118*z^3)*zeta[4])/(3*(1 - z)*(1 + z)) + 
         8*(1 + z)*(2*H[-1, 3, 0, z] + 4*H[-1, 2, 0, 0, z] - 
           4*H[-1, 2, 1, 0, z] - 4*H[-1, 2, z]*zeta[2] + 2*H[-1, 0, 0, z]*
            zeta[2] - 4*H[-1, 0, z]*zeta[3] - H[-1, z]*zeta[4]) + 
         Lp*(-158*(1 - z) + 44*LQ*(1 - z) + (6*(13 - 28*z + 16*z^2)*H[0, z])/
            (1 - z) - 196*(1 - z)*H[1, z] - 4*LQ*z*H[1, z] + 
           32*(1 + 5*z)*H[-2, 0, z] + 64*(1 + z)*H[-1, 0, z] + 
           (2*(-54*LQ*(5 - 13*z + 16*z^2)*H[0, z] + 54*(-3 + 4*z)*(-5 + 21*z)*
               H[2, z] + 162*(5 - 28*z + 24*z^2)*H[0, 0, z] + 
              108*(23 - 37*z + 22*z^2)*H[1, 0, z]))/(27*(1 - z)) + 
           16*z*H[1, 1, z] + 112*(1 - z)*H[1, 2, z] + 40*(1 - z)*H[2, 1, z] + 
           112*(1 - z)*H[1, 1, 0, z] + 4*(23 + 62*z)*zeta[2] + 
           LQ*(-8*(1 - z)*H[2, z] - 24*(1 - z)*H[1, 0, z] - 
             16*(1 - z)*zeta[2]) + (1 + z)*(-192*H[-1, -1, 0, z] + 
             96*H[-1, 0, 0, z] - 96*H[-1, z]*zeta[2]) + 
           (1 + z)*(-4*LQ*H[0, 0, 0, z] - 8*H[0, 0, z]*zeta[2]) + 
           (4*(1 + z^2)*(-252*H[1, 3, z] - 432*H[-2, -1, 0, z] + 
              216*H[-2, 0, 0, z] - 288*H[1, -2, 0, z] + 216*H[1, 1, 2, z] + 
              72*H[1, 2, 0, z] + 180*H[1, 2, 1, z] + 108*H[2, 1, 1, z] + 
              108*H[1, 0, 0, 0, z] + 216*H[1, 1, 1, 0, z] - 216*H[-2, z]*zeta[
                2] - 108*H[2, z]*zeta[2] + 36*H[1, 0, z]*zeta[2] + 
              LQ*(-36*H[1, 2, z] - 36*H[2, 0, z] - 18*H[2, 1, z] + 
                18*H[1, 0, 0, z] - 36*H[1, 1, 0, z] - 108*zeta[3])))/
            (9*(1 - z)) + (2*(-108*(-8 - 10*z + 15*z^2)*H[3, z] + 
              54*LQ*(-3 - 2*z + 2*z^2)*H[0, 0, z] + 432*(4 - 3*z + 2*z^2)*H[
                2, 0, z] + 108*(4 - 4*z + 3*z^2)*H[0, 0, 0, z] + 
              54*(35 - 16*z + 35*z^2)*H[1, 0, 0, z] + 108*(-1 - 6*z + 10*z^2)*
               H[0, z]*zeta[2] - 54*(-31 + 40*z + 3*z^2)*zeta[3]))/
            (27*(1 - z)) + (2*(-108*(1 + 7*z^2)*H[4, z] + 864*z^2*H[-3, 0, 
                z] + 432*z^2*H[2, 2, z] - 216*(1 + 3*z^2)*H[3, 0, z] - 
              108*(7 + 5*z^2)*H[3, 1, z] - 108*(-5 + 9*z^2)*H[2, 0, 0, z] + 
              432*z^2*H[2, 1, 0, z] + 54*(9 + 7*z^2)*H[0, 0, 0, 0, z] + 
              108*(-3 + 23*z^2)*H[0, z]*zeta[3] + 27*(-95 + 139*z^2)*zeta[
                4]))/(27*(1 - z))) + (-16*(5 + 7*z^2)*H[5, z] + 
           256*z^2*H[-4, 0, z] + 16*(23 + 17*z^2)*H[2, 3, z] + 
           32*(5 + 9*z^2)*H[3, 2, z] + 128*(1 + 2*z^2)*H[4, 0, z] + 
           32*(1 + 5*z^2)*H[-3, 0, 0, z] + 32*(7 + 13*z^2)*H[2, 1, 2, z] + 
           32*(15 + 23*z^2)*H[2, 2, 0, z] + 32*(9 + 10*z^2)*H[3, 0, 0, z] + 
           96*(2 + 3*z^2)*H[3, 1, 0, z] - 96*(-1 + 2*z^2)*H[2, 0, 0, 0, z] + 
           32*(9 + 19*z^2)*H[2, 1, 0, 0, z] + 16*(-13 + 5*z^2)*H[2, 0, z]*
            zeta[2] + 16*(-5 + z^2)*H[2, 1, z]*zeta[2] + 16*(1 + 3*z^2)*
            (H[4, 1, z] + 9*H[2, 1, 1, 0, z] - 2*H[3, z]*zeta[2]) + 
           16*(-5 + 19*z^2)*H[2, z]*zeta[3] + 48*(-1 + 3*z)*(1 + 3*z)*
            H[0, 0, z]*zeta[3] + 16*(41 + 47*z^2)*zeta[2]*zeta[3] - 
           4*(139 + 17*z^2)*H[0, z]*zeta[4] - 8*(1 + z^2)*(28*H[-3, 2, z] + 
             8*H[-2, 3, z] + 84*H[-3, -1, 0, z] - 16*H[-2, -1, 2, z] + 
             8*H[1, -3, 0, z] + 24*H[1, -2, 2, z] - 96*H[1, 1, 3, z] - 
             42*H[1, 2, 2, z] - 76*H[1, 3, 0, z] - 52*H[1, 3, 1, z] + 
             32*H[2, -2, 0, z] - 32*H[2, 2, 1, z] - 24*H[3, 1, 1, z] + 
             16*H[-2, -1, -1, 0, z] + 24*H[-2, 0, 0, 0, z] + 
             8*H[1, -2, -1, 0, z] + 56*H[1, -2, 0, 0, z] - 
             40*H[1, 1, -2, 0, z] - 60*H[1, 1, 2, 0, z] - 
             68*H[1, 2, 0, 0, z] - 52*H[1, 2, 1, 0, z] - 
             12*H[0, 0, 0, 0, 0, z] + 56*H[1, 1, 0, 0, 0, z] - 
             48*H[1, 1, 1, 0, 0, z] + 14*H[-3, z]*zeta[2] + 
             24*H[-2, -1, z]*zeta[2] - 4*H[-2, 0, z]*zeta[2] - 
             20*H[1, -2, z]*zeta[2] - 18*H[1, 2, z]*zeta[2] - 
             8*H[0, 0, 0, z]*zeta[2] + 16*H[1, 1, 0, z]*zeta[2] - 
             20*H[-2, z]*zeta[3] - 68*H[1, 0, z]*zeta[3] - 36*H[1, 1, z]*
              zeta[3] + 9*H[1, z]*zeta[4]) - 8*(381 + 355*z^2)*zeta[5])/
          (3*(1 - z))))
 
Beam["qqb"] = as^2*CF*TF*((2*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) + 
       (4*(21 - 30*z + 32*z^2)*H[0, z])/9 + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
       Lp*((-8*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
         (4*(3 + 9*z + 8*z^2)*H[0, z])/3 + 8*(1 + z)*H[0, 0, z]) + 
       4*(1 + z)*H[0, 0, 0, z] - (8*(1 - z)*(2 - z + 2*z^2)*
         (H[1, 0, z] + zeta[2]))/(3*z)) + as^2*(CA - 2*CF)*CF*
      (-15*(1 - z) + (-3 - 11*z)*H[0, z] + 4*(1 + z)*H[-1, 0, z] + 
       4*(1 - z)*H[1, 0, z] + Lp*(8*(1 - z) + 4*(1 + z)*H[0, z] + 
         (8*(1 + z^2)*(-9*H[-1, 0, z] + (9*H[0, 0, z])/2 - (9*zeta[2])/2))/
          (9*(1 + z))) - 2*(-3 + z)*zeta[2] - 
       (2*(1 + z^2)*(4*H[-2, 0, z] - 2*H[2, 0, z] - 4*H[-1, -1, 0, z] + 
          2*H[-1, 0, 0, z] - H[0, 0, 0, z] - 2*H[-1, z]*zeta[2] + zeta[3]))/
        (1 + z)) + as^3*(CF*Nf*TF^2*((32*(1 - z)*(1058 - 2689*z + 1571*z^2))/
          (729*z) + (16*(-661 - 337*z + 534*z^2)*H[0, z])/243 + 
         Lp^3*((-16*(1 - z)*(4 + 7*z + 4*z^2))/(27*z) - (32*(1 + z)*H[0, z])/
            9) + (32*(1 - z)*(75 + 19*z + 75*z^2)*H[1, z])/(81*z) + 
         (32*(100 - 26*z + 57*z^2)*H[2, z])/81 - 
         (32*(137 + 38*z + 18*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(-576*(1 - z + z^2)*H[1, 0, z] + 16*(38 - 79*z + 38*z^2)*
             H[1, 1, z]))/(81*z) + (16*(-49 - 49*z + 24*z^2)*H[0, 0, 0, z])/
          27 + Lp^2*((16*(1 - z)*(2 - 19*z + 2*z^2))/(9*z) + 
           (16*(-13 - 13*z + 4*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 72*H[0, 0, z] - 72*zeta[2]))/27) - 
         (32*(18 + 64*z + 10*z^2 + 39*z^3)*zeta[2])/(81*z) - 
         (32*(-5 - 5*z + 6*z^2)*(2*H[3, z] - H[2, 1, z] - 2*H[0, z]*zeta[2]))/
          27 + ((1 - z)*(16*(4 + 7*z + 4*z^2)*H[1, 1, 1, z] - 
            192*(2 - z + 2*z^2)*(H[1, 2, z] - H[1, 0, 0, z] + 
              2*H[1, 1, 0, z] + H[1, z]*zeta[2])))/(27*z) + 
         Lp*((-128*(1 - z)*(1 + 2*z)*(17 + 4*z))/(81*z) + 
           (32*(-58 - z + 13*z^2)*H[0, z])/27 - 
           (16*(1 - z)*(32 - 67*z + 50*z^2)*H[1, z])/(27*z) - 
           (32*(-5 - 2*z + 6*z^2)*H[2, z])/9 + (32*(-13 - 13*z + 4*z^2)*
             H[0, 0, z])/9 + (64*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(9*z) - 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(9*z) + 
           (32*(4 - 11*z + 4*z^2 + 2*z^3)*zeta[2])/(9*z) + 
           (4*(1 + z)*(144*H[3, z] - 72*H[2, 1, z] - 144*H[0, 0, 0, z] - 
              144*H[0, z]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*z - 23*z^2 + 18*z^3)*zeta[3])/(27*z) + 
         (16*(1 + z)*(8*H[4, z] - 4*H[3, 1, z] + 2*H[2, 1, 1, z] - 
            10*H[0, 0, 0, 0, z] - 8*H[0, 0, z]*zeta[2] - 4*H[0, z]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - z)*(2421 + 56*z + 7512*z^2))/
          (81*z) + (2*(2707 - 8308*z + 5720*z^2)*H[0, z])/81 - 
         (2*(1 - z)*(4343 - 5805*z + 7088*z^2)*H[1, z])/(81*z) - 
         (4*(-1524 + 75*z + 2882*z^2)*H[2, z])/81 + 
         (8*(229 - 55*z + 104*z^2)*H[3, z])/9 - 
         (16*(-24 - 27*z + 40*z^2)*H[4, z])/9 - (2*(2733 + 9273*z + 5864*z^2)*
           H[0, 0, z])/81 + ((1 - z)*(8*(101 + 161*z + 362*z^2)*H[1, 0, z] - 
            4*(361 + 2557*z + 406*z^2)*H[1, 1, z]))/(81*z) + 
         (16*(-15 + 123*z + 68*z^2)*H[2, 0, z])/27 - 
         (4*(612 + 423*z + 184*z^2)*H[2, 1, z])/27 + 
         (16*(11 + 10*z)*H[2, 2, z])/3 - (16*(12 + 45*z + 4*z^2)*H[3, 0, z])/
          9 + (16*(-6 + 9*z + 16*z^2)*H[3, 1, z])/9 + 
         (4*(257 - 167*z + 376*z^2)*H[0, 0, 0, z])/9 + 
         (16*(-2 + z)*(-5 + 4*z)*H[2, 0, 0, z])/3 - 
         (16*(7 + 2*z + 4*z^2)*H[2, 1, 0, z])/3 + 
         (16*(9 + 21*z + 4*z^2)*H[2, 1, 1, z])/9 - 
         (8*(66 - 15*z + 140*z^2)*H[0, 0, 0, 0, z])/9 + 
         Lp^3*((-4*LQ*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 
           (2*(1 - z)*(36 + 109*z + 36*z^2))/(9*z) - 
           (4*(-27 - 15*z + 16*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(-54*LQ*H[0, z] + 72*H[2, z] + 36*H[0, 0, z] - 
              72*zeta[2]))/27) + (4*(-648 - 1380*z + 687*z^2 + 2774*z^3)*
           zeta[2])/(81*z) - (16*(149 - 26*z + 60*z^2)*H[0, z]*zeta[2])/9 - 
         (16*(14 + 7*z + 4*z^2)*H[2, z]*zeta[2])/3 + 
         (16*(-15 - 36*z + 52*z^2)*H[0, 0, z]*zeta[2])/9 + 
         ((1 - z)*(16*(20 + 203*z + 20*z^2)*H[1, 2, z] - 
            16*(-1 - 160*z + 26*z^2)*H[1, 0, 0, z] - 8*(8 + 209*z + 8*z^2)*
             H[1, 1, 0, z] + 12*(4 + 47*z + 40*z^2)*H[1, 1, 1, z] + 
            8*(8 - 493*z + 8*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         Lp^2*((16*LQ*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
           (2*(1 - z)*(108 - 121*z + 276*z^2))/(9*z) + 
           (8*LQ*(3 + 9*z + 8*z^2)*H[0, z])/3 + (4*(138 - 219*z + 32*z^2)*
             H[0, z])/9 - (4*(1 - z)*(68 - 121*z + 104*z^2)*H[1, z])/(9*z) - 
           (16*(-3 + 3*z + 8*z^2)*H[2, z])/3 - (8*(-3 - 6*z + 20*z^2)*
             H[0, 0, z])/3 + (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (16*(-3 + 3*z + 8*z^2)*zeta[2])/3 + 
           (4*(1 + z)*(324*H[3, z] - 108*LQ*H[0, 0, z] + 108*H[2, 0, z] + 
              216*H[0, 0, 0, z] - 324*H[0, z]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*z - 999*z^2 + 1528*z^3)*zeta[3])/(27*z) + 
         (32*(42 + 81*z + 38*z^2)*H[0, z]*zeta[3])/9 + 
         ((1 - z)*(-16*(20 - 19*z + 20*z^2)*H[1, 3, z] + 64*(5 + 2*z + 5*z^2)*
             H[1, 1, 2, z] - 8*(52 - 17*z + 52*z^2)*H[1, 0, 0, 0, z] + 
            32*(2 + 17*z + 2*z^2)*H[1, 1, 0, 0, z] - 16*(4 + 7*z + 4*z^2)*
             H[1, 1, 1, 1, z] + 16*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] + 
              H[1, 0, z]*zeta[2]) + 16*(8 - 13*z + 8*z^2)*(H[1, 2, 0, z] + 
              2*H[1, 1, z]*zeta[2]) + 96*(4 - 11*z + 4*z^2)*H[1, z]*zeta[3]))/
          (9*z) - (4*(-48 + 486*z + 111*z^2 + 52*z^3)*zeta[4])/(9*z) + 
         Lp*((-4*LQ*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) - 
           (2*(1 - z)*(12 + 495*z + 704*z^2))/(9*z) - 
           (8*LQ*(21 - 30*z + 32*z^2)*H[0, z])/9 - 
           (4*(313 + 1139*z + 118*z^2)*H[0, z])/9 + 
           (8*(1 - z)*(122 + 359*z + 89*z^2)*H[1, z])/(9*z) + 
           (8*(116 + 31*z + 44*z^2)*H[2, z])/3 - (8*(-9 + 15*z + 40*z^2)*
             H[3, z])/3 + (4*LQ*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
           (2*(825 - 447*z + 664*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(35 - 19*z + 53*z^2)*H[1, 0, z])/9 - 
              (4*(12 + 29*z + 24*z^2)*H[1, 1, z])/3))/z - 
           (16*(3 + 21*z + 8*z^2)*H[2, 0, z])/3 - (8*(15 + 21*z + 4*z^2)*
             H[2, 1, z])/3 - (4*(33 - 3*z + 112*z^2)*H[0, 0, 0, z])/3 - 
           48*(-1 + z)*H[1, 1, 0, z] + (8*(1 - z)*(4 + 7*z + 4*z^2)*
             H[1, 1, 1, z])/(3*z) + (64*(1 - z)*(2 - z + 2*z^2)*
             ((-3*H[1, 2, z])/2 - (3*H[1, 0, 0, z])/2 + LQ*((3*H[1, 0, z])/
                 4 + (3*zeta[2])/4)))/(9*z) - 
           (8*(6 + 102*z + 45*z^2 + 38*z^3)*zeta[2])/(3*z) + 
           8*(-1 + 3*z + 16*z^2)*H[0, z]*zeta[2] + 
           (16*(-4 - 6*z - 21*z^2 + 10*z^3)*zeta[3])/(3*z) + 
           (4*(1 + z)*(756*H[4, z] + 432*H[3, 0, z] - 54*LQ*H[0, 0, 0, z] + 
              216*H[2, 1, 0, z] + 108*H[2, 1, 1, z] + 540*H[0, 0, 0, 0, z] - 
              756*H[0, 0, z]*zeta[2] - 108*H[0, z]*zeta[3] + 702*zeta[4]))/
            27) + (16*(1 + z)*(14*H[5, z] + 2*H[2, 3, z] + 4*H[4, 0, z] - 
            6*H[4, 1, z] + 4*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
            4*H[3, 0, 0, z] - 2*H[3, 1, 0, z] - H[3, 1, 1, z] - 
            H[2, 0, 0, 0, z] + 8*H[2, 1, 0, 0, z] - 2*H[2, 1, 1, 0, z] - 
            2*H[2, 1, 1, 1, z] + 12*H[0, 0, 0, 0, 0, z] - 
            2*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 14*H[0, 0, 0, z]*
             zeta[2] - 12*H[2, z]*zeta[3] - 18*H[0, 0, z]*zeta[3] + 
            7*zeta[2]*zeta[3] - 14*H[0, z]*zeta[4] - 36*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - z)*(228133 - 36824*z + 356788*z^2))/(729*z) - 
         (2*(17152 + 143678*z + 34691*z^2 + 214384*z^3)*H[0, z])/(243*z) + 
         (2*(1 - z)*(14944 - 3245*z + 15520*z^2)*H[1, z])/(243*z) + 
         (4*(-724 - 451*z + 224*z^2)*H[3, z])/27 + 
         (4*(-109 - 91*z + 8*z^2)*H[4, z])/9 + (16*(-25 + 13*z)*H[-4, 0, z])/
          3 + (8*(87 - 99*z + 112*z^2)*H[-3, 0, z])/9 - 
         (8*(576 + 93*z + 544*z^2)*H[-2, 0, z])/27 + 
         (8*(27 + z + 16*z^2)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(906 - 77*z + 828*z^2)*H[-1, 0, z])/(27*z) + 
         (4*(14795 + 3176*z + 16868*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(4*(4481 + 272*z + 6272*z^2)*H[1, 0, z] + 
            4*(463 + 2098*z + 184*z^2)*H[1, 1, z]))/(81*z) + 
         (4*(59 + 35*z + 8*z^2)*H[3, 1, z])/9 - (16*(5 + 3*z)*H[3, 2, z])/3 - 
         64*z*H[4, 0, z] + (8*(-37 + 29*z)*H[-3, 0, 0, z])/3 - 
         (64*(-2 + z)*z*H[-2, -1, 0, z])/3 + (4*(159 - 315*z + 184*z^2)*
           H[-2, 0, 0, z])/9 + 8*(1 + z)*H[-1, 2, 0, z] - 
         (4*(1261 - 587*z + 1758*z^2)*H[0, 0, 0, z])/27 + 
         (48*(-4 - 6*z - 7*z^2 + 4*z^3)*H[2, 2, z] - 
           8*(-4 + 11*z + 35*z^2 + 4*z^3)*H[2, 1, 1, z])/(9*z) - 
         (16*(-6 + 11*z)*H[3, 0, 0, z])/3 + (8*(-11 + 3*z)*H[3, 1, 0, z])/3 + 
         (8*(121 + 25*z)*H[0, 0, 0, 0, z])/9 + 16*(-4 + 3*z)*
          H[0, 0, 0, 0, 0, z] + Lp^3*((4*(1 - z)*(44 - z + 44*z^2))/(9*z) + 
           (8*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (16*(-1 + 2*z)*H[0, 0, z])/3 + (4*(1 + z)*(36*H[2, z] - 
              36*zeta[2]))/27) - (8*(27 - 7*z + 20*z^2)*H[-2, z]*zeta[2])/3 - 
         20*(1 - z)*H[1, 0, z]*zeta[2] + 
         (4*(1256 - 2068*z + 2969*z^2 + 1000*z^3)*H[2, z] - 
           8*(-3002 + 1099*z - 2936*z^2 + 3932*z^3)*zeta[2])/(81*z) + 
         ((1 + z)*(-8*(116 - 101*z + 116*z^2)*H[-1, 2, z] + 
            16*(20 + 31*z + 74*z^2)*H[-1, -1, 0, z] - 
            4*(484 - 25*z + 592*z^2)*H[-1, 0, 0, z] + 16*(68 - 35*z + 95*z^2)*
             H[-1, z]*zeta[2]))/(27*z) + 
         ((1 - z)*(8*(-5 + 2*z)*(-16 + 67*z)*H[1, 2, z] - 
            24*(249 - 2*z + 249*z^2)*H[1, 0, 0, z] + 
            16*(230 + 11*z + 257*z^2)*H[1, 1, 0, z] - 
            4*(-32 + 103*z + 76*z^2)*H[1, 1, 1, z] + 
            4*(748 + 475*z + 748*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         (12*(-24 + 26*z + 47*z^2)*H[3, 0, z] + 4*(159 + 294*z + 265*z^2 + 
             112*z^3)*H[2, 1, 0, z] - 4*(-37 - 56*z - 2*z^2 + 8*z^3)*
            H[0, 0, z]*zeta[2])/(9*(1 + z)) - (208*(2 + z)*H[0, 0, z]*
           zeta[3])/3 - (8*(11 + 27*z)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - z)*(883 - 476*z + 1450*z^2))/(27*z) - 
           (4*(52 + 175*z + 19*z^2 + 272*z^3)*H[0, z])/(9*z) - 
           (4*(1 - z)*(44 + 95*z + 80*z^2)*H[1, z])/(9*z) - 
           (8*(-4 + 11*z + 17*z^2 + 4*z^3)*H[2, z])/(3*z) + 
           32*(-1 + z)*H[-2, 0, z] - (8*(-17 + 4*z)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (4*(1 + z)*(108*H[3, z] + 108*H[2, 0, z]))/27 + 
           32*(-1 + z)*H[0, 0, 0, z] + 16*(-1 + z)*H[0, z]*zeta[2] + 
           ((1 + z)*((16*(4 - 7*z + 4*z^2)*H[-1, 0, z])/3 + 
              (8*(4 + 7*z + 4*z^2)*zeta[2])/3))/z + 32*(-1 + 2*z)*zeta[3]) + 
         (24*(52 + 144*z + 123*z^2 + 124*z^3)*H[2, 0, z] - 
           4*(-116 - 371*z - 488*z^2 + 40*z^3)*H[2, 1, z] + 
           8*(156 + 776*z + 731*z^2 + 254*z^3)*H[0, z]*zeta[2] - 
           4*(-1620 + 2203*z - 4100*z^2 + 700*z^3)*zeta[3])/(27*z) - 
         (8*(1 - z)*(H[5, z] - 2*H[-3, 2, z] + H[-2, 3, z] - 
            8*H[-3, -1, 0, z] - 10*H[-2, -2, 0, z] + 2*H[-2, -1, 2, z] - 
            2*H[-2, 2, 0, z] + 4*H[-2, -1, -1, 0, z] - 
            23*H[-2, -1, 0, 0, z] + 16*H[-2, 0, 0, 0, z] - 
            2*H[-3, z]*zeta[2] + 7*H[3, z]*zeta[2] - 8*H[-2, 0, z]*zeta[2] - 
            2*H[-2, z]*zeta[3]))/3 + 
         ((1 + z)*(12*(8 + z + 8*z^2)*H[-1, 3, z] - 8*(16 - 37*z + 16*z^2)*
             H[-1, -2, 0, z] - 8*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
            16*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] - 36*(8 - 19*z + 8*z^2)*
             H[-1, -1, 0, 0, z] + 96*(-2 + z)*(-1 + 2*z)*H[-1, 0, 0, 0, z] - 
            16*(14 - 11*z + 14*z^2)*H[-1, 0, z]*zeta[2] - 16*(2 + z + 2*z^2)*
             (2*H[-1, 2, 1, z] - 5*H[-1, -1, z]*zeta[2]) - 24*(4 - z + 4*z^2)*
             H[-1, z]*zeta[3]))/(9*z) + 
         ((1 - z)*(-4*(64 - 5*z + 64*z^2)*H[1, 3, z] + 16*(8 + 5*z + 8*z^2)*
             H[1, -2, 0, z] - 4*(32 + 29*z + 32*z^2)*H[1, 1, 2, z] - 
            24*(16 + 13*z + 16*z^2)*H[1, 2, 0, z] + 4*(104 + 119*z + 104*z^2)*
             H[1, 0, 0, 0, z] - 28*(16 + 19*z + 16*z^2)*H[1, 1, 0, 0, z] + 
            16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] - 32*(1 - 5*z + z^2)*
             H[1, 1, z]*zeta[2] - 4*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] - 
              H[1, z]*zeta[3])))/(9*z) + (2*(-201 + 5*z)*H[0, z]*zeta[4])/3 + 
         Lp*((4*(1 - z)*(4544 + 1231*z + 7922*z^2))/(27*z) + 
           (8*(284 + 2666*z + 1733*z^2 + 2877*z^3)*H[0, z])/(27*z) + 
           (4*(1 - z)*(-100 - 671*z + 2*z^2)*H[1, z])/(9*z) - 
           (4*(59 + 41*z + 8*z^2)*H[3, z])/3 + 16*(-7 + 3*z)*H[-3, 0, z] + 
           (8*(15 - 39*z + 32*z^2)*H[-2, 0, z])/3 - 
           (16*(1 + z)*(61 + 11*z + 88*z^2)*H[-1, 0, z])/(9*z) - 
           (4*(497 - 304*z + 700*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(70 + 19*z + 79*z^2)*H[1, 0, z])/9 + 
              (4*(6 + 25*z + 18*z^2)*H[1, 1, z])/3))/z - 32*z*H[3, 0, z] + 
           64*(-1 + z)*H[-2, 0, 0, z] - (8*(-46 + 5*z)*H[0, 0, 0, z])/3 + 
           16*(-5 + 4*z)*H[0, 0, 0, 0, z] + 8*(-1 + z)*H[0, 0, z]*zeta[2] + 
           ((4*(-104 - 383*z - 383*z^2 + 90*z^3)*H[2, z])/9 + 
             (4*(-368 + 599*z - 229*z^2 + 138*z^3)*zeta[2])/9)/z + 
           ((1 + z)*((32*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
              (16*(10 - 13*z + 10*z^2)*H[-1, 0, 0, z])/3 - 
              (32*(2 + z + 2*z^2)*H[-1, z]*zeta[2])/3))/z + 
           ((1 - z)*((-8*(4 + 7*z + 4*z^2)*H[1, 2, z])/3 + 4*(8 + 17*z + 
                8*z^2)*H[1, 0, 0, z] - 8*(4 + 7*z + 4*z^2)*H[1, 1, 0, z] - 
              (8*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/3 - (8*(4 + 7*z + 4*z^2)*
                H[1, z]*zeta[2])/3))/z + (4*(1 + z)*(54*H[4, z] - 
              108*H[2, 2, z] - 108*H[3, 1, z] + 378*H[2, 0, 0, z] - 
              324*H[2, 1, 0, z] - 108*H[2, 1, 1, z] - 108*H[2, z]*zeta[2]))/
            27 - 16*(13 + 8*z)*H[0, z]*zeta[3] + 
           ((-16*(4 + 9*z + 6*z^2 + 2*z^3)*H[2, 0, z])/3 + 
             (8*(-4 + 11*z + 20*z^2 + 4*z^3)*H[2, 1, z])/3 + 
             (4*(-16 + 35*z - 49*z^2 + 8*z^3)*H[0, z]*zeta[2])/3 + 
             (8*(-44 - 4*z - 49*z^2 + 52*z^3)*zeta[3])/3)/z - 
           2*(145 + 151*z)*zeta[4]) + 
         (-8*(72 + 141*z + 141*z^2 + 109*z^3 + 28*z^4)*H[2, 0, 0, z] + 
           12*(16 + 79*z + 120*z^2 + 87*z^3 + 24*z^4)*H[2, z]*zeta[2] + 
           8*(24 - 14*z - 136*z^2 + 47*z^3 + 136*z^4)*H[0, z]*zeta[3] + 
           (1840 + 2551*z + 4956*z^2 + 4935*z^3 + 672*z^4)*zeta[4])/
          (9*z*(1 + z)) - (8*(1 + z)*(3*H[2, 3, z] + H[4, 1, z] - 
            3*H[-1, 3, 0, z] - 4*H[2, -2, 0, z] + 5*H[2, 1, 2, z] + 
            14*H[2, 2, 0, z] - 2*H[3, 1, 1, z] - 6*H[-1, 2, 0, 0, z] + 
            6*H[-1, 2, 1, 0, z] - 19*H[2, 0, 0, 0, z] + 21*H[2, 1, 0, 0, z] - 
            H[2, 1, 1, 0, z] - 4*H[2, 1, 1, 1, z] + 6*H[-1, 2, z]*zeta[2] + 
            5*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 3*H[-1, 0, 0, z]*
             zeta[2] - H[0, 0, 0, z]*zeta[2] + H[2, z]*zeta[3] + 
            6*H[-1, 0, z]*zeta[3] + (3*H[-1, z]*zeta[4])/2))/3 + 
         32*(-1 + 9*z)*zeta[5]) - (dabc2*TF*((33280*(1 - z))/27 + 
          (16*(-388 + 369*z)*H[0, z])/27 + (16*(1 - z)*(-144 + 2243*z)*
            H[1, z])/(27*z) + (32*(116 + 773*z)*H[2, z])/27 - 
          (32*(222 + 273*z + 232*z^2)*H[3, z])/27 + 
          (224*(3 + 3*z + 8*z^2)*H[4, z])/9 - (64*(7 + 9*z)*H[5, z])/3 - 
          (128*(-1 + 5*z)*H[-4, 0, z])/3 - (64*(39 - 15*z + 32*z^2)*
            H[-3, 0, z])/9 + (64*(99 + 198*z + 116*z^2)*H[-2, 0, z])/27 - 
          (64*(27 + z + 16*z^2)*H[-2, 2, z])/3 - (7264*(1 + z)*H[-1, 0, z])/
           27 + (64*(-227 + 271*z)*H[0, 0, z])/27 - 
          (32*(1 - z)*(153*H[1, 0, z] - 91*H[1, 1, z]))/9 + 
          (128*(-5 + 4*z)*H[2, 0, z])/3 + (1312*(1 + z)*H[2, 1, z])/9 + 
          (64*(6 + 3*z + 8*z^2)*H[2, 2, z])/3 - (32*(-3 + 27*z + 16*z^2)*
            H[3, 1, z])/9 - (64*(-5 + 13*z)*H[-3, 0, 0, z])/3 + 
          (512*z^2*H[-2, -1, 0, z])/3 - (32*(87 - 99*z + 88*z^2)*
            H[-2, 0, 0, z])/9 - 64*(1 + z)*(H[-1, -2, 0, z] + 
            H[-1, 2, 0, z]) - (32*(336 + 261*z + 232*z^2)*H[0, 0, 0, z])/27 - 
          128*(1 - z)*H[1, -2, 0, z] - (64*(1 - z)*(27*H[1, 2, z] + 
             46*H[1, 0, 0, z] + 72*H[1, 1, 0, z]))/9 - 
          (128*(-1 + 2*z)*H[3, 0, 0, z])/3 + 
          (64*(3 + 8*z^2)*H[0, 0, 0, 0, z])/3 - (32*(757 + 359*z)*zeta[2])/
           27 + (64*(27 + z + 20*z^2)*H[-2, z]*zeta[2])/3 + 
          (128*(60 + 93*z + 116*z^2)*H[0, z]*zeta[2])/27 - 
          (32*(1 - z)*(116 + 83*z + 116*z^2)*H[1, z]*zeta[2])/(27*z) + 
          (64*(-1 + 9*z)*H[3, z]*zeta[2])/3 - (256*(1 + z)^3*H[-1, -1, z]*
            zeta[2])/(3*z) + ((1 + z)*(64*(116 - 101*z + 116*z^2)*
              H[-1, 2, z] - 256*(29 + 22*z + 29*z^2)*H[-1, -1, 0, z] + 
             32*(232 + 65*z + 232*z^2)*H[-1, 0, 0, z] - 
             192*(58 - 19*z + 58*z^2)*H[-1, z]*zeta[2]))/(27*z) + 
          (64*(522 - 141*z + 290*z^2)*zeta[3])/27 - 
          (64*(-7 + 5*z)*zeta[2]*zeta[3])/3 - 
          (64*(1 - z)*(2*H[-3, 2, z] - H[-2, 3, z] - 2*H[3, 2, z] + 
             8*H[-3, -1, 0, z] + 2*H[-2, -2, 0, z] - 2*H[-2, -1, 2, z] + 
             2*H[-2, 2, 0, z] + 5*H[3, 1, 0, z] + 4*H[-2, -1, -1, 0, z] + 
             11*H[-2, -1, 0, 0, z] - 8*H[-2, 0, 0, 0, z] + 
             2*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] - 
             2*H[-2, z]*zeta[3]))/3 + ((1 + z)*(-96*(8 + z + 8*z^2)*
              H[-1, 3, z] + 64*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
             128*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] + 
             96*(8 - 29*z + 8*z^2)*H[-1, -1, 0, 0, z] - 512*(1 - 4*z + z^2)*
              H[-1, 0, 0, 0, z] + 128*(2 + z + 2*z^2)*(2*H[-1, 2, 1, z] + 3*
                H[-1, 0, z]*zeta[2]) + 64*(4 + 11*z + 4*z^2)*H[-1, z]*
              zeta[3]))/(9*z) + ((1 - z)*(32*(32 + 65*z + 32*z^2)*
              H[1, 3, z] - 96*(16 + 19*z + 16*z^2)*H[1, 1, 2, z] - 
             192*(8 - z + 8*z^2)*H[1, 2, 0, z] + 32*(32 - 7*z + 32*z^2)*
              H[1, 0, 0, 0, z] - 32*(16 + 73*z + 16*z^2)*H[1, 1, 0, 0, z] - 
             96*(32 + 29*z + 32*z^2)*H[1, 1, 1, 0, z] - 
             32*(80 + 77*z + 80*z^2)*H[1, 0, z]*zeta[2] - 
             128*(14 + 11*z + 14*z^2)*H[1, 1, z]*zeta[2] - 
             160*(16 + z + 16*z^2)*H[1, z]*zeta[3]))/(9*z) - 
          (128*(3*H[0, 0, 0, 0, 0, z] - 13*H[0, 0, z]*zeta[3]))/3 - 
          (16*(39 + 5*z)*H[0, z]*zeta[4])/3 + Lp*((6400*(-1 + z))/3 - 
            (32*(100 + 9*z)*H[0, z])/3 + (2912*(-1 + z)*H[1, z])/3 + 
            (32*(-3 + 27*z + 16*z^2)*H[3, z])/3 - 128*(-1 + z)*H[-3, 0, z] - 
            (64*(3 - 9*z + 8*z^2)*H[-2, 0, z])/3 + 
            (4*(1 + z)*(-2952*H[2, z] + 1872*H[-1, 0, z]))/27 - 
            (32*(38 + 29*z)*H[0, 0, z])/3 + 256*(-1 + z)*H[-2, -1, 0, z] - 
            128*(-1 + z)*H[-2, 0, 0, z] + (64*(3 + 8*z^2)*H[0, 0, 0, z])/3 - 
            96*(-1 + z)*H[1, 0, 0, z] - 128*H[0, 0, 0, 0, z] + 
            (32*(67 + 41*z)*zeta[2])/3 + 128*(-1 + z)*H[-2, z]*zeta[2] - 
            (32*(3 + 27*z + 32*z^2)*H[0, z]*zeta[2])/3 + 
            (64*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z]*zeta[2])/(3*z) + 
            64*(5 + 3*z)*H[0, 0, z]*zeta[2] + 
            ((1 + z)*((-256*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
               (128*(4 - 7*z + 4*z^2)*H[-1, -1, 0, z])/3 - (64*(8 - 5*z + 
                  8*z^2)*H[-1, 0, 0, z])/3 + 64*(4 - z + 4*z^2)*H[-1, z]*
                zeta[2]))/z + (4*(1 + z)*(-1296*H[4, z] + 432*H[2, 0, 0, z] + 
               864*H[2, z]*zeta[2]))/27 - (256*(3 + 5*z^2)*zeta[3])/3 + 
            256*H[0, z]*zeta[3] - 80*(3 + 5*z)*zeta[4]) + 
          (96*(12 + 8*z + 9*z^2 + 16*z^3)*H[3, 0, z] + 
            64*(-6 + 5*z^2 + 8*z^3)*H[2, 0, 0, z] + 96*(15 + 12*z + 35*z^2 + 
              32*z^3)*H[2, 1, 0, z] + 96*(9 + 6*z + 11*z^2 + 8*z^3)*H[2, z]*
             zeta[2] - 96*(21 + 34*z + 40*z^2 + 24*z^3)*H[0, 0, z]*zeta[2] - 
            64*(-15 - 24*z + 26*z^2 + 44*z^3)*H[0, z]*zeta[3] + 
            8*(-15 - 606*z - 421*z^2 + 152*z^3)*zeta[4])/(9*(1 + z)) + 
          (64*(1 + z)*(9*H[2, 3, z] + 3*H[4, 1, z] + 3*H[-1, 3, 0, z] - 
             4*H[2, -2, 0, z] - 9*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
             6*H[-1, 2, 0, 0, z] - 6*H[-1, 2, 1, 0, z] + H[2, 0, 0, 0, z] - 
             9*H[2, 1, 0, 0, z] - 15*H[2, 1, 1, 0, z] - 6*H[-1, 2, z]*
              zeta[2] - 13*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 
             3*H[-1, 0, 0, z]*zeta[2] + 9*H[0, 0, 0, z]*zeta[2] - 
             5*H[2, z]*zeta[3] - 6*H[-1, 0, z]*zeta[3] - (3*H[-1, z]*zeta[4])/
              2))/3 - (64*(53 + 15*z)*zeta[5])/3))/(16*nc)) + 
     as^3*(CA - 2*CF)*CF*(Nf*TF*((392*(1 - z))/81 + (32*(11 + 47*z)*H[0, z])/
          81 - (592*(1 - z)*H[1, z])/27 - (16*(-7 + 29*z)*H[2, z])/27 - 
         (64*(1 - z)*(H[1, 0, z] + H[1, 1, z]))/9 + 
         (448*(1 - 6*z + z^2)*H[-1, 0, z] + 8*(-193 + 54*z + 23*z^2)*
            H[0, 0, z] + 16*(-43 - 18*z + 137*z^2)*zeta[2])/(81*(1 + z)) + 
         (16*(19 + 18*z + 19*z^2)*H[3, z] + 32*(35 + 18*z + 53*z^2)*
            H[-2, 0, z] - 32*(7 - 6*z + 7*z^2)*H[-1, 2, z] - 
           48*(13 + 6*z + 13*z^2)*H[2, 0, z] - 192*(7 + 4*z + 7*z^2)*
            H[-1, -1, 0, z] + 16*(49 + 18*z + 49*z^2)*H[-1, 0, 0, z] - 
           16*(43 + 36*z + 43*z^2)*H[0, 0, 0, z] - 64*(7 + 9*z + 7*z^2)*
            H[-1, z]*zeta[2] - 16*(23 + 18*z + 5*z^2)*H[0, z]*zeta[2])/
          (27*(1 + z)) + (16*(1 - z)*(2*H[1, 2, z] - 3*H[1, 0, 0, z] + 
            4*H[1, 1, 0, z] + 2*H[1, z]*zeta[2]))/3 + 
         Lp^2*((-32*(1 - z))/3 - (16*(1 + z)*H[0, z])/3 + 
           (8*(1 + z^2)*(12*H[-1, 0, z] - 6*H[0, 0, z] + 6*zeta[2]))/
            (9*(1 + z))) + Lp*((-128*(1 - z))/9 - (64*(4 + z)*H[0, z])/9 + 
           (64*(1 - z)*H[1, z])/3 + (32*(1 + z)*H[2, z])/3 - 
           (32*(1 - z)*H[1, 0, z])/3 + ((32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/
              9 - (16*(19 + 18*z + 19*z^2)*H[0, 0, z])/9 + 
             (16*(1 - 6*z + 13*z^2)*zeta[2])/9)/(1 + z) + 
           (8*(1 + z^2)*(12*H[3, z] + 36*H[-2, 0, z] - 24*H[-1, 2, z] - 
              12*H[2, 0, z] - 24*H[-1, -1, 0, z] + 24*H[-1, 0, 0, z] - 
              18*H[0, 0, 0, z] + 12*H[-1, z]*zeta[2] - 6*H[0, z]*zeta[2] - 
              12*zeta[3]))/(9*(1 + z))) - (32*(1 + z)*(H[2, 1, z] - zeta[3]))/
          9 + (16*(1 + z^2)*(5*H[4, z] + 20*H[-3, 0, z] - 14*H[-2, 2, z] - 
            8*H[-1, 3, z] + 6*H[2, 2, z] - 9*H[3, 0, z] - 2*H[3, 1, z] - 
            20*H[-2, -1, 0, z] + 17*H[-2, 0, 0, z] - 20*H[-1, -2, 0, z] + 
            12*H[-1, -1, 2, z] + 6*H[-1, 2, 0, z] + 4*H[-1, 2, 1, z] - 
            9*H[2, 0, 0, z] + 12*H[2, 1, 0, z] + 16*H[-1, -1, -1, 0, z] - 
            14*H[-1, -1, 0, 0, z] + 11*H[-1, 0, 0, 0, z] - 
            8*H[0, 0, 0, 0, z] + 4*H[-2, z]*zeta[2] + 6*H[2, z]*zeta[2] - 
            4*H[-1, -1, z]*zeta[2] + 4*H[-1, 0, z]*zeta[2] - 
            4*H[0, 0, z]*zeta[2] + 2*H[-1, z]*zeta[3] - H[0, z]*zeta[3] + 
            6*zeta[4]))/(9*(1 + z))) + CA*((22292*(1 - z))/81 - 
         (4*(-859 + 2287*z + 3065*z^2)*H[0, z])/(81*(1 + z)) + 
         (10832*(1 - z)*H[1, z])/27 + (4*(439 + 1744*z)*H[2, z])/27 - 
         (4*(81 + 1457*z - 723*z^2 + 1619*z^3 + 162*z^4)*H[-1, 0, z])/
          (81*z*(1 + z)) - (8*(1 - z)*(17*H[1, 0, z] - 70*H[1, 1, z]))/9 + 
         (280*(1 + z)*H[2, 1, z])/9 + (16*(1 - z)*H[-2, -1, -1, 0, z])/3 + 
         Lp^2*((88*(1 - z))/3 + (44*(1 + z)*H[0, z])/3 + 
           (8*(1 + z^2)*(-33*H[-1, 0, z] + (33*H[0, 0, z])/2 - 
              (33*zeta[2])/2))/(9*(1 + z))) + 
         (2*(2183 + 4590*z + 6287*z^2 + 324*z^3)*H[0, 0, z] - 
           2*(6701 + 12294*z + 9473*z^2 + 324*z^3)*zeta[2])/(81*(1 + z)) - 
         (4*(1 - z)*(86*H[1, 2, z] + 41*H[1, 0, 0, z] + 67*H[1, 1, 0, z] - 
            47*H[1, z]*zeta[2]))/3 + (4*(-296 + 81*z + 73*z^2)*H[3, z] - 
           4*(983 + 486*z + 1415*z^2)*H[-2, 0, z] - 8*(259 + 822*z + 259*z^2)*
            H[-1, 2, z] + 12*(116 + 33*z + 185*z^2)*H[2, 0, z] + 
           24*(229 + 166*z + 205*z^2)*H[-1, -1, 0, z] - 
           8*(709 + 864*z + 709*z^2)*H[-1, 0, 0, z] + 
           4*(470 + 972*z + 1307*z^2)*H[0, 0, 0, z] + 
           4*(1205 + 2142*z + 1133*z^2)*H[-1, z]*zeta[2] - 
           4*(-22 + 738*z + 689*z^2)*H[0, z]*zeta[2] - 
           6*(515 + 592*z + 41*z^2)*zeta[3])/(27*(1 + z)) - 
         (16*(1 - z)*(11*H[1, 3, z] + 8*H[1, -2, 0, z] - 13*H[1, 1, 2, z] - 
            13*H[1, 2, 0, z] + 11*H[1, 0, 0, 0, z] - H[1, 1, 0, 0, z] - 
            20*H[1, 1, 1, 0, z] - 20*H[1, 0, z]*zeta[2] - 
            9*H[1, 1, z]*zeta[2] - 22*H[1, z]*zeta[3]))/3 + 
         (-4*(103 + 186*z + 193*z^2)*H[4, z] - 8*(59 - 39*z + 95*z^2)*
            H[-3, 0, z] + 8*(101 + 261*z + 314*z^2)*H[-2, 2, z] + 
           64*(10 + 9*z + 10*z^2)*H[-1, 3, z] - 24*(27 + 58*z + 53*z^2)*
            H[2, 2, z] - 12*(-15 + 62*z + 11*z^2)*H[3, 0, z] + 
           8*(23 + 48*z + 47*z^2)*H[3, 1, z] + 8*(161 + 9*z + 95*z^2)*
            H[-2, -1, 0, z] - 4*(184 - 168*z + 31*z^2)*H[-2, 0, 0, z] + 
           8*(98 + 39*z + 134*z^2)*H[-1, -2, 0, z] - 48*(23 + 24*z + 23*z^2)*
            H[-1, -1, 2, z] - 24*(6 + 8*z + 15*z^2)*H[-1, 2, 0, z] - 
           16*(35 + 48*z + 35*z^2)*H[-1, 2, 1, z] - 12*(11 + 68*z + 15*z^2)*
            H[2, 0, 0, z] - 12*(51 + 112*z + 131*z^2)*H[2, 1, 0, z] - 
           8*(76 - 21*z + 79*z^2)*H[-1, -1, -1, 0, z] + 
           44*(14 + 3*z + 17*z^2)*H[-1, -1, 0, 0, z] - 8*(50 - 30*z + 59*z^2)*
            H[-1, 0, 0, 0, z] + 4*(64 - 72*z + 67*z^2)*H[0, 0, 0, 0, z] - 
           4*(41 + 513*z + 533*z^2)*H[-2, z]*zeta[2] - 12*(-3 - 28*z + z^2)*
            H[2, z]*zeta[2] + 4*(200 + 309*z + 197*z^2)*H[-1, -1, z]*
            zeta[2] - 4*(62 + 15*z + 32*z^2)*H[-1, 0, z]*zeta[2] + 
           4*(65 + 129*z + 134*z^2)*H[0, 0, z]*zeta[2] - 
           4*(67 + 141*z + 91*z^2)*H[-1, z]*zeta[3] + 4*(-19 + 21*z + 35*z^2)*
            H[0, z]*zeta[3] + 3*(279 + 249*z + 145*z^2)*zeta[4])/
          (9*(1 + z)) + Lp*((-1724*(1 - z))/9 + (8*(-35 - 19*z + 43*z^2)*
             H[0, z])/(9*(1 + z)) - (560*(1 - z)*H[1, z])/3 - 
           (280*(1 + z)*H[2, z])/3 + (88*(1 - z)*H[1, 0, z])/3 + 
           16*(1 - z)*H[-2, -1, 0, z] + (8*(1 + z^2)*(33*H[2, 0, z] + 
              66*H[-1, -1, 0, z]))/(9*(1 + z)) - 32*(1 - z)*H[1, z]*zeta[2] + 
           ((-32*(35 + 3*z + 35*z^2)*H[-1, 0, z])/9 + 
             (16*(38 + 29*z^2)*H[0, 0, z])/9 - (4*(-145 - 408*z + 5*z^2)*zeta[
                2])/9)/(1 + z) + ((-8*(23 + 48*z + 47*z^2)*H[3, z])/3 - 
             16*(3 + 8*z^2)*H[-2, 0, z] + (16*(35 + 48*z + 35*z^2)*H[-1, 2, 
                z])/3 + (16*(1 + 24*z + z^2)*H[-1, 0, 0, z])/3 + 
             4*(7 - 12*z + 9*z^2)*H[0, 0, 0, z] - (8*(59 + 96*z + 59*z^2)*H[
                -1, z]*zeta[2])/3 + (4*(47 + 132*z + 89*z^2)*H[0, z]*zeta[2])/
              3 + (4*(97 + 144*z + 91*z^2)*zeta[3])/3)/(1 + z) + 
           (8*(1 + z^2)*(-36*H[4, z] + 144*H[-2, 2, z] + 144*H[-1, 3, z] - 
              288*H[-1, -1, 2, z] - 144*H[-1, -1, 0, 0, z] + 54*H[-1, 0, 0, 
                0, z] - 36*H[2, z]*zeta[2] + 288*H[-1, -1, z]*zeta[2] - 
              198*H[-1, 0, z]*zeta[2] - 216*H[-1, z]*zeta[3]))/(9*(1 + z)) + 
           (8*(1 + 3*z^2)*H[-3, 0, z] + 8*(7 + 9*z^2)*H[-2, 0, 0, z] - 
             4*(3 + 5*z^2)*H[0, 0, 0, 0, z] - 8*(15 + 17*z^2)*H[-2, z]*
              zeta[2] + 4*(11 + 13*z^2)*H[0, 0, z]*zeta[2] + 
             8*(7 + 9*z^2)*H[0, z]*zeta[3] + 5*(7 + 9*z^2)*zeta[4])/
            (1 + z)) + (-4*(25 + 23*z^2)*H[5, z] + 8*(7 + 13*z^2)*
            H[-4, 0, z] + 8*(73 + 71*z^2)*H[-3, 2, z] + 4*(145 + 147*z^2)*
            H[-2, 3, z] - 8*(17 + 15*z^2)*H[3, 2, z] + 16*(15 + 11*z^2)*
            H[-3, -1, 0, z] + 4*(41 + 59*z^2)*H[-3, 0, 0, z] + 
           8*(11 + 9*z^2)*H[-2, -2, 0, z] - 8*(151 + 149*z^2)*
            H[-2, -1, 2, z] - 8*(7 + 9*z^2)*H[-2, 2, 0, z] - 
           4*(35 + 29*z^2)*H[3, 0, 0, z] - 4*(111 + 133*z^2)*
            H[-2, -1, 0, 0, z] + 8*(25 + 33*z^2)*H[-2, 0, 0, 0, z] - 
           12*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z] - 16*(29 + 30*z^2)*H[-3, z]*
            zeta[2] + 32*(38 + 37*z^2)*H[-2, -1, z]*zeta[2] - 
           4*(11 + 21*z^2)*(H[3, 1, 0, z] + H[3, z]*zeta[2]) - 
           8*(107 + 105*z^2)*H[-2, z]*zeta[3] + 4*(11 + 37*z^2)*H[0, 0, z]*
            zeta[3] + 16*(5 + 8*z^2)*zeta[2]*zeta[3] + (231 + 197*z^2)*
            H[0, z]*zeta[4] + 8*(1 + z^2)*(36*H[-1, 4, z] - 22*H[2, 3, z] - 
             6*H[4, 0, z] + 4*H[4, 1, z] - 16*H[-2, 2, 1, z] - 
             20*H[-1, -3, 0, z] - 150*H[-1, -2, 2, z] - 84*H[-1, -1, 3, z] + 
             58*H[-1, 2, 2, z] + 31*H[-1, 3, 0, z] - 16*H[-1, 3, 1, z] - 
             16*H[2, -2, 0, z] + 26*H[2, 1, 2, z] + 26*H[2, 2, 0, z] - 
             24*H[-1, -2, -1, 0, z] - 57*H[-1, -2, 0, 0, z] - 
             18*H[-1, -1, -2, 0, z] + 168*H[-1, -1, -1, 2, z] + 
             14*H[-1, -1, 2, 0, z] + 32*H[-1, -1, 2, 1, z] + 
             34*H[-1, 2, 0, 0, z] + 56*H[-1, 2, 1, 0, z] - 
             22*H[2, 0, 0, 0, z] + 2*H[2, 1, 0, 0, z] + 40*H[2, 1, 1, 0, z] + 
             60*H[-1, -1, -1, 0, 0, z] - 38*H[-1, -1, 0, 0, 0, z] + 
             16*H[-1, 0, 0, 0, 0, z] - 94*H[-2, 0, z]*zeta[2] + 
             138*H[-1, -2, z]*zeta[2] + 2*H[-1, 2, z]*zeta[2] + 
             40*H[2, 0, z]*zeta[2] + 18*H[2, 1, z]*zeta[2] - 
             168*H[-1, -1, -1, z]*zeta[2] + 95*H[-1, -1, 0, z]*zeta[2] - 
             34*H[-1, 0, 0, z]*zeta[2] + 14*H[0, 0, 0, z]*zeta[2] + 
             44*H[2, z]*zeta[3] + 113*H[-1, -1, z]*zeta[3] - 
             22*H[-1, 0, z]*zeta[3] - 34*H[-1, z]*zeta[4]) + 
           8*(30 + 11*z^2)*zeta[5])/(3*(1 + z))) + 
       CF*((1294*(1 - z))/3 + (4*(62 + 703*z + 638*z^2)*H[0, z])/
          (3*(1 + z)) - (1532*(1 - z)*H[1, z])/3 - (4*(103 + 205*z)*H[2, z])/
          3 + (8*(1 - 29*z - 65*z^2 - 27*z^3 + 2*z^4)*H[-1, 0, z])/
          (3*z*(1 + z)) - 80*(1 - z)*(H[1, 0, z] + H[1, 1, z]) - 
         (4*(17 + 56*z)*H[2, 0, z])/3 - (8*(19 + 11*z)*H[2, 1, z])/3 - 
         (16*(1 - z)*H[-2, 2, 0, z])/3 - (8*(51 + 43*z)*H[-1, -1, 0, z])/3 + 
         (176*(1 + z)*H[-1, 2, 0, z])/3 + (16*(25 + 13*z)*H[2, 0, 0, z])/3 + 
         (8*(11 + 9*z)*H[-1, -1, -1, 0, z])/3 + 
         (-2*(19 + 670*z + 671*z^2 + 8*z^3)*H[0, 0, z] + 
           2*(53 + 484*z + 451*z^2 + 8*z^3)*zeta[2])/(3*(1 + z)) + 
         (4*(1 - z)*(101*H[1, 2, z] + 174*H[1, 0, 0, z] + 15*H[1, 1, 0, z] - 
            129*H[1, z]*zeta[2]))/3 + (-4*(-30 + 87*z + 85*z^2)*H[3, z] + 
           4*(27 + 162*z + 167*z^2)*H[-2, 0, z] + 8*(49 + 130*z + 49*z^2)*
            H[-1, 2, z] + 16*(45 + 82*z + 45*z^2)*H[-1, 0, 0, z] - 
           4*(33 + 177*z + 187*z^2)*H[0, 0, 0, z] - 4*(149 + 354*z + 141*z^2)*
            H[-1, z]*zeta[2] + 4*(-30 + 151*z + 160*z^2)*H[0, z]*zeta[2] + 
           2*(-123 + 368*z + 395*z^2)*zeta[3])/(3*(1 + z)) + 
         (16*(1 - z)*(24*H[1, 3, z] + 2*H[1, -2, 0, z] - 19*H[1, 1, 2, z] - 
            13*H[1, 2, 0, z] + 21*H[1, 0, 0, 0, z] + 6*H[1, 1, 0, 0, z] - 
            32*H[1, 1, 1, 0, z] - 38*H[1, 0, z]*zeta[2] - 16*H[1, 1, z]*
             zeta[2] - 47*H[1, z]*zeta[3]))/3 + 
         Lp^2*(64*(1 - z) + 32*H[0, z] - 8*LQ*(1 + z)*H[0, z] + 
           (2*(1 - z)*(-648*LQ + 1296*H[1, z]))/81 + 16*(1 + z)*H[2, z] - 
           32*(1 + z)*H[-1, 0, z] + 16*(1 + 2*z)*H[0, 0, z] - 
           32*(1 + z)*zeta[2] + (8*(1 + z^2)*(18*H[3, z] - 36*H[-1, 2, z] + 
              72*H[-1, -1, 0, z] - 54*H[-1, 0, 0, z] + 72*H[-1, z]*zeta[2] + 
              LQ*(18*H[-1, 0, z] - 9*H[0, 0, z] + 9*zeta[2])))/(9*(1 + z)) + 
           (-16*(1 + 3*z^2)*H[-2, 0, z] + 8*(1 + 3*z^2)*H[0, 0, 0, z] - 
             8*(3 + 5*z^2)*H[0, z]*zeta[2] - 16*(2 + 5*z^2)*zeta[3])/
            (1 + z)) + (8*(28 + 50*z + 43*z^2)*H[4, z] - 
           8*(-18 + 22*z + 13*z^2)*H[-3, 0, z] - 8*(28 + 118*z + 135*z^2)*
            H[-2, 2, z] - 16*(11 + 10*z + 11*z^2)*H[-1, 3, z] + 
           4*(73 + 156*z + 125*z^2)*H[2, 2, z] + 4*(-12 + 44*z + 29*z^2)*
            H[3, 0, z] - 8*(13 + 32*z + 25*z^2)*H[3, 1, z] + 
           8*(-47 - 16*z + z^2)*H[-2, -1, 0, z] - 4*(-61 + 98*z + 108*z^2)*
            H[-2, 0, 0, z] - 8*(37 + 56*z + 37*z^2)*H[-1, -2, 0, z] + 
           144*(3 + 4*z + 3*z^2)*H[-1, -1, 2, z] + 48*(5 + 8*z + 5*z^2)*
            H[-1, 2, 1, z] + 4*(27 + 128*z + 131*z^2)*H[2, 1, 0, z] - 
           4*(35 + 36*z + 37*z^2)*H[-1, -1, 0, 0, z] + 8*(10 - 4*z + 13*z^2)*
            H[-1, 0, 0, 0, z] + 12*(-5 + 26*z + 16*z^2)*H[0, 0, 0, 0, z] + 
           4*(9 + 220*z + 271*z^2)*H[-2, z]*zeta[2] - 4*(47 + 68*z + 27*z^2)*
            H[2, z]*zeta[2] - 4*(97 + 124*z + 99*z^2)*H[-1, -1, z]*zeta[2] + 
           4*(33 + 32*z + 29*z^2)*H[-1, 0, z]*zeta[2] - 
           4*(44 + 104*z + 93*z^2)*H[0, 0, z]*zeta[2] + 
           8*(26 + 32*z + 27*z^2)*H[-1, z]*zeta[3] - 4*(49 + 140*z + 109*z^2)*
            H[0, z]*zeta[3] - 2*(631 + 510*z + 56*z^2)*zeta[4])/(3*(1 + z)) + 
         Lp*(-116*(1 - z) + 2*LQ*(3 + 11*z)*H[0, z] - 
           (4*z*(71 + 77*z)*H[0, z])/(1 + z) + 
           (2*(1 - z)*(1215*LQ + 7290*H[1, z]))/81 + 4*(35 + 11*z)*H[2, z] + 
           48*(1 + z)*H[-1, 0, z] + 2*(7 + 23*z)*H[0, 0, z] + 
           64*(1 - z)*H[1, 0, z] + 16*(2 + z)*H[2, 0, z] - 
           16*(1 + z)*H[-1, -1, 0, z] - 68*(1 + z)*zeta[2] + 
           LQ*(-8*(1 + z)*H[-1, 0, z] + 4*(-3 + z)*zeta[2]) + 
           (2*(1 - z)*(-324*LQ*H[1, 0, z] + 648*H[1, 2, z] + 648*H[1, 0, 0, 
                z] + 648*H[1, 1, 0, z] + 1944*H[1, z]*zeta[2]))/81 + 
           (8*(13 + 32*z + 25*z^2)*H[3, z] - 8*(-1 + 8*z + 3*z^2)*
              H[-2, 0, z] - 32*(7 + 11*z + 7*z^2)*H[-1, 2, z] - 
             24*(5 + 12*z + 5*z^2)*H[-1, 0, 0, z] + 4*(-1 + 44*z + 27*z^2)*
              H[0, 0, 0, z] + 24*(9 + 14*z + 9*z^2)*H[-1, z]*zeta[2] - 
             4*(19 + 76*z + 63*z^2)*H[0, z]*zeta[2] - 4*(13 + 64*z + 69*z^2)*
              zeta[3])/(1 + z) + (8*(1 + z^2)*(117*H[4, z] - 288*H[-2, 2, 
                z] - 306*H[-1, 3, z] + 18*H[2, 2, z] + 144*H[-1, -2, 0, z] + 
              468*H[-1, -1, 2, z] - 54*H[-1, 2, 0, z] + 18*H[2, 0, 0, z] + 
              18*H[2, 1, 0, z] - 108*H[-1, -1, -1, 0, z] + 432*H[-1, -1, 0, 
                0, z] - 225*H[-1, 0, 0, 0, z] + 54*H[2, z]*zeta[2] - 
              522*H[-1, -1, z]*zeta[2] + 396*H[-1, 0, z]*zeta[2] + 
              396*H[-1, z]*zeta[3] + LQ*(18*H[-2, 0, z] - 9*H[2, 0, z] - 
                18*H[-1, -1, 0, z] + 9*H[-1, 0, 0, z] - (9*H[0, 0, 0, z])/2 - 
                9*H[-1, z]*zeta[2] + (9*zeta[3])/2)))/(9*(1 + z)) + 
           (-32*(1 + 4*z^2)*H[-3, 0, z] + 8*(3 + 5*z^2)*H[3, 0, z] + 
             16*(7 + 9*z^2)*H[-2, -1, 0, z] - 8*(27 + 37*z^2)*
              H[-2, 0, 0, z] + 28*(1 + 3*z^2)*H[0, 0, 0, 0, z] + 
             8*(39 + 41*z^2)*H[-2, z]*zeta[2] - 16*(7 + 8*z^2)*H[0, 0, z]*
              zeta[2] - 4*(23 + 37*z^2)*H[0, z]*zeta[3] + 2*(25 + 23*z^2)*
              zeta[4])/(1 + z)) + (8*(31 + 29*z^2)*H[5, z] - 
           16*(7 + 29*z^2)*H[-4, 0, z] - 32*(32 + 31*z^2)*H[-3, 2, z] - 
           16*(68 + 69*z^2)*H[-2, 3, z] + 16*(17 + 15*z^2)*H[3, 2, z] + 
           16*(5 + 11*z^2)*H[4, 0, z] - 16*(38 + 59*z^2)*H[-3, 0, 0, z] + 
           96*(1 + 2*z^2)*H[-2, -2, 0, z] + 32*(59 + 58*z^2)*
            H[-2, -1, 2, z] + 56*(7 + 9*z^2)*H[3, 0, 0, z] + 
           8*(13 + 11*z^2)*H[3, 1, 0, z] + 272*(4 + 5*z^2)*
            H[-2, -1, 0, 0, z] - 24*(25 + 33*z^2)*H[-2, 0, 0, 0, z] + 
           8*(1 + 3*z^2)*(8*H[-3, -1, 0, z] + 9*H[0, 0, 0, 0, 0, z]) + 
           32*(33 + 34*z^2)*H[-3, z]*zeta[2] + 16*H[3, z]*zeta[2] - 
           16*(121 + 119*z^2)*H[-2, -1, z]*zeta[2] + 64*(21 + 22*z^2)*
            H[-2, 0, z]*zeta[2] - 8*(31 + 57*z^2)*H[0, 0, z]*zeta[3] + 
           8*(29 + 31*z^2)*zeta[2]*zeta[3] - 2*(267 + 353*z^2)*H[0, z]*
            zeta[4] - 8*(1 + z^2)*(66*H[-1, 4, z] - 48*H[2, 3, z] + 
             12*H[4, 1, z] - 28*H[-2, 2, 1, z] - 56*H[-1, -3, 0, z] - 
             234*H[-1, -2, 2, z] - 148*H[-1, -1, 3, z] + 78*H[-1, 2, 2, z] + 
             37*H[-1, 3, 0, z] - 32*H[-1, 3, 1, z] - 4*H[2, -2, 0, z] + 
             38*H[2, 1, 2, z] + 26*H[2, 2, 0, z] + 12*H[-2, -1, -1, 0, z] - 
             155*H[-1, -2, 0, 0, z] + 6*H[-1, -1, -2, 0, z] + 
             264*H[-1, -1, -1, 2, z] + 10*H[-1, -1, 2, 0, z] + 
             48*H[-1, -1, 2, 1, z] + 76*H[-1, 2, 0, 0, z] + 
             64*H[-1, 2, 1, 0, z] - 42*H[2, 0, 0, 0, z] - 
             12*H[2, 1, 0, 0, z] + 64*H[2, 1, 1, 0, z] + 
             156*H[-1, -1, -1, 0, 0, z] - 104*H[-1, -1, 0, 0, 0, z] + 
             54*H[-1, 0, 0, 0, 0, z] + 234*H[-1, -2, z]*zeta[2] - 
             10*H[-1, 2, z]*zeta[2] + 76*H[2, 0, z]*zeta[2] + 
             32*H[2, 1, z]*zeta[2] - 264*H[-1, -1, -1, z]*zeta[2] + 
             183*H[-1, -1, 0, z]*zeta[2] - 72*H[-1, 0, 0, z]*zeta[2] + 
             32*H[0, 0, 0, z]*zeta[2] - 169*H[-2, z]*zeta[3] + 
             94*H[2, z]*zeta[3] + 177*H[-1, -1, z]*zeta[3] - 
             90*H[-1, 0, z]*zeta[3] - 62*H[-1, z]*zeta[4]) - 
           4*(231 + 313*z^2)*zeta[5])/(3*(1 + z))))
 
Beam["qqbp"] = as^2*CF*TF*((2*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) + 
       (4*(21 - 30*z + 32*z^2)*H[0, z])/9 + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
       Lp*((-8*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
         (4*(3 + 9*z + 8*z^2)*H[0, z])/3 + 8*(1 + z)*H[0, 0, z]) + 
       4*(1 + z)*H[0, 0, 0, z] - (8*(1 - z)*(2 - z + 2*z^2)*
         (H[1, 0, z] + zeta[2]))/(3*z)) + 
     as^3*(CF*Nf*TF^2*((32*(1 - z)*(1058 - 2689*z + 1571*z^2))/(729*z) + 
         (16*(-661 - 337*z + 534*z^2)*H[0, z])/243 + 
         Lp^3*((-16*(1 - z)*(4 + 7*z + 4*z^2))/(27*z) - (32*(1 + z)*H[0, z])/
            9) + (32*(1 - z)*(75 + 19*z + 75*z^2)*H[1, z])/(81*z) + 
         (32*(100 - 26*z + 57*z^2)*H[2, z])/81 - 
         (32*(137 + 38*z + 18*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(-576*(1 - z + z^2)*H[1, 0, z] + 16*(38 - 79*z + 38*z^2)*
             H[1, 1, z]))/(81*z) + (16*(-49 - 49*z + 24*z^2)*H[0, 0, 0, z])/
          27 + Lp^2*((16*(1 - z)*(2 - 19*z + 2*z^2))/(9*z) + 
           (16*(-13 - 13*z + 4*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 72*H[0, 0, z] - 72*zeta[2]))/27) - 
         (32*(18 + 64*z + 10*z^2 + 39*z^3)*zeta[2])/(81*z) - 
         (32*(-5 - 5*z + 6*z^2)*(2*H[3, z] - H[2, 1, z] - 2*H[0, z]*zeta[2]))/
          27 + ((1 - z)*(16*(4 + 7*z + 4*z^2)*H[1, 1, 1, z] - 
            192*(2 - z + 2*z^2)*(H[1, 2, z] - H[1, 0, 0, z] + 
              2*H[1, 1, 0, z] + H[1, z]*zeta[2])))/(27*z) + 
         Lp*((-128*(1 - z)*(1 + 2*z)*(17 + 4*z))/(81*z) + 
           (32*(-58 - z + 13*z^2)*H[0, z])/27 - 
           (16*(1 - z)*(32 - 67*z + 50*z^2)*H[1, z])/(27*z) - 
           (32*(-5 - 2*z + 6*z^2)*H[2, z])/9 + (32*(-13 - 13*z + 4*z^2)*
             H[0, 0, z])/9 + (64*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(9*z) - 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(9*z) + 
           (32*(4 - 11*z + 4*z^2 + 2*z^3)*zeta[2])/(9*z) + 
           (4*(1 + z)*(144*H[3, z] - 72*H[2, 1, z] - 144*H[0, 0, 0, z] - 
              144*H[0, z]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*z - 23*z^2 + 18*z^3)*zeta[3])/(27*z) + 
         (16*(1 + z)*(8*H[4, z] - 4*H[3, 1, z] + 2*H[2, 1, 1, z] - 
            10*H[0, 0, 0, 0, z] - 8*H[0, 0, z]*zeta[2] - 4*H[0, z]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - z)*(2421 + 56*z + 7512*z^2))/
          (81*z) + (2*(2707 - 8308*z + 5720*z^2)*H[0, z])/81 - 
         (2*(1 - z)*(4343 - 5805*z + 7088*z^2)*H[1, z])/(81*z) - 
         (4*(-1524 + 75*z + 2882*z^2)*H[2, z])/81 + 
         (8*(229 - 55*z + 104*z^2)*H[3, z])/9 - 
         (16*(-24 - 27*z + 40*z^2)*H[4, z])/9 - (2*(2733 + 9273*z + 5864*z^2)*
           H[0, 0, z])/81 + ((1 - z)*(8*(101 + 161*z + 362*z^2)*H[1, 0, z] - 
            4*(361 + 2557*z + 406*z^2)*H[1, 1, z]))/(81*z) + 
         (16*(-15 + 123*z + 68*z^2)*H[2, 0, z])/27 - 
         (4*(612 + 423*z + 184*z^2)*H[2, 1, z])/27 + 
         (16*(11 + 10*z)*H[2, 2, z])/3 - (16*(12 + 45*z + 4*z^2)*H[3, 0, z])/
          9 + (16*(-6 + 9*z + 16*z^2)*H[3, 1, z])/9 + 
         (4*(257 - 167*z + 376*z^2)*H[0, 0, 0, z])/9 + 
         (16*(-2 + z)*(-5 + 4*z)*H[2, 0, 0, z])/3 - 
         (16*(7 + 2*z + 4*z^2)*H[2, 1, 0, z])/3 + 
         (16*(9 + 21*z + 4*z^2)*H[2, 1, 1, z])/9 - 
         (8*(66 - 15*z + 140*z^2)*H[0, 0, 0, 0, z])/9 + 
         Lp^3*((-4*LQ*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 
           (2*(1 - z)*(36 + 109*z + 36*z^2))/(9*z) - 
           (4*(-27 - 15*z + 16*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(-54*LQ*H[0, z] + 72*H[2, z] + 36*H[0, 0, z] - 
              72*zeta[2]))/27) + (4*(-648 - 1380*z + 687*z^2 + 2774*z^3)*
           zeta[2])/(81*z) - (16*(149 - 26*z + 60*z^2)*H[0, z]*zeta[2])/9 - 
         (16*(14 + 7*z + 4*z^2)*H[2, z]*zeta[2])/3 + 
         (16*(-15 - 36*z + 52*z^2)*H[0, 0, z]*zeta[2])/9 + 
         ((1 - z)*(16*(20 + 203*z + 20*z^2)*H[1, 2, z] - 
            16*(-1 - 160*z + 26*z^2)*H[1, 0, 0, z] - 8*(8 + 209*z + 8*z^2)*
             H[1, 1, 0, z] + 12*(4 + 47*z + 40*z^2)*H[1, 1, 1, z] + 
            8*(8 - 493*z + 8*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         Lp^2*((16*LQ*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
           (2*(1 - z)*(108 - 121*z + 276*z^2))/(9*z) + 
           (8*LQ*(3 + 9*z + 8*z^2)*H[0, z])/3 + (4*(138 - 219*z + 32*z^2)*
             H[0, z])/9 - (4*(1 - z)*(68 - 121*z + 104*z^2)*H[1, z])/(9*z) - 
           (16*(-3 + 3*z + 8*z^2)*H[2, z])/3 - (8*(-3 - 6*z + 20*z^2)*
             H[0, 0, z])/3 + (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (16*(-3 + 3*z + 8*z^2)*zeta[2])/3 + 
           (4*(1 + z)*(324*H[3, z] - 108*LQ*H[0, 0, z] + 108*H[2, 0, z] + 
              216*H[0, 0, 0, z] - 324*H[0, z]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*z - 999*z^2 + 1528*z^3)*zeta[3])/(27*z) + 
         (32*(42 + 81*z + 38*z^2)*H[0, z]*zeta[3])/9 + 
         ((1 - z)*(-16*(20 - 19*z + 20*z^2)*H[1, 3, z] + 64*(5 + 2*z + 5*z^2)*
             H[1, 1, 2, z] - 8*(52 - 17*z + 52*z^2)*H[1, 0, 0, 0, z] + 
            32*(2 + 17*z + 2*z^2)*H[1, 1, 0, 0, z] - 16*(4 + 7*z + 4*z^2)*
             H[1, 1, 1, 1, z] + 16*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] + 
              H[1, 0, z]*zeta[2]) + 16*(8 - 13*z + 8*z^2)*(H[1, 2, 0, z] + 
              2*H[1, 1, z]*zeta[2]) + 96*(4 - 11*z + 4*z^2)*H[1, z]*zeta[3]))/
          (9*z) - (4*(-48 + 486*z + 111*z^2 + 52*z^3)*zeta[4])/(9*z) + 
         Lp*((-4*LQ*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) - 
           (2*(1 - z)*(12 + 495*z + 704*z^2))/(9*z) - 
           (8*LQ*(21 - 30*z + 32*z^2)*H[0, z])/9 - 
           (4*(313 + 1139*z + 118*z^2)*H[0, z])/9 + 
           (8*(1 - z)*(122 + 359*z + 89*z^2)*H[1, z])/(9*z) + 
           (8*(116 + 31*z + 44*z^2)*H[2, z])/3 - (8*(-9 + 15*z + 40*z^2)*
             H[3, z])/3 + (4*LQ*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
           (2*(825 - 447*z + 664*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(35 - 19*z + 53*z^2)*H[1, 0, z])/9 - 
              (4*(12 + 29*z + 24*z^2)*H[1, 1, z])/3))/z - 
           (16*(3 + 21*z + 8*z^2)*H[2, 0, z])/3 - (8*(15 + 21*z + 4*z^2)*
             H[2, 1, z])/3 - (4*(33 - 3*z + 112*z^2)*H[0, 0, 0, z])/3 - 
           48*(-1 + z)*H[1, 1, 0, z] + (8*(1 - z)*(4 + 7*z + 4*z^2)*
             H[1, 1, 1, z])/(3*z) + (64*(1 - z)*(2 - z + 2*z^2)*
             ((-3*H[1, 2, z])/2 - (3*H[1, 0, 0, z])/2 + LQ*((3*H[1, 0, z])/
                 4 + (3*zeta[2])/4)))/(9*z) - 
           (8*(6 + 102*z + 45*z^2 + 38*z^3)*zeta[2])/(3*z) + 
           8*(-1 + 3*z + 16*z^2)*H[0, z]*zeta[2] + 
           (16*(-4 - 6*z - 21*z^2 + 10*z^3)*zeta[3])/(3*z) + 
           (4*(1 + z)*(756*H[4, z] + 432*H[3, 0, z] - 54*LQ*H[0, 0, 0, z] + 
              216*H[2, 1, 0, z] + 108*H[2, 1, 1, z] + 540*H[0, 0, 0, 0, z] - 
              756*H[0, 0, z]*zeta[2] - 108*H[0, z]*zeta[3] + 702*zeta[4]))/
            27) + (16*(1 + z)*(14*H[5, z] + 2*H[2, 3, z] + 4*H[4, 0, z] - 
            6*H[4, 1, z] + 4*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
            4*H[3, 0, 0, z] - 2*H[3, 1, 0, z] - H[3, 1, 1, z] - 
            H[2, 0, 0, 0, z] + 8*H[2, 1, 0, 0, z] - 2*H[2, 1, 1, 0, z] - 
            2*H[2, 1, 1, 1, z] + 12*H[0, 0, 0, 0, 0, z] - 
            2*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 14*H[0, 0, 0, z]*
             zeta[2] - 12*H[2, z]*zeta[3] - 18*H[0, 0, z]*zeta[3] + 
            7*zeta[2]*zeta[3] - 14*H[0, z]*zeta[4] - 36*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - z)*(228133 - 36824*z + 356788*z^2))/(729*z) - 
         (2*(17152 + 143678*z + 34691*z^2 + 214384*z^3)*H[0, z])/(243*z) + 
         (2*(1 - z)*(14944 - 3245*z + 15520*z^2)*H[1, z])/(243*z) + 
         (4*(-724 - 451*z + 224*z^2)*H[3, z])/27 + 
         (4*(-109 - 91*z + 8*z^2)*H[4, z])/9 + (16*(-25 + 13*z)*H[-4, 0, z])/
          3 + (8*(87 - 99*z + 112*z^2)*H[-3, 0, z])/9 - 
         (8*(576 + 93*z + 544*z^2)*H[-2, 0, z])/27 + 
         (8*(27 + z + 16*z^2)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(906 - 77*z + 828*z^2)*H[-1, 0, z])/(27*z) + 
         (4*(14795 + 3176*z + 16868*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(4*(4481 + 272*z + 6272*z^2)*H[1, 0, z] + 
            4*(463 + 2098*z + 184*z^2)*H[1, 1, z]))/(81*z) + 
         (4*(59 + 35*z + 8*z^2)*H[3, 1, z])/9 - (16*(5 + 3*z)*H[3, 2, z])/3 - 
         64*z*H[4, 0, z] + (8*(-37 + 29*z)*H[-3, 0, 0, z])/3 - 
         (64*(-2 + z)*z*H[-2, -1, 0, z])/3 + (4*(159 - 315*z + 184*z^2)*
           H[-2, 0, 0, z])/9 + 8*(1 + z)*H[-1, 2, 0, z] - 
         (4*(1261 - 587*z + 1758*z^2)*H[0, 0, 0, z])/27 + 
         (48*(-4 - 6*z - 7*z^2 + 4*z^3)*H[2, 2, z] - 
           8*(-4 + 11*z + 35*z^2 + 4*z^3)*H[2, 1, 1, z])/(9*z) - 
         (16*(-6 + 11*z)*H[3, 0, 0, z])/3 + (8*(-11 + 3*z)*H[3, 1, 0, z])/3 + 
         (8*(121 + 25*z)*H[0, 0, 0, 0, z])/9 + 16*(-4 + 3*z)*
          H[0, 0, 0, 0, 0, z] + Lp^3*((4*(1 - z)*(44 - z + 44*z^2))/(9*z) + 
           (8*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (16*(-1 + 2*z)*H[0, 0, z])/3 + (4*(1 + z)*(36*H[2, z] - 
              36*zeta[2]))/27) - (8*(27 - 7*z + 20*z^2)*H[-2, z]*zeta[2])/3 - 
         20*(1 - z)*H[1, 0, z]*zeta[2] + 
         (4*(1256 - 2068*z + 2969*z^2 + 1000*z^3)*H[2, z] - 
           8*(-3002 + 1099*z - 2936*z^2 + 3932*z^3)*zeta[2])/(81*z) + 
         ((1 + z)*(-8*(116 - 101*z + 116*z^2)*H[-1, 2, z] + 
            16*(20 + 31*z + 74*z^2)*H[-1, -1, 0, z] - 
            4*(484 - 25*z + 592*z^2)*H[-1, 0, 0, z] + 16*(68 - 35*z + 95*z^2)*
             H[-1, z]*zeta[2]))/(27*z) + 
         ((1 - z)*(8*(-5 + 2*z)*(-16 + 67*z)*H[1, 2, z] - 
            24*(249 - 2*z + 249*z^2)*H[1, 0, 0, z] + 
            16*(230 + 11*z + 257*z^2)*H[1, 1, 0, z] - 
            4*(-32 + 103*z + 76*z^2)*H[1, 1, 1, z] + 
            4*(748 + 475*z + 748*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         (12*(-24 + 26*z + 47*z^2)*H[3, 0, z] + 4*(159 + 294*z + 265*z^2 + 
             112*z^3)*H[2, 1, 0, z] - 4*(-37 - 56*z - 2*z^2 + 8*z^3)*
            H[0, 0, z]*zeta[2])/(9*(1 + z)) - (208*(2 + z)*H[0, 0, z]*
           zeta[3])/3 - (8*(11 + 27*z)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - z)*(883 - 476*z + 1450*z^2))/(27*z) - 
           (4*(52 + 175*z + 19*z^2 + 272*z^3)*H[0, z])/(9*z) - 
           (4*(1 - z)*(44 + 95*z + 80*z^2)*H[1, z])/(9*z) - 
           (8*(-4 + 11*z + 17*z^2 + 4*z^3)*H[2, z])/(3*z) + 
           32*(-1 + z)*H[-2, 0, z] - (8*(-17 + 4*z)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (4*(1 + z)*(108*H[3, z] + 108*H[2, 0, z]))/27 + 
           32*(-1 + z)*H[0, 0, 0, z] + 16*(-1 + z)*H[0, z]*zeta[2] + 
           ((1 + z)*((16*(4 - 7*z + 4*z^2)*H[-1, 0, z])/3 + 
              (8*(4 + 7*z + 4*z^2)*zeta[2])/3))/z + 32*(-1 + 2*z)*zeta[3]) + 
         (24*(52 + 144*z + 123*z^2 + 124*z^3)*H[2, 0, z] - 
           4*(-116 - 371*z - 488*z^2 + 40*z^3)*H[2, 1, z] + 
           8*(156 + 776*z + 731*z^2 + 254*z^3)*H[0, z]*zeta[2] - 
           4*(-1620 + 2203*z - 4100*z^2 + 700*z^3)*zeta[3])/(27*z) - 
         (8*(1 - z)*(H[5, z] - 2*H[-3, 2, z] + H[-2, 3, z] - 
            8*H[-3, -1, 0, z] - 10*H[-2, -2, 0, z] + 2*H[-2, -1, 2, z] - 
            2*H[-2, 2, 0, z] + 4*H[-2, -1, -1, 0, z] - 
            23*H[-2, -1, 0, 0, z] + 16*H[-2, 0, 0, 0, z] - 
            2*H[-3, z]*zeta[2] + 7*H[3, z]*zeta[2] - 8*H[-2, 0, z]*zeta[2] - 
            2*H[-2, z]*zeta[3]))/3 + 
         ((1 + z)*(12*(8 + z + 8*z^2)*H[-1, 3, z] - 8*(16 - 37*z + 16*z^2)*
             H[-1, -2, 0, z] - 8*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
            16*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] - 36*(8 - 19*z + 8*z^2)*
             H[-1, -1, 0, 0, z] + 96*(-2 + z)*(-1 + 2*z)*H[-1, 0, 0, 0, z] - 
            16*(14 - 11*z + 14*z^2)*H[-1, 0, z]*zeta[2] - 16*(2 + z + 2*z^2)*
             (2*H[-1, 2, 1, z] - 5*H[-1, -1, z]*zeta[2]) - 24*(4 - z + 4*z^2)*
             H[-1, z]*zeta[3]))/(9*z) + 
         ((1 - z)*(-4*(64 - 5*z + 64*z^2)*H[1, 3, z] + 16*(8 + 5*z + 8*z^2)*
             H[1, -2, 0, z] - 4*(32 + 29*z + 32*z^2)*H[1, 1, 2, z] - 
            24*(16 + 13*z + 16*z^2)*H[1, 2, 0, z] + 4*(104 + 119*z + 104*z^2)*
             H[1, 0, 0, 0, z] - 28*(16 + 19*z + 16*z^2)*H[1, 1, 0, 0, z] + 
            16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] - 32*(1 - 5*z + z^2)*
             H[1, 1, z]*zeta[2] - 4*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] - 
              H[1, z]*zeta[3])))/(9*z) + (2*(-201 + 5*z)*H[0, z]*zeta[4])/3 + 
         Lp*((4*(1 - z)*(4544 + 1231*z + 7922*z^2))/(27*z) + 
           (8*(284 + 2666*z + 1733*z^2 + 2877*z^3)*H[0, z])/(27*z) + 
           (4*(1 - z)*(-100 - 671*z + 2*z^2)*H[1, z])/(9*z) - 
           (4*(59 + 41*z + 8*z^2)*H[3, z])/3 + 16*(-7 + 3*z)*H[-3, 0, z] + 
           (8*(15 - 39*z + 32*z^2)*H[-2, 0, z])/3 - 
           (16*(1 + z)*(61 + 11*z + 88*z^2)*H[-1, 0, z])/(9*z) - 
           (4*(497 - 304*z + 700*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(70 + 19*z + 79*z^2)*H[1, 0, z])/9 + 
              (4*(6 + 25*z + 18*z^2)*H[1, 1, z])/3))/z - 32*z*H[3, 0, z] + 
           64*(-1 + z)*H[-2, 0, 0, z] - (8*(-46 + 5*z)*H[0, 0, 0, z])/3 + 
           16*(-5 + 4*z)*H[0, 0, 0, 0, z] + 8*(-1 + z)*H[0, 0, z]*zeta[2] + 
           ((4*(-104 - 383*z - 383*z^2 + 90*z^3)*H[2, z])/9 + 
             (4*(-368 + 599*z - 229*z^2 + 138*z^3)*zeta[2])/9)/z + 
           ((1 + z)*((32*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
              (16*(10 - 13*z + 10*z^2)*H[-1, 0, 0, z])/3 - 
              (32*(2 + z + 2*z^2)*H[-1, z]*zeta[2])/3))/z + 
           ((1 - z)*((-8*(4 + 7*z + 4*z^2)*H[1, 2, z])/3 + 4*(8 + 17*z + 
                8*z^2)*H[1, 0, 0, z] - 8*(4 + 7*z + 4*z^2)*H[1, 1, 0, z] - 
              (8*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/3 - (8*(4 + 7*z + 4*z^2)*
                H[1, z]*zeta[2])/3))/z + (4*(1 + z)*(54*H[4, z] - 
              108*H[2, 2, z] - 108*H[3, 1, z] + 378*H[2, 0, 0, z] - 
              324*H[2, 1, 0, z] - 108*H[2, 1, 1, z] - 108*H[2, z]*zeta[2]))/
            27 - 16*(13 + 8*z)*H[0, z]*zeta[3] + 
           ((-16*(4 + 9*z + 6*z^2 + 2*z^3)*H[2, 0, z])/3 + 
             (8*(-4 + 11*z + 20*z^2 + 4*z^3)*H[2, 1, z])/3 + 
             (4*(-16 + 35*z - 49*z^2 + 8*z^3)*H[0, z]*zeta[2])/3 + 
             (8*(-44 - 4*z - 49*z^2 + 52*z^3)*zeta[3])/3)/z - 
           2*(145 + 151*z)*zeta[4]) + 
         (-8*(72 + 141*z + 141*z^2 + 109*z^3 + 28*z^4)*H[2, 0, 0, z] + 
           12*(16 + 79*z + 120*z^2 + 87*z^3 + 24*z^4)*H[2, z]*zeta[2] + 
           8*(24 - 14*z - 136*z^2 + 47*z^3 + 136*z^4)*H[0, z]*zeta[3] + 
           (1840 + 2551*z + 4956*z^2 + 4935*z^3 + 672*z^4)*zeta[4])/
          (9*z*(1 + z)) - (8*(1 + z)*(3*H[2, 3, z] + H[4, 1, z] - 
            3*H[-1, 3, 0, z] - 4*H[2, -2, 0, z] + 5*H[2, 1, 2, z] + 
            14*H[2, 2, 0, z] - 2*H[3, 1, 1, z] - 6*H[-1, 2, 0, 0, z] + 
            6*H[-1, 2, 1, 0, z] - 19*H[2, 0, 0, 0, z] + 21*H[2, 1, 0, 0, z] - 
            H[2, 1, 1, 0, z] - 4*H[2, 1, 1, 1, z] + 6*H[-1, 2, z]*zeta[2] + 
            5*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 3*H[-1, 0, 0, z]*
             zeta[2] - H[0, 0, 0, z]*zeta[2] + H[2, z]*zeta[3] + 
            6*H[-1, 0, z]*zeta[3] + (3*H[-1, z]*zeta[4])/2))/3 + 
         32*(-1 + 9*z)*zeta[5]) - (dabc2*TF*((33280*(1 - z))/27 + 
          (16*(-388 + 369*z)*H[0, z])/27 + (16*(1 - z)*(-144 + 2243*z)*
            H[1, z])/(27*z) + (32*(116 + 773*z)*H[2, z])/27 - 
          (32*(222 + 273*z + 232*z^2)*H[3, z])/27 + 
          (224*(3 + 3*z + 8*z^2)*H[4, z])/9 - (64*(7 + 9*z)*H[5, z])/3 - 
          (128*(-1 + 5*z)*H[-4, 0, z])/3 - (64*(39 - 15*z + 32*z^2)*
            H[-3, 0, z])/9 + (64*(99 + 198*z + 116*z^2)*H[-2, 0, z])/27 - 
          (64*(27 + z + 16*z^2)*H[-2, 2, z])/3 - (7264*(1 + z)*H[-1, 0, z])/
           27 + (64*(-227 + 271*z)*H[0, 0, z])/27 - 
          (32*(1 - z)*(153*H[1, 0, z] - 91*H[1, 1, z]))/9 + 
          (128*(-5 + 4*z)*H[2, 0, z])/3 + (1312*(1 + z)*H[2, 1, z])/9 + 
          (64*(6 + 3*z + 8*z^2)*H[2, 2, z])/3 - (32*(-3 + 27*z + 16*z^2)*
            H[3, 1, z])/9 - (64*(-5 + 13*z)*H[-3, 0, 0, z])/3 + 
          (512*z^2*H[-2, -1, 0, z])/3 - (32*(87 - 99*z + 88*z^2)*
            H[-2, 0, 0, z])/9 - 64*(1 + z)*(H[-1, -2, 0, z] + 
            H[-1, 2, 0, z]) - (32*(336 + 261*z + 232*z^2)*H[0, 0, 0, z])/27 - 
          128*(1 - z)*H[1, -2, 0, z] - (64*(1 - z)*(27*H[1, 2, z] + 
             46*H[1, 0, 0, z] + 72*H[1, 1, 0, z]))/9 - 
          (128*(-1 + 2*z)*H[3, 0, 0, z])/3 + 
          (64*(3 + 8*z^2)*H[0, 0, 0, 0, z])/3 - (32*(757 + 359*z)*zeta[2])/
           27 + (64*(27 + z + 20*z^2)*H[-2, z]*zeta[2])/3 + 
          (128*(60 + 93*z + 116*z^2)*H[0, z]*zeta[2])/27 - 
          (32*(1 - z)*(116 + 83*z + 116*z^2)*H[1, z]*zeta[2])/(27*z) + 
          (64*(-1 + 9*z)*H[3, z]*zeta[2])/3 - (256*(1 + z)^3*H[-1, -1, z]*
            zeta[2])/(3*z) + ((1 + z)*(64*(116 - 101*z + 116*z^2)*
              H[-1, 2, z] - 256*(29 + 22*z + 29*z^2)*H[-1, -1, 0, z] + 
             32*(232 + 65*z + 232*z^2)*H[-1, 0, 0, z] - 
             192*(58 - 19*z + 58*z^2)*H[-1, z]*zeta[2]))/(27*z) + 
          (64*(522 - 141*z + 290*z^2)*zeta[3])/27 - 
          (64*(-7 + 5*z)*zeta[2]*zeta[3])/3 - 
          (64*(1 - z)*(2*H[-3, 2, z] - H[-2, 3, z] - 2*H[3, 2, z] + 
             8*H[-3, -1, 0, z] + 2*H[-2, -2, 0, z] - 2*H[-2, -1, 2, z] + 
             2*H[-2, 2, 0, z] + 5*H[3, 1, 0, z] + 4*H[-2, -1, -1, 0, z] + 
             11*H[-2, -1, 0, 0, z] - 8*H[-2, 0, 0, 0, z] + 
             2*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] - 
             2*H[-2, z]*zeta[3]))/3 + ((1 + z)*(-96*(8 + z + 8*z^2)*
              H[-1, 3, z] + 64*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
             128*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] + 
             96*(8 - 29*z + 8*z^2)*H[-1, -1, 0, 0, z] - 512*(1 - 4*z + z^2)*
              H[-1, 0, 0, 0, z] + 128*(2 + z + 2*z^2)*(2*H[-1, 2, 1, z] + 3*
                H[-1, 0, z]*zeta[2]) + 64*(4 + 11*z + 4*z^2)*H[-1, z]*
              zeta[3]))/(9*z) + ((1 - z)*(32*(32 + 65*z + 32*z^2)*
              H[1, 3, z] - 96*(16 + 19*z + 16*z^2)*H[1, 1, 2, z] - 
             192*(8 - z + 8*z^2)*H[1, 2, 0, z] + 32*(32 - 7*z + 32*z^2)*
              H[1, 0, 0, 0, z] - 32*(16 + 73*z + 16*z^2)*H[1, 1, 0, 0, z] - 
             96*(32 + 29*z + 32*z^2)*H[1, 1, 1, 0, z] - 
             32*(80 + 77*z + 80*z^2)*H[1, 0, z]*zeta[2] - 
             128*(14 + 11*z + 14*z^2)*H[1, 1, z]*zeta[2] - 
             160*(16 + z + 16*z^2)*H[1, z]*zeta[3]))/(9*z) - 
          (128*(3*H[0, 0, 0, 0, 0, z] - 13*H[0, 0, z]*zeta[3]))/3 - 
          (16*(39 + 5*z)*H[0, z]*zeta[4])/3 + Lp*((6400*(-1 + z))/3 - 
            (32*(100 + 9*z)*H[0, z])/3 + (2912*(-1 + z)*H[1, z])/3 + 
            (32*(-3 + 27*z + 16*z^2)*H[3, z])/3 - 128*(-1 + z)*H[-3, 0, z] - 
            (64*(3 - 9*z + 8*z^2)*H[-2, 0, z])/3 + 
            (4*(1 + z)*(-2952*H[2, z] + 1872*H[-1, 0, z]))/27 - 
            (32*(38 + 29*z)*H[0, 0, z])/3 + 256*(-1 + z)*H[-2, -1, 0, z] - 
            128*(-1 + z)*H[-2, 0, 0, z] + (64*(3 + 8*z^2)*H[0, 0, 0, z])/3 - 
            96*(-1 + z)*H[1, 0, 0, z] - 128*H[0, 0, 0, 0, z] + 
            (32*(67 + 41*z)*zeta[2])/3 + 128*(-1 + z)*H[-2, z]*zeta[2] - 
            (32*(3 + 27*z + 32*z^2)*H[0, z]*zeta[2])/3 + 
            (64*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z]*zeta[2])/(3*z) + 
            64*(5 + 3*z)*H[0, 0, z]*zeta[2] + 
            ((1 + z)*((-256*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
               (128*(4 - 7*z + 4*z^2)*H[-1, -1, 0, z])/3 - (64*(8 - 5*z + 
                  8*z^2)*H[-1, 0, 0, z])/3 + 64*(4 - z + 4*z^2)*H[-1, z]*
                zeta[2]))/z + (4*(1 + z)*(-1296*H[4, z] + 432*H[2, 0, 0, z] + 
               864*H[2, z]*zeta[2]))/27 - (256*(3 + 5*z^2)*zeta[3])/3 + 
            256*H[0, z]*zeta[3] - 80*(3 + 5*z)*zeta[4]) + 
          (96*(12 + 8*z + 9*z^2 + 16*z^3)*H[3, 0, z] + 
            64*(-6 + 5*z^2 + 8*z^3)*H[2, 0, 0, z] + 96*(15 + 12*z + 35*z^2 + 
              32*z^3)*H[2, 1, 0, z] + 96*(9 + 6*z + 11*z^2 + 8*z^3)*H[2, z]*
             zeta[2] - 96*(21 + 34*z + 40*z^2 + 24*z^3)*H[0, 0, z]*zeta[2] - 
            64*(-15 - 24*z + 26*z^2 + 44*z^3)*H[0, z]*zeta[3] + 
            8*(-15 - 606*z - 421*z^2 + 152*z^3)*zeta[4])/(9*(1 + z)) + 
          (64*(1 + z)*(9*H[2, 3, z] + 3*H[4, 1, z] + 3*H[-1, 3, 0, z] - 
             4*H[2, -2, 0, z] - 9*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
             6*H[-1, 2, 0, 0, z] - 6*H[-1, 2, 1, 0, z] + H[2, 0, 0, 0, z] - 
             9*H[2, 1, 0, 0, z] - 15*H[2, 1, 1, 0, z] - 6*H[-1, 2, z]*
              zeta[2] - 13*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 
             3*H[-1, 0, 0, z]*zeta[2] + 9*H[0, 0, 0, z]*zeta[2] - 
             5*H[2, z]*zeta[3] - 6*H[-1, 0, z]*zeta[3] - (3*H[-1, z]*zeta[4])/
              2))/3 - (64*(53 + 15*z)*zeta[5])/3))/(16*nc))
 
Beam["qqp"] = as^2*CF*TF*((2*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) + 
       (4*(21 - 30*z + 32*z^2)*H[0, z])/9 + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
       Lp*((-8*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
         (4*(3 + 9*z + 8*z^2)*H[0, z])/3 + 8*(1 + z)*H[0, 0, z]) + 
       4*(1 + z)*H[0, 0, 0, z] - (8*(1 - z)*(2 - z + 2*z^2)*
         (H[1, 0, z] + zeta[2]))/(3*z)) + 
     as^3*(CF*Nf*TF^2*((32*(1 - z)*(1058 - 2689*z + 1571*z^2))/(729*z) + 
         (16*(-661 - 337*z + 534*z^2)*H[0, z])/243 + 
         Lp^3*((-16*(1 - z)*(4 + 7*z + 4*z^2))/(27*z) - (32*(1 + z)*H[0, z])/
            9) + (32*(1 - z)*(75 + 19*z + 75*z^2)*H[1, z])/(81*z) + 
         (32*(100 - 26*z + 57*z^2)*H[2, z])/81 - 
         (32*(137 + 38*z + 18*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(-576*(1 - z + z^2)*H[1, 0, z] + 16*(38 - 79*z + 38*z^2)*
             H[1, 1, z]))/(81*z) + (16*(-49 - 49*z + 24*z^2)*H[0, 0, 0, z])/
          27 + Lp^2*((16*(1 - z)*(2 - 19*z + 2*z^2))/(9*z) + 
           (16*(-13 - 13*z + 4*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 72*H[0, 0, z] - 72*zeta[2]))/27) - 
         (32*(18 + 64*z + 10*z^2 + 39*z^3)*zeta[2])/(81*z) - 
         (32*(-5 - 5*z + 6*z^2)*(2*H[3, z] - H[2, 1, z] - 2*H[0, z]*zeta[2]))/
          27 + ((1 - z)*(16*(4 + 7*z + 4*z^2)*H[1, 1, 1, z] - 
            192*(2 - z + 2*z^2)*(H[1, 2, z] - H[1, 0, 0, z] + 
              2*H[1, 1, 0, z] + H[1, z]*zeta[2])))/(27*z) + 
         Lp*((-128*(1 - z)*(1 + 2*z)*(17 + 4*z))/(81*z) + 
           (32*(-58 - z + 13*z^2)*H[0, z])/27 - 
           (16*(1 - z)*(32 - 67*z + 50*z^2)*H[1, z])/(27*z) - 
           (32*(-5 - 2*z + 6*z^2)*H[2, z])/9 + (32*(-13 - 13*z + 4*z^2)*
             H[0, 0, z])/9 + (64*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(9*z) - 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(9*z) + 
           (32*(4 - 11*z + 4*z^2 + 2*z^3)*zeta[2])/(9*z) + 
           (4*(1 + z)*(144*H[3, z] - 72*H[2, 1, z] - 144*H[0, 0, 0, z] - 
              144*H[0, z]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*z - 23*z^2 + 18*z^3)*zeta[3])/(27*z) + 
         (16*(1 + z)*(8*H[4, z] - 4*H[3, 1, z] + 2*H[2, 1, 1, z] - 
            10*H[0, 0, 0, 0, z] - 8*H[0, 0, z]*zeta[2] - 4*H[0, z]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - z)*(2421 + 56*z + 7512*z^2))/
          (81*z) + (2*(2707 - 8308*z + 5720*z^2)*H[0, z])/81 - 
         (2*(1 - z)*(4343 - 5805*z + 7088*z^2)*H[1, z])/(81*z) - 
         (4*(-1524 + 75*z + 2882*z^2)*H[2, z])/81 + 
         (8*(229 - 55*z + 104*z^2)*H[3, z])/9 - 
         (16*(-24 - 27*z + 40*z^2)*H[4, z])/9 - (2*(2733 + 9273*z + 5864*z^2)*
           H[0, 0, z])/81 + ((1 - z)*(8*(101 + 161*z + 362*z^2)*H[1, 0, z] - 
            4*(361 + 2557*z + 406*z^2)*H[1, 1, z]))/(81*z) + 
         (16*(-15 + 123*z + 68*z^2)*H[2, 0, z])/27 - 
         (4*(612 + 423*z + 184*z^2)*H[2, 1, z])/27 + 
         (16*(11 + 10*z)*H[2, 2, z])/3 - (16*(12 + 45*z + 4*z^2)*H[3, 0, z])/
          9 + (16*(-6 + 9*z + 16*z^2)*H[3, 1, z])/9 + 
         (4*(257 - 167*z + 376*z^2)*H[0, 0, 0, z])/9 + 
         (16*(-2 + z)*(-5 + 4*z)*H[2, 0, 0, z])/3 - 
         (16*(7 + 2*z + 4*z^2)*H[2, 1, 0, z])/3 + 
         (16*(9 + 21*z + 4*z^2)*H[2, 1, 1, z])/9 - 
         (8*(66 - 15*z + 140*z^2)*H[0, 0, 0, 0, z])/9 + 
         Lp^3*((-4*LQ*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 
           (2*(1 - z)*(36 + 109*z + 36*z^2))/(9*z) - 
           (4*(-27 - 15*z + 16*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(-54*LQ*H[0, z] + 72*H[2, z] + 36*H[0, 0, z] - 
              72*zeta[2]))/27) + (4*(-648 - 1380*z + 687*z^2 + 2774*z^3)*
           zeta[2])/(81*z) - (16*(149 - 26*z + 60*z^2)*H[0, z]*zeta[2])/9 - 
         (16*(14 + 7*z + 4*z^2)*H[2, z]*zeta[2])/3 + 
         (16*(-15 - 36*z + 52*z^2)*H[0, 0, z]*zeta[2])/9 + 
         ((1 - z)*(16*(20 + 203*z + 20*z^2)*H[1, 2, z] - 
            16*(-1 - 160*z + 26*z^2)*H[1, 0, 0, z] - 8*(8 + 209*z + 8*z^2)*
             H[1, 1, 0, z] + 12*(4 + 47*z + 40*z^2)*H[1, 1, 1, z] + 
            8*(8 - 493*z + 8*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         Lp^2*((16*LQ*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
           (2*(1 - z)*(108 - 121*z + 276*z^2))/(9*z) + 
           (8*LQ*(3 + 9*z + 8*z^2)*H[0, z])/3 + (4*(138 - 219*z + 32*z^2)*
             H[0, z])/9 - (4*(1 - z)*(68 - 121*z + 104*z^2)*H[1, z])/(9*z) - 
           (16*(-3 + 3*z + 8*z^2)*H[2, z])/3 - (8*(-3 - 6*z + 20*z^2)*
             H[0, 0, z])/3 + (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (16*(-3 + 3*z + 8*z^2)*zeta[2])/3 + 
           (4*(1 + z)*(324*H[3, z] - 108*LQ*H[0, 0, z] + 108*H[2, 0, z] + 
              216*H[0, 0, 0, z] - 324*H[0, z]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*z - 999*z^2 + 1528*z^3)*zeta[3])/(27*z) + 
         (32*(42 + 81*z + 38*z^2)*H[0, z]*zeta[3])/9 + 
         ((1 - z)*(-16*(20 - 19*z + 20*z^2)*H[1, 3, z] + 64*(5 + 2*z + 5*z^2)*
             H[1, 1, 2, z] - 8*(52 - 17*z + 52*z^2)*H[1, 0, 0, 0, z] + 
            32*(2 + 17*z + 2*z^2)*H[1, 1, 0, 0, z] - 16*(4 + 7*z + 4*z^2)*
             H[1, 1, 1, 1, z] + 16*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] + 
              H[1, 0, z]*zeta[2]) + 16*(8 - 13*z + 8*z^2)*(H[1, 2, 0, z] + 
              2*H[1, 1, z]*zeta[2]) + 96*(4 - 11*z + 4*z^2)*H[1, z]*zeta[3]))/
          (9*z) - (4*(-48 + 486*z + 111*z^2 + 52*z^3)*zeta[4])/(9*z) + 
         Lp*((-4*LQ*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) - 
           (2*(1 - z)*(12 + 495*z + 704*z^2))/(9*z) - 
           (8*LQ*(21 - 30*z + 32*z^2)*H[0, z])/9 - 
           (4*(313 + 1139*z + 118*z^2)*H[0, z])/9 + 
           (8*(1 - z)*(122 + 359*z + 89*z^2)*H[1, z])/(9*z) + 
           (8*(116 + 31*z + 44*z^2)*H[2, z])/3 - (8*(-9 + 15*z + 40*z^2)*
             H[3, z])/3 + (4*LQ*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
           (2*(825 - 447*z + 664*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(35 - 19*z + 53*z^2)*H[1, 0, z])/9 - 
              (4*(12 + 29*z + 24*z^2)*H[1, 1, z])/3))/z - 
           (16*(3 + 21*z + 8*z^2)*H[2, 0, z])/3 - (8*(15 + 21*z + 4*z^2)*
             H[2, 1, z])/3 - (4*(33 - 3*z + 112*z^2)*H[0, 0, 0, z])/3 - 
           48*(-1 + z)*H[1, 1, 0, z] + (8*(1 - z)*(4 + 7*z + 4*z^2)*
             H[1, 1, 1, z])/(3*z) + (64*(1 - z)*(2 - z + 2*z^2)*
             ((-3*H[1, 2, z])/2 - (3*H[1, 0, 0, z])/2 + LQ*((3*H[1, 0, z])/
                 4 + (3*zeta[2])/4)))/(9*z) - 
           (8*(6 + 102*z + 45*z^2 + 38*z^3)*zeta[2])/(3*z) + 
           8*(-1 + 3*z + 16*z^2)*H[0, z]*zeta[2] + 
           (16*(-4 - 6*z - 21*z^2 + 10*z^3)*zeta[3])/(3*z) + 
           (4*(1 + z)*(756*H[4, z] + 432*H[3, 0, z] - 54*LQ*H[0, 0, 0, z] + 
              216*H[2, 1, 0, z] + 108*H[2, 1, 1, z] + 540*H[0, 0, 0, 0, z] - 
              756*H[0, 0, z]*zeta[2] - 108*H[0, z]*zeta[3] + 702*zeta[4]))/
            27) + (16*(1 + z)*(14*H[5, z] + 2*H[2, 3, z] + 4*H[4, 0, z] - 
            6*H[4, 1, z] + 4*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
            4*H[3, 0, 0, z] - 2*H[3, 1, 0, z] - H[3, 1, 1, z] - 
            H[2, 0, 0, 0, z] + 8*H[2, 1, 0, 0, z] - 2*H[2, 1, 1, 0, z] - 
            2*H[2, 1, 1, 1, z] + 12*H[0, 0, 0, 0, 0, z] - 
            2*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 14*H[0, 0, 0, z]*
             zeta[2] - 12*H[2, z]*zeta[3] - 18*H[0, 0, z]*zeta[3] + 
            7*zeta[2]*zeta[3] - 14*H[0, z]*zeta[4] - 36*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - z)*(228133 - 36824*z + 356788*z^2))/(729*z) - 
         (2*(17152 + 143678*z + 34691*z^2 + 214384*z^3)*H[0, z])/(243*z) + 
         (2*(1 - z)*(14944 - 3245*z + 15520*z^2)*H[1, z])/(243*z) + 
         (4*(-724 - 451*z + 224*z^2)*H[3, z])/27 + 
         (4*(-109 - 91*z + 8*z^2)*H[4, z])/9 + (16*(-25 + 13*z)*H[-4, 0, z])/
          3 + (8*(87 - 99*z + 112*z^2)*H[-3, 0, z])/9 - 
         (8*(576 + 93*z + 544*z^2)*H[-2, 0, z])/27 + 
         (8*(27 + z + 16*z^2)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(906 - 77*z + 828*z^2)*H[-1, 0, z])/(27*z) + 
         (4*(14795 + 3176*z + 16868*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(4*(4481 + 272*z + 6272*z^2)*H[1, 0, z] + 
            4*(463 + 2098*z + 184*z^2)*H[1, 1, z]))/(81*z) + 
         (4*(59 + 35*z + 8*z^2)*H[3, 1, z])/9 - (16*(5 + 3*z)*H[3, 2, z])/3 - 
         64*z*H[4, 0, z] + (8*(-37 + 29*z)*H[-3, 0, 0, z])/3 - 
         (64*(-2 + z)*z*H[-2, -1, 0, z])/3 + (4*(159 - 315*z + 184*z^2)*
           H[-2, 0, 0, z])/9 + 8*(1 + z)*H[-1, 2, 0, z] - 
         (4*(1261 - 587*z + 1758*z^2)*H[0, 0, 0, z])/27 + 
         (48*(-4 - 6*z - 7*z^2 + 4*z^3)*H[2, 2, z] - 
           8*(-4 + 11*z + 35*z^2 + 4*z^3)*H[2, 1, 1, z])/(9*z) - 
         (16*(-6 + 11*z)*H[3, 0, 0, z])/3 + (8*(-11 + 3*z)*H[3, 1, 0, z])/3 + 
         (8*(121 + 25*z)*H[0, 0, 0, 0, z])/9 + 16*(-4 + 3*z)*
          H[0, 0, 0, 0, 0, z] + Lp^3*((4*(1 - z)*(44 - z + 44*z^2))/(9*z) + 
           (8*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (16*(-1 + 2*z)*H[0, 0, z])/3 + (4*(1 + z)*(36*H[2, z] - 
              36*zeta[2]))/27) - (8*(27 - 7*z + 20*z^2)*H[-2, z]*zeta[2])/3 - 
         20*(1 - z)*H[1, 0, z]*zeta[2] + 
         (4*(1256 - 2068*z + 2969*z^2 + 1000*z^3)*H[2, z] - 
           8*(-3002 + 1099*z - 2936*z^2 + 3932*z^3)*zeta[2])/(81*z) + 
         ((1 + z)*(-8*(116 - 101*z + 116*z^2)*H[-1, 2, z] + 
            16*(20 + 31*z + 74*z^2)*H[-1, -1, 0, z] - 
            4*(484 - 25*z + 592*z^2)*H[-1, 0, 0, z] + 16*(68 - 35*z + 95*z^2)*
             H[-1, z]*zeta[2]))/(27*z) + 
         ((1 - z)*(8*(-5 + 2*z)*(-16 + 67*z)*H[1, 2, z] - 
            24*(249 - 2*z + 249*z^2)*H[1, 0, 0, z] + 
            16*(230 + 11*z + 257*z^2)*H[1, 1, 0, z] - 
            4*(-32 + 103*z + 76*z^2)*H[1, 1, 1, z] + 
            4*(748 + 475*z + 748*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         (12*(-24 + 26*z + 47*z^2)*H[3, 0, z] + 4*(159 + 294*z + 265*z^2 + 
             112*z^3)*H[2, 1, 0, z] - 4*(-37 - 56*z - 2*z^2 + 8*z^3)*
            H[0, 0, z]*zeta[2])/(9*(1 + z)) - (208*(2 + z)*H[0, 0, z]*
           zeta[3])/3 - (8*(11 + 27*z)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - z)*(883 - 476*z + 1450*z^2))/(27*z) - 
           (4*(52 + 175*z + 19*z^2 + 272*z^3)*H[0, z])/(9*z) - 
           (4*(1 - z)*(44 + 95*z + 80*z^2)*H[1, z])/(9*z) - 
           (8*(-4 + 11*z + 17*z^2 + 4*z^3)*H[2, z])/(3*z) + 
           32*(-1 + z)*H[-2, 0, z] - (8*(-17 + 4*z)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (4*(1 + z)*(108*H[3, z] + 108*H[2, 0, z]))/27 + 
           32*(-1 + z)*H[0, 0, 0, z] + 16*(-1 + z)*H[0, z]*zeta[2] + 
           ((1 + z)*((16*(4 - 7*z + 4*z^2)*H[-1, 0, z])/3 + 
              (8*(4 + 7*z + 4*z^2)*zeta[2])/3))/z + 32*(-1 + 2*z)*zeta[3]) + 
         (24*(52 + 144*z + 123*z^2 + 124*z^3)*H[2, 0, z] - 
           4*(-116 - 371*z - 488*z^2 + 40*z^3)*H[2, 1, z] + 
           8*(156 + 776*z + 731*z^2 + 254*z^3)*H[0, z]*zeta[2] - 
           4*(-1620 + 2203*z - 4100*z^2 + 700*z^3)*zeta[3])/(27*z) - 
         (8*(1 - z)*(H[5, z] - 2*H[-3, 2, z] + H[-2, 3, z] - 
            8*H[-3, -1, 0, z] - 10*H[-2, -2, 0, z] + 2*H[-2, -1, 2, z] - 
            2*H[-2, 2, 0, z] + 4*H[-2, -1, -1, 0, z] - 
            23*H[-2, -1, 0, 0, z] + 16*H[-2, 0, 0, 0, z] - 
            2*H[-3, z]*zeta[2] + 7*H[3, z]*zeta[2] - 8*H[-2, 0, z]*zeta[2] - 
            2*H[-2, z]*zeta[3]))/3 + 
         ((1 + z)*(12*(8 + z + 8*z^2)*H[-1, 3, z] - 8*(16 - 37*z + 16*z^2)*
             H[-1, -2, 0, z] - 8*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
            16*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] - 36*(8 - 19*z + 8*z^2)*
             H[-1, -1, 0, 0, z] + 96*(-2 + z)*(-1 + 2*z)*H[-1, 0, 0, 0, z] - 
            16*(14 - 11*z + 14*z^2)*H[-1, 0, z]*zeta[2] - 16*(2 + z + 2*z^2)*
             (2*H[-1, 2, 1, z] - 5*H[-1, -1, z]*zeta[2]) - 24*(4 - z + 4*z^2)*
             H[-1, z]*zeta[3]))/(9*z) + 
         ((1 - z)*(-4*(64 - 5*z + 64*z^2)*H[1, 3, z] + 16*(8 + 5*z + 8*z^2)*
             H[1, -2, 0, z] - 4*(32 + 29*z + 32*z^2)*H[1, 1, 2, z] - 
            24*(16 + 13*z + 16*z^2)*H[1, 2, 0, z] + 4*(104 + 119*z + 104*z^2)*
             H[1, 0, 0, 0, z] - 28*(16 + 19*z + 16*z^2)*H[1, 1, 0, 0, z] + 
            16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] - 32*(1 - 5*z + z^2)*
             H[1, 1, z]*zeta[2] - 4*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] - 
              H[1, z]*zeta[3])))/(9*z) + (2*(-201 + 5*z)*H[0, z]*zeta[4])/3 + 
         Lp*((4*(1 - z)*(4544 + 1231*z + 7922*z^2))/(27*z) + 
           (8*(284 + 2666*z + 1733*z^2 + 2877*z^3)*H[0, z])/(27*z) + 
           (4*(1 - z)*(-100 - 671*z + 2*z^2)*H[1, z])/(9*z) - 
           (4*(59 + 41*z + 8*z^2)*H[3, z])/3 + 16*(-7 + 3*z)*H[-3, 0, z] + 
           (8*(15 - 39*z + 32*z^2)*H[-2, 0, z])/3 - 
           (16*(1 + z)*(61 + 11*z + 88*z^2)*H[-1, 0, z])/(9*z) - 
           (4*(497 - 304*z + 700*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(70 + 19*z + 79*z^2)*H[1, 0, z])/9 + 
              (4*(6 + 25*z + 18*z^2)*H[1, 1, z])/3))/z - 32*z*H[3, 0, z] + 
           64*(-1 + z)*H[-2, 0, 0, z] - (8*(-46 + 5*z)*H[0, 0, 0, z])/3 + 
           16*(-5 + 4*z)*H[0, 0, 0, 0, z] + 8*(-1 + z)*H[0, 0, z]*zeta[2] + 
           ((4*(-104 - 383*z - 383*z^2 + 90*z^3)*H[2, z])/9 + 
             (4*(-368 + 599*z - 229*z^2 + 138*z^3)*zeta[2])/9)/z + 
           ((1 + z)*((32*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
              (16*(10 - 13*z + 10*z^2)*H[-1, 0, 0, z])/3 - 
              (32*(2 + z + 2*z^2)*H[-1, z]*zeta[2])/3))/z + 
           ((1 - z)*((-8*(4 + 7*z + 4*z^2)*H[1, 2, z])/3 + 4*(8 + 17*z + 
                8*z^2)*H[1, 0, 0, z] - 8*(4 + 7*z + 4*z^2)*H[1, 1, 0, z] - 
              (8*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/3 - (8*(4 + 7*z + 4*z^2)*
                H[1, z]*zeta[2])/3))/z + (4*(1 + z)*(54*H[4, z] - 
              108*H[2, 2, z] - 108*H[3, 1, z] + 378*H[2, 0, 0, z] - 
              324*H[2, 1, 0, z] - 108*H[2, 1, 1, z] - 108*H[2, z]*zeta[2]))/
            27 - 16*(13 + 8*z)*H[0, z]*zeta[3] + 
           ((-16*(4 + 9*z + 6*z^2 + 2*z^3)*H[2, 0, z])/3 + 
             (8*(-4 + 11*z + 20*z^2 + 4*z^3)*H[2, 1, z])/3 + 
             (4*(-16 + 35*z - 49*z^2 + 8*z^3)*H[0, z]*zeta[2])/3 + 
             (8*(-44 - 4*z - 49*z^2 + 52*z^3)*zeta[3])/3)/z - 
           2*(145 + 151*z)*zeta[4]) + 
         (-8*(72 + 141*z + 141*z^2 + 109*z^3 + 28*z^4)*H[2, 0, 0, z] + 
           12*(16 + 79*z + 120*z^2 + 87*z^3 + 24*z^4)*H[2, z]*zeta[2] + 
           8*(24 - 14*z - 136*z^2 + 47*z^3 + 136*z^4)*H[0, z]*zeta[3] + 
           (1840 + 2551*z + 4956*z^2 + 4935*z^3 + 672*z^4)*zeta[4])/
          (9*z*(1 + z)) - (8*(1 + z)*(3*H[2, 3, z] + H[4, 1, z] - 
            3*H[-1, 3, 0, z] - 4*H[2, -2, 0, z] + 5*H[2, 1, 2, z] + 
            14*H[2, 2, 0, z] - 2*H[3, 1, 1, z] - 6*H[-1, 2, 0, 0, z] + 
            6*H[-1, 2, 1, 0, z] - 19*H[2, 0, 0, 0, z] + 21*H[2, 1, 0, 0, z] - 
            H[2, 1, 1, 0, z] - 4*H[2, 1, 1, 1, z] + 6*H[-1, 2, z]*zeta[2] + 
            5*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 3*H[-1, 0, 0, z]*
             zeta[2] - H[0, 0, 0, z]*zeta[2] + H[2, z]*zeta[3] + 
            6*H[-1, 0, z]*zeta[3] + (3*H[-1, z]*zeta[4])/2))/3 + 
         32*(-1 + 9*z)*zeta[5]) + (dabc2*TF*((33280*(1 - z))/27 + 
          (16*(-388 + 369*z)*H[0, z])/27 + (16*(1 - z)*(-144 + 2243*z)*
            H[1, z])/(27*z) + (32*(116 + 773*z)*H[2, z])/27 - 
          (32*(222 + 273*z + 232*z^2)*H[3, z])/27 + 
          (224*(3 + 3*z + 8*z^2)*H[4, z])/9 - (64*(7 + 9*z)*H[5, z])/3 - 
          (128*(-1 + 5*z)*H[-4, 0, z])/3 - (64*(39 - 15*z + 32*z^2)*
            H[-3, 0, z])/9 + (64*(99 + 198*z + 116*z^2)*H[-2, 0, z])/27 - 
          (64*(27 + z + 16*z^2)*H[-2, 2, z])/3 - (7264*(1 + z)*H[-1, 0, z])/
           27 + (64*(-227 + 271*z)*H[0, 0, z])/27 - 
          (32*(1 - z)*(153*H[1, 0, z] - 91*H[1, 1, z]))/9 + 
          (128*(-5 + 4*z)*H[2, 0, z])/3 + (1312*(1 + z)*H[2, 1, z])/9 + 
          (64*(6 + 3*z + 8*z^2)*H[2, 2, z])/3 - (32*(-3 + 27*z + 16*z^2)*
            H[3, 1, z])/9 - (64*(-5 + 13*z)*H[-3, 0, 0, z])/3 + 
          (512*z^2*H[-2, -1, 0, z])/3 - (32*(87 - 99*z + 88*z^2)*
            H[-2, 0, 0, z])/9 - 64*(1 + z)*(H[-1, -2, 0, z] + 
            H[-1, 2, 0, z]) - (32*(336 + 261*z + 232*z^2)*H[0, 0, 0, z])/27 - 
          128*(1 - z)*H[1, -2, 0, z] - (64*(1 - z)*(27*H[1, 2, z] + 
             46*H[1, 0, 0, z] + 72*H[1, 1, 0, z]))/9 - 
          (128*(-1 + 2*z)*H[3, 0, 0, z])/3 + 
          (64*(3 + 8*z^2)*H[0, 0, 0, 0, z])/3 - (32*(757 + 359*z)*zeta[2])/
           27 + (64*(27 + z + 20*z^2)*H[-2, z]*zeta[2])/3 + 
          (128*(60 + 93*z + 116*z^2)*H[0, z]*zeta[2])/27 - 
          (32*(1 - z)*(116 + 83*z + 116*z^2)*H[1, z]*zeta[2])/(27*z) + 
          (64*(-1 + 9*z)*H[3, z]*zeta[2])/3 - (256*(1 + z)^3*H[-1, -1, z]*
            zeta[2])/(3*z) + ((1 + z)*(64*(116 - 101*z + 116*z^2)*
              H[-1, 2, z] - 256*(29 + 22*z + 29*z^2)*H[-1, -1, 0, z] + 
             32*(232 + 65*z + 232*z^2)*H[-1, 0, 0, z] - 
             192*(58 - 19*z + 58*z^2)*H[-1, z]*zeta[2]))/(27*z) + 
          (64*(522 - 141*z + 290*z^2)*zeta[3])/27 - 
          (64*(-7 + 5*z)*zeta[2]*zeta[3])/3 - 
          (64*(1 - z)*(2*H[-3, 2, z] - H[-2, 3, z] - 2*H[3, 2, z] + 
             8*H[-3, -1, 0, z] + 2*H[-2, -2, 0, z] - 2*H[-2, -1, 2, z] + 
             2*H[-2, 2, 0, z] + 5*H[3, 1, 0, z] + 4*H[-2, -1, -1, 0, z] + 
             11*H[-2, -1, 0, 0, z] - 8*H[-2, 0, 0, 0, z] + 
             2*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] - 
             2*H[-2, z]*zeta[3]))/3 + ((1 + z)*(-96*(8 + z + 8*z^2)*
              H[-1, 3, z] + 64*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
             128*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] + 
             96*(8 - 29*z + 8*z^2)*H[-1, -1, 0, 0, z] - 512*(1 - 4*z + z^2)*
              H[-1, 0, 0, 0, z] + 128*(2 + z + 2*z^2)*(2*H[-1, 2, 1, z] + 3*
                H[-1, 0, z]*zeta[2]) + 64*(4 + 11*z + 4*z^2)*H[-1, z]*
              zeta[3]))/(9*z) + ((1 - z)*(32*(32 + 65*z + 32*z^2)*
              H[1, 3, z] - 96*(16 + 19*z + 16*z^2)*H[1, 1, 2, z] - 
             192*(8 - z + 8*z^2)*H[1, 2, 0, z] + 32*(32 - 7*z + 32*z^2)*
              H[1, 0, 0, 0, z] - 32*(16 + 73*z + 16*z^2)*H[1, 1, 0, 0, z] - 
             96*(32 + 29*z + 32*z^2)*H[1, 1, 1, 0, z] - 
             32*(80 + 77*z + 80*z^2)*H[1, 0, z]*zeta[2] - 
             128*(14 + 11*z + 14*z^2)*H[1, 1, z]*zeta[2] - 
             160*(16 + z + 16*z^2)*H[1, z]*zeta[3]))/(9*z) - 
          (128*(3*H[0, 0, 0, 0, 0, z] - 13*H[0, 0, z]*zeta[3]))/3 - 
          (16*(39 + 5*z)*H[0, z]*zeta[4])/3 + Lp*((6400*(-1 + z))/3 - 
            (32*(100 + 9*z)*H[0, z])/3 + (2912*(-1 + z)*H[1, z])/3 + 
            (32*(-3 + 27*z + 16*z^2)*H[3, z])/3 - 128*(-1 + z)*H[-3, 0, z] - 
            (64*(3 - 9*z + 8*z^2)*H[-2, 0, z])/3 + 
            (4*(1 + z)*(-2952*H[2, z] + 1872*H[-1, 0, z]))/27 - 
            (32*(38 + 29*z)*H[0, 0, z])/3 + 256*(-1 + z)*H[-2, -1, 0, z] - 
            128*(-1 + z)*H[-2, 0, 0, z] + (64*(3 + 8*z^2)*H[0, 0, 0, z])/3 - 
            96*(-1 + z)*H[1, 0, 0, z] - 128*H[0, 0, 0, 0, z] + 
            (32*(67 + 41*z)*zeta[2])/3 + 128*(-1 + z)*H[-2, z]*zeta[2] - 
            (32*(3 + 27*z + 32*z^2)*H[0, z]*zeta[2])/3 + 
            (64*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z]*zeta[2])/(3*z) + 
            64*(5 + 3*z)*H[0, 0, z]*zeta[2] + 
            ((1 + z)*((-256*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
               (128*(4 - 7*z + 4*z^2)*H[-1, -1, 0, z])/3 - (64*(8 - 5*z + 
                  8*z^2)*H[-1, 0, 0, z])/3 + 64*(4 - z + 4*z^2)*H[-1, z]*
                zeta[2]))/z + (4*(1 + z)*(-1296*H[4, z] + 432*H[2, 0, 0, z] + 
               864*H[2, z]*zeta[2]))/27 - (256*(3 + 5*z^2)*zeta[3])/3 + 
            256*H[0, z]*zeta[3] - 80*(3 + 5*z)*zeta[4]) + 
          (96*(12 + 8*z + 9*z^2 + 16*z^3)*H[3, 0, z] + 
            64*(-6 + 5*z^2 + 8*z^3)*H[2, 0, 0, z] + 96*(15 + 12*z + 35*z^2 + 
              32*z^3)*H[2, 1, 0, z] + 96*(9 + 6*z + 11*z^2 + 8*z^3)*H[2, z]*
             zeta[2] - 96*(21 + 34*z + 40*z^2 + 24*z^3)*H[0, 0, z]*zeta[2] - 
            64*(-15 - 24*z + 26*z^2 + 44*z^3)*H[0, z]*zeta[3] + 
            8*(-15 - 606*z - 421*z^2 + 152*z^3)*zeta[4])/(9*(1 + z)) + 
          (64*(1 + z)*(9*H[2, 3, z] + 3*H[4, 1, z] + 3*H[-1, 3, 0, z] - 
             4*H[2, -2, 0, z] - 9*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
             6*H[-1, 2, 0, 0, z] - 6*H[-1, 2, 1, 0, z] + H[2, 0, 0, 0, z] - 
             9*H[2, 1, 0, 0, z] - 15*H[2, 1, 1, 0, z] - 6*H[-1, 2, z]*
              zeta[2] - 13*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 
             3*H[-1, 0, 0, z]*zeta[2] + 9*H[0, 0, 0, z]*zeta[2] - 
             5*H[2, z]*zeta[3] - 6*H[-1, 0, z]*zeta[3] - (3*H[-1, z]*zeta[4])/
              2))/3 - (64*(53 + 15*z)*zeta[5])/3))/(16*nc))


==> ancillary_files/BeamfunctionN.m <==
BeamNum["qg"] = as*(2.*(1. - 1.*z)*z + Lp*(-1. + 2.*z - 2.*z^2)) + 
     as^2*(-52.398221645596344 + 5.9516385763253/z - 16.769336143308745*z^4 + 
       4.082696945337621*z^5 - 1.6666666666666667*Log[1. - 1.*z] + 
       0.5555555555555556*Log[1. - 1.*z]^3 + (1. - 1.*z)^3*
        (-54.8176444640494*Log[1. - 1.*z] + 2.5205581395348835*
          Log[1. - 1.*z]^2 - 2.916343891402715*Log[1. - 1.*z]^3) + 
       (1. - 1.*z)*(58.909159327066284 + 5.*Log[1. - 1.*z] - 
         4.666666666666667*Log[1. - 1.*z]^2 - 1.1111111111111112*
          Log[1. - 1.*z]^3) + (1. - 1.*z)^2*(-15.064441915693648*
          Log[1. - 1.*z] + 2.7222338715314183*Log[1. - 1.*z]^2 + 
         0.9826539787202158*Log[1. - 1.*z]^3) + 11.333333333333334*Log[z] - 
       1.1666666666666667*Log[z]^2 + 0.7777777777777778*Log[z]^3 + 
       z^2*(200.41873048907388 - 24.73187968628803*Log[z] - 
         20.465598027127005*Log[z]^2 - 1.0086275130599969*Log[z]^3) + 
       z^3*(-103.13731364576645 + 21.54247493927264*Log[z] + 
         15.293497059840886*Log[z]^2 - 0.5403004572175049*Log[z]^3) + 
       z*(-53.61966066670899 + 6.666666666666667*Log[z] + 
         11.666666666666666*Log[z]^2 + 2.4444444444444446*Log[z]^3) + 
       Lp^2*(-23. + 4./z + LQ*(8. - 5.333333333333333*(1. - 1.*z) - 
           10.666666666666666*z + 5.333333333333333*z^2) + 
         (1. - 1.*z)*(21.333333333333332 - 17.333333333333332*
            Log[1. - 1.*z]) + 8.666666666666666*Log[1. - 1.*z] + 
         17.333333333333332*(1. - 1.*z)^2*Log[1. - 1.*z] + 
         z^2*(-39. - 5.333333333333333*Log[z]) + 4.666666666666667*Log[z] + 
         z*(56. + 26.666666666666668*Log[z])) + 
       Lp*(-26.753597014669165 - 17.333333333333332/z - 10.858290621969802*
          z^4 + 1.6911060433295324*z^5 + LQ*(5.333333333333333 - 
           5.333333333333333*(1. - 1.*z) - 10.666666666666666*z + 
           5.333333333333333*z^2) + 3.3333333333333335*Log[1. - 1.*z]^2 + 
         (1. - 1.*z)*(46.1932454224643 - 16.*Log[1. - 1.*z] - 
           6.666666666666667*Log[1. - 1.*z]^2) + (1. - 1.*z)^3*
          (-5.797317162807791*Log[1. - 1.*z] - 0.764066016504126*
            Log[1. - 1.*z]^2) + (1. - 1.*z)^2*(19.444934190388736*
            Log[1. - 1.*z] + 6.742492134617218*Log[1. - 1.*z]^2) - 
         7.333333333333333*Log[z] + 4.666666666666667*Log[z]^2 + 
         z^2*(40.8638945038021 - 72.65790509942902*Log[z] - 
           5.319453991947364*Log[z]^2) + z^3*(-9.145891105850524 + 
           18.23998653651969*Log[z] + 1.9444742694991948*Log[z]^2) + 
         z*(7.772822223648426 + 17.333333333333332*Log[z] + 
           14.666666666666666*Log[z]^2))) + 
     as^3*(-3636.553128825686 + 4328.886011166253*z^4 + 
       1274.59628124059*z^5 + LQ*(-14.92666945490032 + 14.926669450170854*
          (1. - 1.*z) + 29.85333890507117*z - 14.92666945490032*z^2) - 
       103.5264322579111*Log[1. - 1.*z] - 34.21129784306734*
        Log[1. - 1.*z]^2 + 14.150975439342968*Log[1. - 1.*z]^3 + 
       2.361111111111111*Log[1. - 1.*z]^4 - 0.9259259259259259*
        Log[1. - 1.*z]^5 + (1. - 1.*z)^3*(-431667.0990692201*Log[1. - 1.*z] + 
         107808.79705823892*Log[1. - 1.*z]^2 - 23536.075184124387*
          Log[1. - 1.*z]^3 + 1791.2076153131773*Log[1. - 1.*z]^4 - 
         264.81470226466973*Log[1. - 1.*z]^5) + (1. - 1.*z)^2*
        (-262007.420434674*Log[1. - 1.*z] - 43136.153308128545*
          Log[1. - 1.*z]^2 - 3771.603329145729*Log[1. - 1.*z]^3 - 
         180.75517102615694*Log[1. - 1.*z]^4 - 5.383578485181119*
          Log[1. - 1.*z]^5) + (1. - 1.*z)*(2491.420114091174 + 
         85.09029672082508*Log[1. - 1.*z] - 107.05541082783556*
          Log[1. - 1.*z]^2 - 37.8328150762168*Log[1. - 1.*z]^3 + 
         1.0802469135802468*Log[1. - 1.*z]^4 + 1.8518518518518519*
          Log[1. - 1.*z]^5) + (-1109.2832604773268 - 177.71551065150712*
          Log[z])/z - 2331.016102507675*Log[z] - 103.23807254263733*
        Log[z]^2 - 171.0879759919305*Log[z]^3 + 5.080246913580247*Log[z]^4 - 
       1.9851851851851852*Log[z]^5 + z^3*(594755.7624053031 - 
         768026.9982940446*Log[z] + 221223.87802512245*Log[z]^2 - 
         34085.00653822683*Log[z]^3 + 3952.9617292300754*Log[z]^4 - 
         259.0994455049541*Log[z]^5) + z^2*(96171.93911044161 - 
         536652.9694954612*Log[z] - 91774.58395610633*Log[z]^2 - 
         8964.71106064654*Log[z]^3 - 463.9959882901442*Log[z]^4 - 
         10.131536475145255*Log[z]^5) + z*(-692465.6661404679 - 
         1754.577058104661*Log[z] - 49.28380484505823*Log[z]^2 + 
         175.49736011385323*Log[z]^3 + 65.88271604938272*Log[z]^4 + 
         10.264197530864198*Log[z]^5) + Lp^3*(-311.8790297640292 - 
         0.4942348008385744*z^4 - 0.010576844845822147*z^5 + 
         LQ^2*(-3.5555555555555554 + 7.111111111111111*z - 
           7.111111111111111*z^2) + 61.111111111111114*Log[1. - 1.*z] - 
         39.407407407407405*Log[1. - 1.*z]^2 + (1. - 1.*z)^2*
          (370.98155548724253*Log[1. - 1.*z] - 79.0550551563607*
            Log[1. - 1.*z]^2) + (1. - 1.*z)^3*(-53.08120874462545*
            Log[1. - 1.*z] + 8.426555886502587*Log[1. - 1.*z]^2) + 
         (1. - 1.*z)*(130.79927058322127 - 279.85185185185185*
            Log[1. - 1.*z] + 78.81481481481481*Log[1. - 1.*z]^2) + 
         30.88888888888889*Log[z] - 9.925925925925926*Log[z]^2 + 
         (106.66666666666667 + 16.*Log[z])/z + z^2*(-433.87674040142247 - 
           94.31040402884285*Log[z] - 4.904683840749414*Log[z]^2) + 
         z^3*(-20.612096754936843 - 39.69260194875496*Log[z] + 
           4.875785001847063*Log[z]^2) + z*(715.0285987417899 + 
           410.3703703703704*Log[z] + 107.85185185185185*Log[z]^2) + 
         LQ*(105.33333333333333 - 10.666666666666666/z - 23.11111111111111*
            Log[1. - 1.*z] - 46.22222222222222*(1. - 1.*z)^2*Log[1. - 1.*z] + 
           (1. - 1.*z)*(-86.22222222222223 + 46.22222222222222*
              Log[1. - 1.*z]) + z*(-208. - 71.11111111111111*Log[z]) - 
           12.444444444444445*Log[z] + z^2*(133.33333333333334 + 
             14.222222222222221*Log[z]))) + Lp^2*(-790.8312437839669 + 
         7.111111111111111*LQ^2*(1. - 1.*z)*z - 554.941084969862*z^4 + 
         92.08457923964117*z^5 + 322.3414603280239*Log[1. - 1.*z] + 
         25.*Log[1. - 1.*z]^2 - 28.88888888888889*Log[1. - 1.*z]^3 + 
         (1. - 1.*z)^3*(-1314.062647314229*Log[1. - 1.*z] + 
           107.4829435554774*Log[1. - 1.*z]^2 - 62.75679336324389*
            Log[1. - 1.*z]^3) + (1. - 1.*z)^2*(825.8472319551506*
            Log[1. - 1.*z] - 8.000523765876654*Log[1. - 1.*z]^2 - 
           60.401545343635625*Log[1. - 1.*z]^3) + (1. - 1.*z)*
          (750.7558015556449 - 771.794031767159*Log[1. - 1.*z] - 
           33.111111111111114*Log[1. - 1.*z]^2 + 57.77777777777778*
            Log[1. - 1.*z]^3) + (-587.0431647912851 - 104.*Log[z])/z - 
         723.179858519875*Log[z] + 32.*Log[z]^2 - 19.85185185185185*
          Log[z]^3 + z^2*(4247.838130324661 - 1133.3261715445778*Log[z] - 
           245.37569318037507*Log[z]^2 - 10.818628775190447*Log[z]^3) + 
         z^3*(-1660.4464414667416 + 632.7356786628926*Log[z] + 
           332.1288234680029*Log[z]^2 + 31.844111969111967*Log[z]^3) + 
         z*(-891.9264992473452 - 122.32267652081066*Log[z] + 
           410.6666666666667*Log[z]^2 + 114.96296296296296*Log[z]^3) + 
         LQ*(200.38609014284074 + 46.22222222222222/z + 28.95544167462868*
            z^4 - 4.50961612137001*z^5 - 8.88888888888889*Log[1. - 1.*z]^2 + 
           (1. - 1.*z)^2*(-51.853157812255134*Log[1. - 1.*z] - 
             17.979979047840764*Log[1. - 1.*z]^2) + (1. - 1.*z)^3*
            (15.45951243415411*Log[1. - 1.*z] + 2.0375093773443362*
              Log[1. - 1.*z]^2) + (1. - 1.*z)*(-218.9885420985393 + 
             42.666666666666664*Log[1. - 1.*z] + 17.77777777777778*
              Log[1. - 1.*z]^2) + 19.555555555555557*Log[z] - 
           12.444444444444445*Log[z]^2 + z*(-212.34063452686735 - 
             46.22222222222222*Log[z] - 39.111111111111114*Log[z]^2) + 
           z^3*(24.389042929534373 - 48.63996407723395*Log[z] - 
             5.185264707686645*Log[z]^2) + z^2*(-13.163831023321437 + 
             193.75441359303773*Log[z] + 14.185210622710622*Log[z]^2))) + 
       Lp*(-4784.633349025099 - 6897.052845528456*z^4 + 
         877.7339484603625*z^5 + 6.6277587958082265*Log[1. - 1.*z] + 
         110.93391940579353*Log[1. - 1.*z]^2 + 12.222222222222221*
          Log[1. - 1.*z]^3 - 8.518518518518519*Log[1. - 1.*z]^4 + 
         (1. - 1.*z)^3*(36299.97101416276*Log[1. - 1.*z] - 
           15328.853971708379*Log[1. - 1.*z]^2 + 1359.9173705869612*
            Log[1. - 1.*z]^3 - 364.8179715302491*Log[1. - 1.*z]^4) + 
         (1. - 1.*z)^2*(27788.219202628043*Log[1. - 1.*z] + 
           4486.675804625586*Log[1. - 1.*z]^2 + 284.8977305167*
            Log[1. - 1.*z]^3 - 7.916493015358493*Log[1. - 1.*z]^4) + 
         (1. - 1.*z)*(1838.8259110309734 - 723.8391855824829*Log[1. - 1.*z] - 
           266.75672770047595*Log[1. - 1.*z]^2 + 12.296296296296296*
            Log[1. - 1.*z]^3 + 17.037037037037038*Log[1. - 1.*z]^4) - 
         112.78324613480495*Log[z] - 681.0069121538331*Log[z]^2 + 
         22.925925925925927*Log[z]^3 - 12.407407407407407*Log[z]^4 + 
         (1163.5089966323599 + 220.75299624923696*Log[z])/z + 
         z^2*(-129192.085835895 + 2447.733057871688*Log[z] - 
           1036.865865292883*Log[z]^2 - 154.99813088897992*Log[z]^3 - 
           4.964967156709415*Log[z]^4) + z*(69569.0629889979 - 
           341.41121724074156*Log[z] + 447.30038794949365*Log[z]^2 + 
           220.74074074074073*Log[z]^3 + 65.44444444444444*Log[z]^4) + 
         z^3*(68833.43417436922 + 4463.640143691065*Log[z] + 
           7943.323482526058*Log[z]^2 + 746.1868065605403*Log[z]^3 + 
           245.79940434477925*Log[z]^4) + LQ*(183.8118078535592 - 
           15.871036203534134/z + 44.718230129390015*z^4 - 
           10.887191880135331*z^5 + 4.444444444444445*Log[1. - 1.*z] - 
           1.4814814814814814*Log[1. - 1.*z]^3 + (1. - 1.*z)^2*
            (40.171845223299364*Log[1. - 1.*z] - 7.259290322580645*
              Log[1. - 1.*z]^2 - 2.6204105803395183*Log[1. - 1.*z]^3) + 
           (1. - 1.*z)*(-208.6376430606404 - 13.333333333333334*
              Log[1. - 1.*z] + 12.444444444444445*Log[1. - 1.*z]^2 + 
             2.962962962962963*Log[1. - 1.*z]^3) + (1. - 1.*z)^3*
            (146.18038563829788*Log[1. - 1.*z] - 6.721488414219941*
              Log[1. - 1.*z]^2 + 7.776917080775601*Log[1. - 1.*z]^3) - 
           30.22222222222222*Log[z] + 3.111111111111111*Log[z]^2 - 
           2.074074074074074*Log[z]^3 + z*(39.892659299137875 - 
             17.77777777777778*Log[z] - 31.11111111111111*Log[z]^2 - 
             6.518518518518518*Log[z]^3) + z^3*(275.0328399054609 - 
             57.44660225442834*Log[z] - 40.78265848670757*Log[z]^2 + 
             1.4408010995483997*Log[z]^3) + z^2*(-482.90340092607374 + 
             65.95167792856738*Log[z] + 54.574927896961796*Log[z]^2 + 
             2.6896733403582718*Log[z]^3))) + 
       Nf*(532.3892905369767 + 11.954578641471228/z - 287.42787276181235*
          z^4 - 2.0060722275487377*z^5 + LQ*(-5.530864197530864 + 
           5.530864197530864*(1. - 1.*z) + 11.061728395061728*z - 
           5.530864197530864*z^2) + 22.251835881196165*Log[1. - 1.*z] + 
         1.4813112660857009*Log[1. - 1.*z]^2 - 0.823045267489712*
          Log[1. - 1.*z]^3 - 0.15432098765432098*Log[1. - 1.*z]^4 + 
         (1. - 1.*z)^2*(-203.04366812227073*Log[1. - 1.*z] - 
           38.95319381674775*Log[1. - 1.*z]^2 - 4.941899731578491*
            Log[1. - 1.*z]^3 - 0.3780081803481404*Log[1. - 1.*z]^4) + 
         (1. - 1.*z)*(-275.43099458537114 - 18.914853965345625*
            Log[1. - 1.*z] + 3.8521922826434136*Log[1. - 1.*z]^2 + 
           2.3868312757201644*Log[1. - 1.*z]^3 + 0.30864197530864196*
            Log[1. - 1.*z]^4) + (1. - 1.*z)^3*(-267.94036979969184*
            Log[1. - 1.*z] + 116.9679720483331*Log[1. - 1.*z]^2 - 
           9.97839917147507*Log[1. - 1.*z]^3 + 2.6122063956230543*
            Log[1. - 1.*z]^4) + 216.89773656629333*Log[z] + 
         67.23388703965145*Log[z]^2 + 14.263374485596708*Log[z]^3 + 
         1.271604938271605*Log[z]^4 + 0.17777777777777778*Log[z]^5 + 
         z*(-1040.702316793837 - 71.98083276696133*Log[z] - 
           75.78325472728147*Log[z]^2 - 21.637860082304528*Log[z]^3 - 
           3.654320987654321*Log[z]^4 - 0.35555555555555557*Log[z]^5) + 
         z^2*(424.05519662921347 - 561.2871173243674*Log[z] - 
           202.06556363074068*Log[z]^2 - 20.142619680851062*Log[z]^3 - 
           3.104622898300718*Log[z]^4 - 0.05652110413319702*Log[z]^5) + 
         z^3*(442.25008552856656 + 453.907736333136*Log[z] - 
           119.87409778812572*Log[z]^2 + 120.4826609640504*Log[z]^3 - 
           4.682166732206056*Log[z]^4 + 3.236072206660442*Log[z]^5) + 
         Lp^3*(14.88888888888889 - 1.6790123456790123/z + 15.679012345679013*
            z^2 + LQ*(-2.6666666666666665 + 1.7777777777777777*(1. - 1.*z) + 
             3.5555555555555554*z - 1.7777777777777777*z^2) - 
           2.5185185185185186*Log[1. - 1.*z] - 5.037037037037037*
            (1. - 1.*z)^2*Log[1. - 1.*z] + (1. - 1.*z)*(-5.925925925925926 + 
             5.037037037037037*Log[1. - 1.*z]) + 1.9259259259259258*Log[z] + 
           0.8888888888888888*Log[z]^2 + z*(-28.444444444444443 - 
             6.518518518518518*Log[z] - 1.7777777777777777*Log[z]^2)) + 
         Lp^2*(121.2818412555397 + 1.876543209876543/z - 1.66601235914213*
            z^4 - 0.13370149687545416*z^5 + LQ*(-10.666666666666666 + 
             7.703703703703703*(1. - 1.*z) + 15.407407407407407*z - 
             7.703703703703703*z^2) - 9.62962962962963*Log[1. - 1.*z] - 
           1.1111111111111112*Log[1. - 1.*z]^2 + (1. - 1.*z)^2*
            (-25.49139904506508*Log[1. - 1.*z] - 2.223655154138327*
              Log[1. - 1.*z]^2) + (1. - 1.*z)^3*(1.8515865744982094*
              Log[1. - 1.*z] - 0.08226564168268204*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)*(-41.17232885998549 + 24.59259259259259*
              Log[1. - 1.*z] + 2.2222222222222223*Log[1. - 1.*z]^2) + 
           50.370370370370374*Log[z] + 8.88888888888889*Log[z]^2 + 
           1.7777777777777777*Log[z]^3 + z*(-185.74568572396035 - 
             34.51851851851852*Log[z] - 20.444444444444443*Log[z]^2 - 
             3.5555555555555554*Log[z]^3) + z^2*(96.37155893536122 + 
             38.95244150559512*Log[z] - 2.232350732256853*Log[z]^2 + 
             0.06560190073917635*Log[z]^3) + z^3*(-23.250231248743212 + 
             17.158043940467753*Log[z] - 3.468035118090763*Log[z]^2 + 
             1.2826381569040808*Log[z]^3)) + Lp*(404.77230775022923 - 
           0.7456847915865921/z - 105.80302534215178*z^4 + 
           0.8514062046970137*z^5 + LQ*(-14.222222222222221 + 
             11.45679012345679*(1. - 1.*z) + 22.91358024691358*z - 
             11.45679012345679*z^2) - 1.6424859548293167*Log[1. - 1.*z] - 
           3.7037037037037037*Log[1. - 1.*z]^2 - 0.7407407407407407*
            Log[1. - 1.*z]^3 + (1. - 1.*z)^2*(-36.01831269185985*
              Log[1. - 1.*z] - 9.765820521987845*Log[1. - 1.*z]^2 - 
             1.4658254808312896*Log[1. - 1.*z]^3) + (1. - 1.*z)^3*
            (15.811826411840782*Log[1. - 1.*z] + 0.5610909490817112*
              Log[1. - 1.*z]^2 + 0.12360953461975029*Log[1. - 1.*z]^3) + 
           (1. - 1.*z)*(-175.61178242842527 + 29.72941635410308*
              Log[1. - 1.*z] + 9.185185185185185*Log[1. - 1.*z]^2 + 
             1.4814814814814814*Log[1. - 1.*z]^3) + 170.13855597230702*
            Log[z] + 58.03703703703704*Log[z]^2 + 7.037037037037037*
            Log[z]^3 + 1.1111111111111112*Log[z]^4 + 
           z*(-435.2556391714903 - 41.05622138871932*Log[z] - 
             44.51851851851852*Log[z]^2 - 16.74074074074074*Log[z]^3 - 
             2.2222222222222223*Log[z]^4) + z^2*(-2266.7719703415582 - 
             789.4531928480204*Log[z] - 108.8747624649353*Log[z]^2 - 
             14.79422398785877*Log[z]^3 - 0.30381875741986547*Log[z]^4) + 
           z^3*(2455.2093695051494 - 1318.2484107185967*Log[z] + 
             447.7548033189073*Log[z]^2 - 50.083411045487516*Log[z]^3 + 
             10.512828074314362*Log[z]^4))))
 
BeamNum["qq"] = delta[1 - z] + as^2*(-4.5603516434761255 + 
       1.3333333333333333*(1. - 1.*z) + 2.6451727005890224/z + 
       0.05637832379670145*z^4 - 0.0013164390324173112*z^5 + 
       2.6666666666666665*Log[z] - 0.6666666666666666*Log[z]^2 + 
       0.4444444444444444*Log[z]^3 + Lp^2*(1.3333333333333333*(1. - 1.*z) + 
         1.7777777777777777/z - 1.7777777777777777*z^2 + 
         2.6666666666666665*Log[z] + 2.6666666666666665*z*Log[z]) + 
       z^3*(-3.6040303008016474 + 1.215623396613648*Log[z] - 
         0.14346862340441793*Log[z]^2 - 0.0170296134428453*Log[z]^3) + 
       z^2*(3.5704568978264084 + 5.654771516227999*Log[z] - 
         1.773058773058773*Log[z]^2 + 0.00030671710459053266*Log[z]^3) + 
       z*(1.893690489731749 - 5.333333333333333*Log[z] - 
         0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3) + 
       Lp*(10.666666666666666 - 7.703703703703703/z + 
         z^2*(13.037037037037036 - 7.111111111111111*Log[z]) - 
         2.6666666666666665*Log[z] + 2.6666666666666665*Log[z]^2 + 
         z*(-16. - 8.*Log[z] + 2.6666666666666665*Log[z]^2))) - 
     (1.*as^3*dabc2*(13.066698101256804 + 729428.8399516005*z^4 - 
        8847.276233088314*z^5 + (1. - 1.*z)^2*
         (-876.8807484407484*Log[1. - 1.*z] - 93.25044880898155*
           Log[1. - 1.*z]^2) + (1. - 1.*z)*(-0.5823359520940077 - 
          0.2789021514032832*Log[1. - 1.*z] + 0.024155677808037717*
           Log[1. - 1.*z]^2) + (1. - 1.*z)^3*
         (121.7962511091393*Log[1. - 1.*z] + 1023.7929044930027*
           Log[1. - 1.*z]^2) + 12.641753830328481*Log[z] + 
        0.33944273991897467*Log[z]^2 + 0.13284371092955144*Log[z]^3 - 
        0.08333333333333333*Log[z]^4 + 0.03333333333333333*Log[z]^5 + 
        z*(-774.5136729985788 + 0.3978263896647597*Log[z] + 
          3.7524230779895973*Log[z]^2 - 1.6449340668482262*Log[z]^3) + 
        z^3*(7.521465351566352*^7 - 4.573400684737262*^7*Log[z] + 
          1.2082958848115643*^7*Log[z]^2 - 2.1861363567177285*^6*Log[z]^3 + 
          199730.60765050168*Log[z]^4 - 19156.81282644062*Log[z]^5) + 
        z^2*(-7.593447363235475*^7 - 3.0913726540546816*^7*Log[z] - 
          5.377444016644809*^6*Log[z]^2 - 500678.1295623091*Log[z]^3 - 
          25014.184617023544*Log[z]^4 - 538.8174699843397*Log[z]^5) + 
        Lp*(36.41844206065227 - 30693.89491251138*z^4 + 699.0302244389028*
           z^5 + (1. - 1.*z)*(-0.9674011002723395 + 0.1449340668482263*
             Log[1. - 1.*z]) - 12.722344468893779*(1. - 1.*z)^2*
           Log[1. - 1.*z] - 77.86707643418632*(1. - 1.*z)^3*Log[1. - 1.*z] + 
          20.02847884157147*Log[z] + 0.7753296657588677*Log[z]^2 - 
          0.3333333333333333*Log[z]^3 + 0.16666666666666666*Log[z]^4 + 
          z*(-118.88872938882245 + 18.804406601634035*Log[z] - 
            4.934802200544679*Log[z]^2) + z^2*(-925732.9731977673 - 
            370266.74427570094*Log[z] - 60174.01639245827*Log[z]^2 - 
            4729.308103708871*Log[z]^3 - 152.7531427927166*Log[z]^4) + 
          z^3*(955810.3081181592 - 526335.8863012193*Log[z] + 
            166854.87851557942*Log[z]^2 - 20411.05046799899*Log[z]^3 + 
            3233.8684801892373*Log[z]^4))))/nc + 
     as^3*(307.9122471888535 - 335.47467517311134*z^4 + 
       10.791561204157468*z^5 + (1. - 1.*z)^3*
        (333.8892942331977*Log[1. - 1.*z] - 119.83998564893713*
          Log[1. - 1.*z]^2 + 13.159651273668437*Log[1. - 1.*z]^3 - 
         2.525512367491166*Log[1. - 1.*z]^4) + (1. - 1.*z)^2*
        (192.78228468008092*Log[1. - 1.*z] + 24.71490806585944*
          Log[1. - 1.*z]^2 + 1.437627685259704*Log[1. - 1.*z]^3 + 
         0.0720812447786132*Log[1. - 1.*z]^4) + (1. - 1.*z)*
        (123.70863534393379 + 38.03099793867376*Log[1. - 1.*z] + 
         6.0311306468597845*Log[1. - 1.*z]^2 + 0.5432098765432098*
          Log[1. - 1.*z]^3 + 0.24691358024691357*Log[1. - 1.*z]^4) + 
       (-466.38428823495764 - 78.98467140066984*Log[z])/z - 
       470.8870530926522*Log[z] + 86.42103307727675*Log[z]^2 - 
       46.412662605962204*Log[z]^3 + 6.790123456790123*Log[z]^4 - 
       0.5925925925925926*Log[z]^5 + z^2*(147.07750139224058 - 
         49.31912277105965*Log[z] + 188.7444110060189*Log[z]^2 - 
         33.020913277052955*Log[z]^3 - 4.887031944150624*Log[z]^4 - 
         0.008546072093787663*Log[z]^5) + z*(167.3764874331998 - 
         270.9734192228495*Log[z] - 70.71526096839895*Log[z]^2 + 
         4.500917640951378*Log[z]^3 + 2.345679012345679*Log[z]^4 + 
         1.2740740740740741*Log[z]^5) + z^3*(168.701166180758 + 
         724.0864281349718*Log[z] + 24.410097642295785*Log[z]^2 + 
         92.84397806278879*Log[z]^3 + 1.5816857184908992*Log[z]^4 + 
         1.804743567302643*Log[z]^5) + Lp^3*(-66.92015340088982 - 
         4.407436322826193*z^4 + 1.019060773480663*z^5 + 
         (1. - 1.*z)*(21.62962962962963 - 10.074074074074074*
            Log[1. - 1.*z]) + 0.16399211711711711*(1. - 1.*z)^2*
          Log[1. - 1.*z] - 6.688308538163001*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         30.22222222222222*Log[z] - 2.962962962962963*Log[z]^2 + 
         (46.22222222222222 + 7.111111111111111*Log[z])/z + 
         LQ*(-3.5555555555555554*(1. - 1.*z) - 4.7407407407407405/z + 
           4.7407407407407405*z^2 - 7.111111111111111*Log[z] - 
           7.111111111111111*z*Log[z]) + z^2*(-7.637661187124717 - 
           8.93517064115379*Log[z] - 0.2623712088231026*Log[z]^2) + 
         z^3*(-2.6864439571778664 - 0.8669762220634759*Log[z] + 
           2.862027514358221*Log[z]^2) + z*(34.41041136261626 + 
           20.14814814814815*Log[z] + 13.037037037037036*Log[z]^2)) + 
       Lp^2*(255.6668178662803 + 307.8220384928165*z^4 - 
         20.021939275220372*z^5 + 29.412235314578894*(1. - 1.*z)^2*
          Log[1. - 1.*z] + 30.46653549984735*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         (1. - 1.*z)*(53.19157996907927 + 27.555555555555557*
            Log[1. - 1.*z]) + (-247.87103620353412 - 46.22222222222222*
            Log[z])/z - 150.37729921355643*Log[z] + 48.888888888888886*
          Log[z]^2 - 5.925925925925926*Log[z]^3 + 
         z^3*(1707.747271682941 - 1482.192546009433*Log[z] + 
           214.53622606133655*Log[z]^2 - 84.36428149024246*Log[z]^3) + 
         z^2*(-1830.7970382867052 - 835.8066035397353*Log[z] - 
           127.36102354904506*Log[z]^2 - 5.406404346394468*Log[z]^3) + 
         z*(-172.54611244773207 - 153.5459633797144*Log[z] - 
           3.5555555555555554*Log[z]^2 + 15.407407407407407*Log[z]^3) + 
         LQ*(-28.444444444444443 + 20.54320987654321/z + 7.111111111111111*
            Log[z] - 7.111111111111111*Log[z]^2 + z^2*(-34.76543209876543 + 
             18.962962962962962*Log[z]) + z*(42.666666666666664 + 
             21.333333333333332*Log[z] - 7.111111111111111*Log[z]^2))) + 
       Lp*(-719.1747346016994 - 90.06837961044343*z^4 + 
         3.930780559646539*z^5 + (1. - 1.*z)^3*(-82.4881265719132*
            Log[1. - 1.*z] + 21.393301000303122*Log[1. - 1.*z]^2 - 
           3.3149575944487277*Log[1. - 1.*z]^3) + (1. - 1.*z)^2*
          (-77.70592736886044*Log[1. - 1.*z] + 0.6141661009278118*
            Log[1. - 1.*z]^2 - 0.15741326736091135*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)*(100.64617769005214 + 24.63122832560315*Log[1. - 1.*z] + 
           9.333333333333334*Log[1. - 1.*z]^2 + 1.4814814814814814*
            Log[1. - 1.*z]^3) + 365.41901927854894*Log[z] - 
         158.59619052900862*Log[z]^2 + 34.370370370370374*Log[z]^3 - 
         3.7037037037037037*Log[z]^4 + (477.6519247070313 + 
           98.11244277743864*Log[z])/z + z^3*(-1131.529968695121 + 
           657.7374996385089*Log[z] - 92.19539674875261*Log[z]^2 + 
           29.897731732203123*Log[z]^3 - 1.2220570229141159*Log[z]^4) + 
         z^2*(1001.827683321164 + 852.2808917772362*Log[z] - 
           41.545120425398814*Log[z]^2 - 17.187522197229786*Log[z]^3 + 
           0.1608887699103199*Log[z]^4) + z*(457.36269431825826 - 
           221.70564928845786*Log[z] + 33.056087873896324*Log[z]^2 - 
           3.8518518518518516*Log[z]^3 + 8.296296296296296*Log[z]^4) + 
         LQ*(12.160937715936337 - 3.5555555555555554*(1. - 1.*z) - 
           7.053793868237394/z - 0.1503421727972626*z^4 + 
           0.0035104963841887243*z^5 - 7.111111111111111*Log[z] + 
           1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3 + 
           z*(-5.049841288466182 + 14.222222222222221*Log[z] + 
             1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(-9.521218362148392 - 15.079390722363259*Log[z] + 
             4.728156728156728*Log[z]^2 - 0.0008179122789080871*Log[z]^3) + 
           z^3*(9.610747466216216 - 3.2416623706229926*Log[z] + 
             0.38258300017382235*Log[z]^2 + 0.04541227526348419*Log[z]^3))) + 
       Nf*(-50.36342761177279 + 5.88282387997262/z - 0.9090821349290609*z^4 + 
         0.10213731794968792*z^5 + (1. - 1.*z)^3*
          (-3.185230352303523*Log[1. - 1.*z] - 0.030580661136560605*
            Log[1. - 1.*z]^2 - 0.22726561277195179*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)*(-8.73525377229081 - 4.2139917695473255*Log[1. - 1.*z] - 
           0.49382716049382713*Log[1. - 1.*z]^2 - 0.09876543209876543*
            Log[1. - 1.*z]^3) + (1. - 1.*z)^2*(1.854462285287528*
            Log[1. - 1.*z] + 0.8650318783717509*Log[1. - 1.*z]^2 - 
           0.0009123047097730642*Log[1. - 1.*z]^3) - 30.966480714928217*
          Log[z] - 10.549308734586743*Log[z]^2 - 1.6131687242798354*
          Log[z]^3 - 0.24691358024691357*Log[z]^4 + 
         Lp^3*(-0.5925925925925926*(1. - 1.*z) - 0.7901234567901234/z + 
           0.7901234567901234*z^2 - 1.1851851851851851*Log[z] - 
           1.1851851851851851*z*Log[z]) + z*(51.73819500026442 - 
           12.003517751965253*Log[z] - 8.771530956808965*Log[z]^2 - 
           1.6131687242798354*Log[z]^3 - 0.24691358024691357*Log[z]^4) + 
         z^2*(-24.98539332433859 + 5.1478051820853*Log[z] + 
           0.1997362426567558*Log[z]^2 + 0.7031832520791511*Log[z]^3 - 
           0.002601203056413591*Log[z]^4) + z^3*(18.534746870913505 - 
           10.540989729225023*Log[z] + 3.5376079174563064*Log[z]^2 - 
           0.3148828372387587*Log[z]^3 + 0.11712315648343229*Log[z]^4) + 
         Lp^2*(-12.95976564186318 + 1.1851851851851851/z - 
           0.7777828865694975*z^4 + 0.1798342541436464*z^5 + 
           (1. - 1.*z)*(-2.962962962962963 - 1.7777777777777777*
              Log[1. - 1.*z]) + 0.028939788780688522*(1. - 1.*z)^2*
            Log[1. - 1.*z] - 1.1802897324733002*(1. - 1.*z)^3*
            Log[1. - 1.*z] - 7.703703703703703*Log[z] - 1.7777777777777777*
            Log[z]^2 + z*(7.222752327203308 - 7.703703703703703*Log[z] - 
             1.7777777777777777*Log[z]^2) + z^2*(5.623854999025531 + 
             1.909043965771614*Log[z] - 0.04630079326533916*Log[z]^2) + 
           z^3*(-0.4740783410138249 - 0.15299579924828655*Log[z] + 
             0.5050636719141682*Log[z]^2)) + Lp*(-38.75608349014432 - 
           1.1565265637483262/z - 1.0078269216569447*z^4 + 
           0.2108997733320193*z^5 + (1. - 1.*z)^3*(0.17257441490570324*
              Log[1. - 1.*z] - 1.0656690959838735*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)*(-9.08641975308642 - 2.962962962962963*
              Log[1. - 1.*z] - 0.8888888888888888*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)^2*(3.5022608695652173*Log[1. - 1.*z] - 
             0.005424268861662178*Log[1. - 1.*z]^2) - 29.870148425982446*
            Log[z] - 7.703703703703703*Log[z]^2 - 1.1851851851851851*
            Log[z]^3 + z*(45.12513487263796 - 16.833111388945408*Log[z] - 
             7.703703703703703*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(0.17401837928153718 + 12.756509161041466*Log[z] + 
             2.7071215217733062*Log[z]^2 + 0.0169144727867958*Log[z]^3) + 
           z^3*(-4.589616073204694 + 4.0626629422718805*Log[z] - 
             0.415594042725251*Log[z]^2 + 0.3615537167475894*Log[z]^3)))) + 
     as*(2.6666666666666665*(1. - 1.*z) + Lp*(2.6666666666666665 + 
         2.6666666666666665*z) - 2.6666666666666665*Lp*LQ*delta[1 - z] - 
       5.333333333333333*Lp*plusD[0, 1 - z]) + 
     as^2*(-10.29740518747785 - 2.258900490627752*z^4 + 
       0.07091904445919045*z^5 + (7.463334725085427*LQ - 
         33.23661048598394*Lp*LQ + Lp^2*(-23.39461783961922 - 
           14.666666666666666*LQ + 3.5555555555555554*LQ^2) + 
         (2.765432098765432*LQ + 2.962962962962963*Lp*LQ + 
           0.8888888888888888*Lp^2*LQ)*Nf)*delta[1 - z] + 
       22.22222222222222*Log[1. - 1.*z] - 7.111111111111111*
        Log[1. - 1.*z]^2 + (1. - 1.*z)^2*(13.462820431270275*Log[1. - 1.*z] - 
         2.3772574819401444*Log[1. - 1.*z]^2) + (1. - 1.*z)^3*
        (3.1972624798711755*Log[1. - 1.*z] - 1.3263511167688924*
          Log[1. - 1.*z]^2) + (1. - 1.*z)*(-0.10514391308130917 - 
         17.77777777777778*Log[1. - 1.*z] + 3.5555555555555554*
          Log[1. - 1.*z]^2) + Lp^2*(43.555553916845284 + 
         LQ*(-14.222222222222221 + 7.111111111111111*(1. - 1.*z)) + 
         3.431416450624558*z^4 - 0.5918134963442406*z^5 - 
         28.444444444444443*Log[1. - 1.*z] + 0.08692778053214345*
          (1. - 1.*z)^2*Log[1. - 1.*z] + 0.667673630717109*(1. - 1.*z)^3*
          Log[1. - 1.*z] + (1. - 1.*z)*(-36. + 14.222222222222221*
            Log[1. - 1.*z]) + z^2*(-0.4314678681527152 - 13.889402138049359*
            Log[z]) + z^3*(11.055536391859262 - 8.607642691980042*Log[z]) + 
         z*(-13.463670640986447 - 3.5555555555555554*Log[z]) - 
         3.5555555555555554*Log[z]) - 8.*Log[z] - 2.*Log[z]^2 - 
       0.7407407407407407*Log[z]^3 + z^2*(59.79120707189236 - 
         7.512426984308785*Log[z] - 11.03064369900272*Log[z]^2 - 
         2.4963647694225175*Log[z]^3) + z*(1.8765466528905184 - 
         11.555555555555555*Log[z] - 10.*Log[z]^2 - 0.7407407407407407*
          Log[z]^3) + z^3*(-48.62435765673176 + 60.16304110585668*Log[z] - 
         18.64323911382735*Log[z]^2 + 3.4959658053981366*Log[z]^3) + 
       Lp*(104.69544258506241 - 99.0143882637617*(1. - 1.*z) - 
         7.111111111111111*LQ*(1. - 1.*z) + 3.674698435447271*z^4 - 
         0.12440984013915349*z^5 - 28.444444444444443*Log[1. - 1.*z] - 
         9.395945945945947*(1. - 1.*z)^2*Log[1. - 1.*z] - 
         3.2768045492066404*(1. - 1.*z)^3*Log[1. - 1.*z] - 
         16.88888888888889*Log[z] - 4.444444444444445*Log[z]^2 + 
         z^2*(-28.718476531424024 - 68.10836383111666*Log[z] - 
           16.857399697199092*Log[z]^2) + z*(-65.11054736297636 - 
           31.11111111111111*Log[z] - 4.444444444444445*Log[z]^2) + 
         z^3*(89.38984667302472 - 43.591358772461135*Log[z] + 
           3.654691276642496*Log[z]^2)) + Nf*(-7.901234509190568 + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*(1. - 1.*z)) + 
         4.246913580246914*(1. - 1.*z) - 0.24639893160354862*z^4 + 
         0.017839871037076842*z^5 + 1.4814814814814814*Log[z] + 
         0.4444444444444444*Log[z]^2 + z^3*(-4.392485119047619 + 
           1.9203081586259156*Log[z] - 0.053204192649595326*Log[z]^2) + 
         z*(2.369908065922464 + 1.4814814814814814*Log[z] + 
           0.4444444444444444*Log[z]^2) + z^2*(1.658543476725295 + 
           3.503592902185071*Log[z] + 0.9395466949666464*Log[z]^2) + 
         Lp*(-7.703702745138637 + 6.518518518518518*(1. - 1.*z) - 
           0.6510300044782803*z^4 + 0.07365718799368089*z^5 + 
           1.7777777777777777*Log[z] + z*(1.7759565376028892 + 
             1.7777777777777777*Log[z]) + z^3*(-2.5135230066736916 + 
             1.9345473739773027*Log[z]) + z^2*(-0.46283902782669956 + 
             3.4362078599366734*Log[z]))) + 
       (14.926669450170854 - 66.47322097196788*Lp + 
         Lp^2*(-29.333333333333332 + 14.222222222222221*LQ) + 
         (5.530864197530864 + 5.925925925925926*Lp + 1.7777777777777777*Lp^2)*
          Nf)*plusD[0, 1 - z] + 28.444444444444443*Lp^2*plusD[1, 1 - z]) + 
     as^3*(1033.6900426593322 + LQ*(-2.775560571911136*^-9 + 
         19.90222593356114*(1. - 1.*z) + 2.775560571911136*^-9*z) - 
       868.5388246628131*z^4 + 9.736612115499957*z^5 + 
       (70.06800923663299*LQ + Lp*(130.95139777689985 - 423.2557719628244*
            LQ - 19.90222593356114*LQ^2) + Lp^2*(-583.1683504529062 - 
           501.6027153458233*LQ + 88.63096129595716*LQ^2) + 
         Lp^3*(-318.1262909931163 - 45.169907983237636*LQ + 
           39.111111111111114*LQ^2 - 3.1604938271604937*LQ^3) + 
         (77.12861616470006*LQ + Lp^2*(51.98803964359826 + 71.63922180547077*
              LQ - 7.901234567901234*LQ^2) + Lp*(48.52217033402505 + 
             142.48210842712842*LQ - 7.374485596707819*LQ^2) + 
           Lp^3*(15.596411893079479 + 13.037037037037036*LQ - 
             2.3703703703703702*LQ^2))*Nf + (-4.546622307260785*LQ - 
           3.292181069958848*Lp*LQ - 1.9753086419753085*Lp^2*LQ - 
           0.3950617283950617*Lp^3*LQ)*Nf^2)*delta[1 - z] + 
       637.8428730312538*Log[1. - 1.*z] - 5.090371407762154*
        Log[1. - 1.*z]^2 - 34.76543209876543*Log[1. - 1.*z]^3 + 
       (1. - 1.*z)^2*(413.66374038271846*Log[1. - 1.*z] - 
         85.38069981583794*Log[1. - 1.*z]^2 - 11.02103840957344*
          Log[1. - 1.*z]^3) + (1. - 1.*z)^3*
        (111.50241138172173*Log[1. - 1.*z] - 52.174770258980786*
          Log[1. - 1.*z]^2 - 9.48493622888659*Log[1. - 1.*z]^3) + 
       (1. - 1.*z)*(-2438.693357832078 - 487.9431098118203*Log[1. - 1.*z] + 
         9.508496515125767*Log[1. - 1.*z]^2 - 7.901234567901234*
          Log[1. - 1.*z]^3) - 913.8651581297698*Log[z] - 
       286.9908621965892*Log[z]^2 - 69.18668979732391*Log[z]^3 - 
       8.691358024691358*Log[z]^4 - 0.3012345679012346*Log[z]^5 + 
       z^2*(-14175.679256857418 - 8061.050672792911*Log[z] - 
         2295.838019758984*Log[z]^2 - 385.99154604841806*Log[z]^3 - 
         62.42090511911631*Log[z]^4 - 2.968460955269143*Log[z]^5) + 
       z*(265.01739573743026 + 400.35698012818995*Log[z] + 
         90.23977043246221*Log[z]^2 - 60.42948815123338*Log[z]^3 - 
         13.037037037037036*Log[z]^4 - 0.3012345679012346*Log[z]^5) + 
       z^3*(14892.074297550433 - 4589.856536999123*Log[z] + 
         1220.5441765007697*Log[z]^2 + 195.91040874524714*Log[z]^3 - 
         12.74922311995028*Log[z]^4 + 15.368140520896427*Log[z]^5) + 
       Lp^3*(285.12230044468237 - 4.23860253799154*z^4 - 
         0.7699015714039026*z^5 + LQ^2*(9.481481481481481 + 
           9.481481481481481*z) - 388.74074074074076*Log[1. - 1.*z] + 
         75.85185185185185*Log[1. - 1.*z]^2 + (1. - 1.*z)*
          (-368.3304018103981 + 270.22222222222223*Log[1. - 1.*z] - 
           37.925925925925924*Log[1. - 1.*z]^2) + (1. - 1.*z)^2*
          (-26.89134648272717*Log[1. - 1.*z] - 0.1519960150857468*
            Log[1. - 1.*z]^2) + (1. - 1.*z)^3*(-6.3851688693098385*
            Log[1. - 1.*z] + 2.6110727599061163*Log[1. - 1.*z]^2) - 
         48.592592592592595*Log[z] - 1.5802469135802468*Log[z]^2 + 
         z^2*(-39.43394954746775 - 225.68141563120855*Log[z] - 
           13.68516538800151*Log[z]^2) + z*(-271.4761169755239 - 
           48.592592592592595*Log[z] - 1.5802469135802468*Log[z]^2) + 
         z^3*(277.5805304700277 - 138.72841296928328*Log[z] + 
           27.21125948698242*Log[z]^2) + LQ*(-194.37036601358446 - 
           9.150443856097182*z^4 + 1.5781693472090823*z^5 + 
           (1. - 1.*z)*(135.11111111111111 - 37.925925925925924*
              Log[1. - 1.*z]) + 75.85185185185185*Log[1. - 1.*z] - 
           0.23180738501403583*(1. - 1.*z)^2*Log[1. - 1.*z] - 
           1.7804630381803412*(1. - 1.*z)^3*Log[1. - 1.*z] + 
           9.481481481481481*Log[z] + z*(35.90312170536656 + 
             9.481481481481481*Log[z]) + z^3*(-29.48143036386449 + 
             22.953713838936668*Log[z]) + z^2*(1.1505809658136879 + 
             37.03840571619962*Log[z]))) + Nf^2*(15.809293982566127 + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*(1. - 1.*z)) - 
         14.15979103154062*(1. - 1.*z) - 0.40541711809317443*z^4 - 
         0.00043641441913240813*z^5 + Lp^2*(5.135801827401786 - 
           4.345679012345679*(1. - 1.*z) + 0.43402001177163035*z^4 - 
           0.04910479199578725*z^5 + z^2*(0.30855935188446637 - 
             2.2908052449521357*Log[z]) + z^3*(1.6756820044491276 - 
             1.2896982493182019*Log[z]) + z*(-1.1839710250685929 - 
             1.1851851851851851*Log[z]) - 1.1851851851851851*Log[z]) - 
         5.662551440329218*Log[z] - 2.4362139917695473*Log[z]^2 - 
         0.3292181069958848*Log[z]^3 + z^2*(20.703478227151113 + 
           0.6223743940909441*Log[z] - 2.3073629620695892*Log[z]^2 - 
           0.6104142911440517*Log[z]^3) + z*(-6.715673386224982 - 
           1.1851851851851851*Log[z] - 0.8559670781893004*Log[z]^2 - 
           0.3292181069958848*Log[z]^3) + z^3*(-13.450264046402909 + 
           13.50872115760657*Log[z] - 4.080640889830509*Log[z]^2 + 
           0.6660089450144698*Log[z]^3) + Lp*(12.90534965572551 - 
           13.563786008230453*(1. - 1.*z) + 0.657063817609463*z^4 - 
           0.04757297210127399*z^5 - 6.320987654320987*Log[z] - 
           1.1851851851851851*Log[z]^2 + z^2*(-4.422782608695652 - 
             9.342914380280464*Log[z] - 2.5054578258908435*Log[z]^2) + 
           z*(-6.31975485716304 - 1.5802469135802468*Log[z] - 
             1.1851851851851851*Log[z]^2) + z^3*(11.713293621097375 - 
             5.120821746779411*Log[z] + 0.14187787498872553*Log[z]^2))) + 
       Lp^2*(1769.6376108184854 + 9.481481481481481*LQ^2*(1. - 1.*z) - 
         160.7300297860818*z^4 + 1.289606706941191*z^5 - 
         1221.0476903676572*Log[1. - 1.*z] + 151.7037037037037*
          Log[1. - 1.*z]^2 + (1. - 1.*z)*(-2047.7435762899888 + 
           859.4127340727175*Log[1. - 1.*z] - 37.925925925925924*
            Log[1. - 1.*z]^2) + (1. - 1.*z)^3*(-49.9410847340149*
            Log[1. - 1.*z] + 25.516642384848144*Log[1. - 1.*z]^2) + 
         (1. - 1.*z)^2*(-282.6904427970347*Log[1. - 1.*z] + 
           50.73140152773165*Log[1. - 1.*z]^2) - 406.2044573861153*Log[z] - 
         88.*Log[z]^2 - 3.950617283950617*Log[z]^3 + 
         z^2*(904.6626898047722 - 552.2363611932276*Log[z] - 
           358.99200465183895*Log[z]^2 - 26.827500127362576*Log[z]^3) + 
         z*(-1169.9957635439166 - 252.13038331204123*Log[z] - 
           97.48148148148148*Log[z]^2 - 3.950617283950617*Log[z]^3) + 
         z^3*(173.98923834153666 + 685.7471052189965*Log[z] - 
           234.99029555979297*Log[z]^2 + 82.85154557983856*Log[z]^3) + 
         LQ*(-456.4497694739791 + 313.5582188882106*(1. - 1.*z) - 
           9.799195855563287*z^4 + 0.331759557807462*z^5 + 
           75.85185185185185*Log[1. - 1.*z] + 25.055855855855857*
            (1. - 1.*z)^2*Log[1. - 1.*z] + 8.738145447972526*(1. - 1.*z)^3*
            Log[1. - 1.*z] + 45.03703703703704*Log[z] + 11.851851851851851*
            Log[z]^2 + z^3*(-238.37292449400073 + 116.24362340585147*Log[z] - 
             9.74584340437999*Log[z]^2) + z*(173.62812631233018 + 
             82.96296296296296*Log[z] + 11.851851851851851*Log[z]^2) + 
           z^2*(76.5826041117554 + 181.622303569094*Log[z] + 
             44.95306585919758*Log[z]^2))) + 
       Lp*(2568.340848380897 - 975.9193426042983*z^4 + 13.340848322800195*
          z^5 - 268.2972431465339*Log[1. - 1.*z] - 274.962962962963*
          Log[1. - 1.*z]^2 + 37.925925925925924*Log[1. - 1.*z]^3 + 
         (1. - 1.*z)*(-3262.0514752303498 - 242.72640962924976*
            Log[1. - 1.*z] + 116.14814814814815*Log[1. - 1.*z]^2 - 
           18.962962962962962*Log[1. - 1.*z]^3) + (1. - 1.*z)^2*
          (-307.27462320364526*Log[1. - 1.*z] - 138.56582686114794*
            Log[1. - 1.*z]^2 + 12.845907738095239*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)^3*(130.07258953168045*Log[1. - 1.*z] - 
           46.33747922278902*Log[1. - 1.*z]^2 + 21.19679641633013*
            Log[1. - 1.*z]^3) - 1141.7614735495472*Log[z] - 
         349.701925827332*Log[z]^2 - 48.69135802469136*Log[z]^3 - 
         2.*Log[z]^4 + z^2*(-16954.903534096564 - 7561.778521029964*Log[z] - 
           1606.903415026115*Log[z]^2 - 322.4301136071557*Log[z]^3 - 
           18.579223608635374*Log[z]^4) + z*(-2050.9979246967077 + 
           134.38383556745032*Log[z] - 191.4797036051098*Log[z]^2 - 
           63.7037037037037*Log[z]^3 - 2.*Log[z]^4) + 
         z^3*(19435.151142070306 - 9938.519916934114*Log[z] + 
           3700.4605336297946*Log[z]^2 - 506.6852555248619*Log[z]^3 + 
           110.8463110765038*Log[z]^4) + LQ*(67.2641990329961 + 
           5.95195487259288*z^4 - 0.18230075073936453*z^5 - 
           59.25925925925926*Log[1. - 1.*z] + 18.962962962962962*
            Log[1. - 1.*z]^2 + (1. - 1.*z)*(-108.25280346130144 + 
             47.407407407407405*Log[1. - 1.*z] - 9.481481481481481*
              Log[1. - 1.*z]^2) + (1. - 1.*z)^3*(-8.5233798195242*
              Log[1. - 1.*z] + 3.5278873497844234*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)^2*(-35.892271218587005*Log[1. - 1.*z] + 
             6.340243568691845*Log[1. - 1.*z]^2) + 21.333333333333332*
            Log[z] + 5.333333333333333*Log[z]^2 + 1.9753086419753085*
            Log[z]^3 + z^3*(129.34480216269353 - 160.12479388397543*Log[z] + 
             49.6771569433032*Log[z]^2 - 9.304456250677653*Log[z]^3) + 
           z*(-4.992877753261279 + 30.814814814814813*Log[z] + 
             26.666666666666668*Log[z]^2 + 1.9753086419753085*Log[z]^3) + 
           z^2*(-159.0693507994606 + 20.17767808591626*Log[z] + 
             29.434950919397206*Log[z]^2 + 6.657990996060777*Log[z]^3))) + 
       Nf*(-312.74519930385264 + 7.374485596707819*LQ*(1. - 1.*z) + 
         82.57785684386772*z^4 - 1.3406555392199255*z^5 - 
         10.445796535542499*Log[1. - 1.*z] + 10.37037037037037*
          Log[1. - 1.*z]^2 + 2.1069958847736627*Log[1. - 1.*z]^3 + 
         (1. - 1.*z)*(439.61121695273465 + 48.09933801966351*Log[1. - 1.*z] - 
           7.604938271604938*Log[1. - 1.*z]^2 - 1.0534979423868314*
            Log[1. - 1.*z]^3) + (1. - 1.*z)^3*(-2.6233941152092832*
            Log[1. - 1.*z] + 1.8093831245568424*Log[1. - 1.*z]^2 + 
           0.18972341006277862*Log[1. - 1.*z]^3) + (1. - 1.*z)^2*
          (-15.02841973766396*Log[1. - 1.*z] + 5.128308453155051*
            Log[1. - 1.*z]^2 + 0.6950703263689745*Log[1. - 1.*z]^3) + 
         187.7519829110616*Log[z] + 59.18093162799064*Log[z]^2 + 
         11.939643347050755*Log[z]^3 + 0.8559670781893004*Log[z]^4 + 
         z^3*(-2303.625629077353 + 1183.4294239338*Log[z] - 
           406.20673924313115*Log[z]^2 + 57.11678890306123*Log[z]^3 - 
           11.053645507757004*Log[z]^4) + z*(164.29339068400478 + 
           43.995551919985715*Log[z] + 16.432641296158128*Log[z]^2 + 
           12.663923182441701*Log[z]^3 + 0.8559670781893004*Log[z]^4) + 
         z^2*(2012.6550897213265 + 982.4882602862255*Log[z] + 
           212.61169201520912*Log[z]^2 + 37.92703382722952*Log[z]^3 + 
           3.3812162971839426*Log[z]^4) + Lp^3*(-35.55555445760883 + 
           LQ*(9.481481481481481 - 4.7407407407407405*(1. - 1.*z)) - 
           2.287610973366392*z^4 + 0.39454232718144205*z^5 + 
           (1. - 1.*z)*(27.25925925925926 - 9.481481481481481*
              Log[1. - 1.*z]) + 18.962962962962962*Log[1. - 1.*z] - 
           0.05795183911087589*(1. - 1.*z)^2*Log[1. - 1.*z] - 
           0.445115753811406*(1. - 1.*z)^3*Log[1. - 1.*z] + 
           2.3703703703703702*Log[z] + z*(8.975780434143424 + 
             2.3703703703703702*Log[z]) + z^3*(-7.370357594572841 + 
             5.738428469070934*Log[z]) + z^2*(0.28764524543514347 + 
             9.25960142536624*Log[z])) + Lp^2*(-229.40189954714197 - 
           2.1421032504780113*z^4 + 0.04125508425334108*z^5 + 
           (1. - 1.*z)*(225.71329587954483 - 55.30864197530864*
              Log[1. - 1.*z]) + 101.1358024691358*Log[1. - 1.*z] + 
           12.528926060089494*(1. - 1.*z)^2*Log[1. - 1.*z] + 
           4.380786071726439*(1. - 1.*z)^3*Log[1. - 1.*z] + 
           LQ*(36.34567647807923 - 22.91358024691358*(1. - 1.*z) + 
             1.7360800315914178*z^4 - 0.196419167983149*z^5 + 
             z^2*(1.2342374075378655 - 9.163220979808543*Log[z]) + 
             z^3*(6.702728029987505 - 5.158792975513233*Log[z]) + 
             z*(-4.735884093459851 - 4.7407407407407405*Log[z]) - 
             4.7407407407407405*Log[z]) + 50.5679012345679*Log[z] + 
           5.333333333333333*Log[z]^2 + z^3*(-172.1709157425403 + 
             82.92461851475076*Log[z] - 11.474127146593881*Log[z]^2) + 
           z*(121.9867885064553 + 45.82716049382716*Log[z] + 
             5.333333333333333*Log[z]^2) + z^2*(42.80349354645885 + 
             137.96266869830214*Log[z] + 21.399352451433856*Log[z]^2)) + 
         Lp*(-557.7256816068997 + 23.651775413408537*z^4 - 
           0.39807574026886916*z^5 + 108.37860082304526*Log[1. - 1.*z] + 
           9.481481481481481*Log[1. - 1.*z]^2 + (1. - 1.*z)*
            (617.277382850733 - 59.1275720164609*Log[1. - 1.*z] - 
             4.7407407407407405*Log[1. - 1.*z]^2) + (1. - 1.*z)^3*
            (3.7003748183278513*Log[1. - 1.*z] + 0.827970827970828*
              Log[1. - 1.*z]^2) + (1. - 1.*z)^2*(27.739268428152027*
              Log[1. - 1.*z] + 3.2039559619331963*Log[1. - 1.*z]^2) + 
           187.30769408407954*Log[z] + 49.18518518518518*Log[z]^2 + 
           4.148148148148148*Log[z]^3 + z^3*(125.7607643312102 - 
             276.82564655172416*Log[z] + 93.95523200435433*Log[z]^2 - 
             21.59376387039503*Log[z]^3) + z*(319.27718539132184 + 
             35.99905210877088*Log[z] + 43.25925925925926*Log[z]^2 + 
             4.148148148148148*Log[z]^3) + z^2*(-430.6488742067287 + 
             125.64074751698902*Log[z] + 96.3973181928002*Log[z]^2 + 
             14.52590720346633*Log[z]^3) + LQ*(35.818929902316654 - 
             10.798353909465021*(1. - 1.*z) + 0.657063817609463*z^4 - 
             0.04757297210127399*z^5 - 3.950617283950617*Log[z] - 
             1.1851851851851851*Log[z]^2 + z^2*(-4.422782608695652 - 
               9.342914380280464*Log[z] - 2.5054578258908435*Log[z]^2) + 
             z*(-6.31975484634757 - 3.950617283950617*Log[z] - 
               1.1851851851851851*Log[z]^2) + z^3*(11.713293622787454 - 
               5.120821746779411*Log[z] + 0.14187787498872553*Log[z]^2)))) + 
       (140.13601847326598 + Lp*(-846.5115439256488 - 79.60890373424456*LQ) + 
         Lp^2*(-1003.2054306916466 + 354.52384518382866*LQ) + 
         Lp^3*(-90.33981596647527 + 156.44444444444446*LQ - 
           18.962962962962962*LQ^2) + (154.25723232940013 + 
           Lp^2*(143.27844361094154 - 31.604938271604937*LQ) + 
           Lp*(284.96421685425685 - 29.497942386831276*LQ) + 
           Lp^3*(26.074074074074073 - 9.481481481481481*LQ))*Nf + 
         (-9.09324461452157 - 6.584362139917696*Lp - 3.950617283950617*Lp^2 - 
           0.7901234567901234*Lp^3)*Nf^2)*plusD[0, 1 - z] + 
       (-159.21780746848913*Lp + 709.0476903676573*Lp^2 + 
         Lp^3*(312.8888888888889 - 75.85185185185185*LQ) + 
         (-58.99588477366255*Lp - 63.20987654320987*Lp^2 - 
           18.962962962962962*Lp^3)*Nf)*plusD[1, 1 - z] - 
       75.85185185185185*Lp^3*plusD[2, 1 - z])
 
BeamNum["qqb"] = as^2*(-4.5603516434761255 + 1.3333333333333333*(1. - 1.*z) + 
       2.6451727005890224/z + 0.05637832379670145*z^4 - 
       0.0013164390324173112*z^5 + 2.6666666666666665*Log[z] - 
       0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3 + 
       Lp^2*(1.3333333333333333*(1. - 1.*z) + 1.7777777777777777/z - 
         1.7777777777777777*z^2 + 2.6666666666666665*Log[z] + 
         2.6666666666666665*z*Log[z]) + z^3*(-3.6040303008016474 + 
         1.215623396613648*Log[z] - 0.14346862340441793*Log[z]^2 - 
         0.0170296134428453*Log[z]^3) + z^2*(3.5704568978264084 + 
         5.654771516227999*Log[z] - 1.773058773058773*Log[z]^2 + 
         0.00030671710459053266*Log[z]^3) + 
       z*(1.893690489731749 - 5.333333333333333*Log[z] - 
         0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3) + 
       Lp*(10.666666666666666 - 7.703703703703703/z + 
         z^2*(13.037037037037036 - 7.111111111111111*Log[z]) - 
         2.6666666666666665*Log[z] + 2.6666666666666665*Log[z]^2 + 
         z*(-16. - 8.*Log[z] + 2.6666666666666665*Log[z]^2))) + 
     as^2*(-2.904226735067084 - 0.4444444444444444*(1. - 1.*z) - 
       60.55529811553908*z^4 + 1.6695909415485055*z^5 - 
       1.3333333333333333*Log[z] + 0.14814814814814814*Log[z]^3 + 
       z*(6.988936373304702 - 1.3333333333333333*Log[z] - 
         0.8888888888888888*Log[z]^2 - 0.14814814814814814*Log[z]^3) + 
       z^2*(533.9131959052027 + 207.75119316754584*Log[z] + 
         29.574431860241322*Log[z]^2 + 1.7398867313915858*Log[z]^3) + 
       z^3*(-479.1121983914209 + 391.30996905690836*Log[z] - 
         68.52808449351896*Log[z]^2 + 23.87561500615006*Log[z]^3) + 
       Lp*(0.6312257573122992 + 1.8567738905846443*z^4 - 
         0.627328431372549*z^5 + 1.7777777777777777*Log[z] + 
         0.8888888888888888*Log[z]^2 + z*(2.9453193219725318 - 
           1.7777777777777777*Log[z] - 0.8888888888888888*Log[z]^2) + 
         z^2*(-53.643977310643976 - 10.16724625081504*Log[z] + 
           0.16551702514579544*Log[z]^2) + z^3*(48.83798581122764 - 
           36.29506406523005*Log[z] + 9.853247118358167*Log[z]^2))) + 
     (as^3*dabc2*(13.066698101256804 + 729428.8399516005*z^4 - 
        8847.276233088314*z^5 + (1. - 1.*z)^2*
         (-876.8807484407484*Log[1. - 1.*z] - 93.25044880898155*
           Log[1. - 1.*z]^2) + (1. - 1.*z)*(-0.5823359520940077 - 
          0.2789021514032832*Log[1. - 1.*z] + 0.024155677808037717*
           Log[1. - 1.*z]^2) + (1. - 1.*z)^3*
         (121.7962511091393*Log[1. - 1.*z] + 1023.7929044930027*
           Log[1. - 1.*z]^2) + 12.641753830328481*Log[z] + 
        0.33944273991897467*Log[z]^2 + 0.13284371092955144*Log[z]^3 - 
        0.08333333333333333*Log[z]^4 + 0.03333333333333333*Log[z]^5 + 
        z*(-774.5136729985788 + 0.3978263896647597*Log[z] + 
          3.7524230779895973*Log[z]^2 - 1.6449340668482262*Log[z]^3) + 
        z^3*(7.521465351566352*^7 - 4.573400684737262*^7*Log[z] + 
          1.2082958848115643*^7*Log[z]^2 - 2.1861363567177285*^6*Log[z]^3 + 
          199730.60765050168*Log[z]^4 - 19156.81282644062*Log[z]^5) + 
        z^2*(-7.593447363235475*^7 - 3.0913726540546816*^7*Log[z] - 
          5.377444016644809*^6*Log[z]^2 - 500678.1295623091*Log[z]^3 - 
          25014.184617023544*Log[z]^4 - 538.8174699843397*Log[z]^5) + 
        Lp*(36.41844206065227 - 30693.89491251138*z^4 + 699.0302244389028*
           z^5 + (1. - 1.*z)*(-0.9674011002723395 + 0.1449340668482263*
             Log[1. - 1.*z]) - 12.722344468893779*(1. - 1.*z)^2*
           Log[1. - 1.*z] - 77.86707643418632*(1. - 1.*z)^3*Log[1. - 1.*z] + 
          20.02847884157147*Log[z] + 0.7753296657588677*Log[z]^2 - 
          0.3333333333333333*Log[z]^3 + 0.16666666666666666*Log[z]^4 + 
          z*(-118.88872938882245 + 18.804406601634035*Log[z] - 
            4.934802200544679*Log[z]^2) + z^2*(-925732.9731977673 - 
            370266.74427570094*Log[z] - 60174.01639245827*Log[z]^2 - 
            4729.308103708871*Log[z]^3 - 152.7531427927166*Log[z]^4) + 
          z^3*(955810.3081181592 - 526335.8863012193*Log[z] + 
            166854.87851557942*Log[z]^2 - 20411.05046799899*Log[z]^3 + 
            3233.8684801892373*Log[z]^4))))/nc + 
     as^3*(307.9122471888535 - 335.47467517311134*z^4 + 
       10.791561204157468*z^5 + (1. - 1.*z)^3*
        (333.8892942331977*Log[1. - 1.*z] - 119.83998564893713*
          Log[1. - 1.*z]^2 + 13.159651273668437*Log[1. - 1.*z]^3 - 
         2.525512367491166*Log[1. - 1.*z]^4) + (1. - 1.*z)^2*
        (192.78228468008092*Log[1. - 1.*z] + 24.71490806585944*
          Log[1. - 1.*z]^2 + 1.437627685259704*Log[1. - 1.*z]^3 + 
         0.0720812447786132*Log[1. - 1.*z]^4) + (1. - 1.*z)*
        (123.70863534393379 + 38.03099793867376*Log[1. - 1.*z] + 
         6.0311306468597845*Log[1. - 1.*z]^2 + 0.5432098765432098*
          Log[1. - 1.*z]^3 + 0.24691358024691357*Log[1. - 1.*z]^4) + 
       (-466.38428823495764 - 78.98467140066984*Log[z])/z - 
       470.8870530926522*Log[z] + 86.42103307727675*Log[z]^2 - 
       46.412662605962204*Log[z]^3 + 6.790123456790123*Log[z]^4 - 
       0.5925925925925926*Log[z]^5 + z^2*(147.07750139224058 - 
         49.31912277105965*Log[z] + 188.7444110060189*Log[z]^2 - 
         33.020913277052955*Log[z]^3 - 4.887031944150624*Log[z]^4 - 
         0.008546072093787663*Log[z]^5) + z*(167.3764874331998 - 
         270.9734192228495*Log[z] - 70.71526096839895*Log[z]^2 + 
         4.500917640951378*Log[z]^3 + 2.345679012345679*Log[z]^4 + 
         1.2740740740740741*Log[z]^5) + z^3*(168.701166180758 + 
         724.0864281349718*Log[z] + 24.410097642295785*Log[z]^2 + 
         92.84397806278879*Log[z]^3 + 1.5816857184908992*Log[z]^4 + 
         1.804743567302643*Log[z]^5) + Lp^3*(-66.92015340088982 - 
         4.407436322826193*z^4 + 1.019060773480663*z^5 + 
         (1. - 1.*z)*(21.62962962962963 - 10.074074074074074*
            Log[1. - 1.*z]) + 0.16399211711711711*(1. - 1.*z)^2*
          Log[1. - 1.*z] - 6.688308538163001*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         30.22222222222222*Log[z] - 2.962962962962963*Log[z]^2 + 
         (46.22222222222222 + 7.111111111111111*Log[z])/z + 
         LQ*(-3.5555555555555554*(1. - 1.*z) - 4.7407407407407405/z + 
           4.7407407407407405*z^2 - 7.111111111111111*Log[z] - 
           7.111111111111111*z*Log[z]) + z^2*(-7.637661187124717 - 
           8.93517064115379*Log[z] - 0.2623712088231026*Log[z]^2) + 
         z^3*(-2.6864439571778664 - 0.8669762220634759*Log[z] + 
           2.862027514358221*Log[z]^2) + z*(34.41041136261626 + 
           20.14814814814815*Log[z] + 13.037037037037036*Log[z]^2)) + 
       Lp^2*(255.6668178662803 + 307.8220384928165*z^4 - 
         20.021939275220372*z^5 + 29.412235314578894*(1. - 1.*z)^2*
          Log[1. - 1.*z] + 30.46653549984735*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         (1. - 1.*z)*(53.19157996907927 + 27.555555555555557*
            Log[1. - 1.*z]) + (-247.87103620353412 - 46.22222222222222*
            Log[z])/z - 150.37729921355643*Log[z] + 48.888888888888886*
          Log[z]^2 - 5.925925925925926*Log[z]^3 + 
         z^3*(1707.747271682941 - 1482.192546009433*Log[z] + 
           214.53622606133655*Log[z]^2 - 84.36428149024246*Log[z]^3) + 
         z^2*(-1830.7970382867052 - 835.8066035397353*Log[z] - 
           127.36102354904506*Log[z]^2 - 5.406404346394468*Log[z]^3) + 
         z*(-172.54611244773207 - 153.5459633797144*Log[z] - 
           3.5555555555555554*Log[z]^2 + 15.407407407407407*Log[z]^3) + 
         LQ*(-28.444444444444443 + 20.54320987654321/z + 7.111111111111111*
            Log[z] - 7.111111111111111*Log[z]^2 + z^2*(-34.76543209876543 + 
             18.962962962962962*Log[z]) + z*(42.666666666666664 + 
             21.333333333333332*Log[z] - 7.111111111111111*Log[z]^2))) + 
       Lp*(-719.1747346016994 - 90.06837961044343*z^4 + 
         3.930780559646539*z^5 + (1. - 1.*z)^3*(-82.4881265719132*
            Log[1. - 1.*z] + 21.393301000303122*Log[1. - 1.*z]^2 - 
           3.3149575944487277*Log[1. - 1.*z]^3) + (1. - 1.*z)^2*
          (-77.70592736886044*Log[1. - 1.*z] + 0.6141661009278118*
            Log[1. - 1.*z]^2 - 0.15741326736091135*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)*(100.64617769005214 + 24.63122832560315*Log[1. - 1.*z] + 
           9.333333333333334*Log[1. - 1.*z]^2 + 1.4814814814814814*
            Log[1. - 1.*z]^3) + 365.41901927854894*Log[z] - 
         158.59619052900862*Log[z]^2 + 34.370370370370374*Log[z]^3 - 
         3.7037037037037037*Log[z]^4 + (477.6519247070313 + 
           98.11244277743864*Log[z])/z + z^3*(-1131.529968695121 + 
           657.7374996385089*Log[z] - 92.19539674875261*Log[z]^2 + 
           29.897731732203123*Log[z]^3 - 1.2220570229141159*Log[z]^4) + 
         z^2*(1001.827683321164 + 852.2808917772362*Log[z] - 
           41.545120425398814*Log[z]^2 - 17.187522197229786*Log[z]^3 + 
           0.1608887699103199*Log[z]^4) + z*(457.36269431825826 - 
           221.70564928845786*Log[z] + 33.056087873896324*Log[z]^2 - 
           3.8518518518518516*Log[z]^3 + 8.296296296296296*Log[z]^4) + 
         LQ*(12.160937715936337 - 3.5555555555555554*(1. - 1.*z) - 
           7.053793868237394/z - 0.1503421727972626*z^4 + 
           0.0035104963841887243*z^5 - 7.111111111111111*Log[z] + 
           1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3 + 
           z*(-5.049841288466182 + 14.222222222222221*Log[z] + 
             1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(-9.521218362148392 - 15.079390722363259*Log[z] + 
             4.728156728156728*Log[z]^2 - 0.0008179122789080871*Log[z]^3) + 
           z^3*(9.610747466216216 - 3.2416623706229926*Log[z] + 
             0.38258300017382235*Log[z]^2 + 0.04541227526348419*Log[z]^3))) + 
       Nf*(-50.36342761177279 + 5.88282387997262/z - 0.9090821349290609*z^4 + 
         0.10213731794968792*z^5 + (1. - 1.*z)^3*
          (-3.185230352303523*Log[1. - 1.*z] - 0.030580661136560605*
            Log[1. - 1.*z]^2 - 0.22726561277195179*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)*(-8.73525377229081 - 4.2139917695473255*Log[1. - 1.*z] - 
           0.49382716049382713*Log[1. - 1.*z]^2 - 0.09876543209876543*
            Log[1. - 1.*z]^3) + (1. - 1.*z)^2*(1.854462285287528*
            Log[1. - 1.*z] + 0.8650318783717509*Log[1. - 1.*z]^2 - 
           0.0009123047097730642*Log[1. - 1.*z]^3) - 30.966480714928217*
          Log[z] - 10.549308734586743*Log[z]^2 - 1.6131687242798354*
          Log[z]^3 - 0.24691358024691357*Log[z]^4 + 
         Lp^3*(-0.5925925925925926*(1. - 1.*z) - 0.7901234567901234/z + 
           0.7901234567901234*z^2 - 1.1851851851851851*Log[z] - 
           1.1851851851851851*z*Log[z]) + z*(51.73819500026442 - 
           12.003517751965253*Log[z] - 8.771530956808965*Log[z]^2 - 
           1.6131687242798354*Log[z]^3 - 0.24691358024691357*Log[z]^4) + 
         z^2*(-24.98539332433859 + 5.1478051820853*Log[z] + 
           0.1997362426567558*Log[z]^2 + 0.7031832520791511*Log[z]^3 - 
           0.002601203056413591*Log[z]^4) + z^3*(18.534746870913505 - 
           10.540989729225023*Log[z] + 3.5376079174563064*Log[z]^2 - 
           0.3148828372387587*Log[z]^3 + 0.11712315648343229*Log[z]^4) + 
         Lp^2*(-12.95976564186318 + 1.1851851851851851/z - 
           0.7777828865694975*z^4 + 0.1798342541436464*z^5 + 
           (1. - 1.*z)*(-2.962962962962963 - 1.7777777777777777*
              Log[1. - 1.*z]) + 0.028939788780688522*(1. - 1.*z)^2*
            Log[1. - 1.*z] - 1.1802897324733002*(1. - 1.*z)^3*
            Log[1. - 1.*z] - 7.703703703703703*Log[z] - 1.7777777777777777*
            Log[z]^2 + z*(7.222752327203308 - 7.703703703703703*Log[z] - 
             1.7777777777777777*Log[z]^2) + z^2*(5.623854999025531 + 
             1.909043965771614*Log[z] - 0.04630079326533916*Log[z]^2) + 
           z^3*(-0.4740783410138249 - 0.15299579924828655*Log[z] + 
             0.5050636719141682*Log[z]^2)) + Lp*(-38.75608349014432 - 
           1.1565265637483262/z - 1.0078269216569447*z^4 + 
           0.2108997733320193*z^5 + (1. - 1.*z)^3*(0.17257441490570324*
              Log[1. - 1.*z] - 1.0656690959838735*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)*(-9.08641975308642 - 2.962962962962963*
              Log[1. - 1.*z] - 0.8888888888888888*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)^2*(3.5022608695652173*Log[1. - 1.*z] - 
             0.005424268861662178*Log[1. - 1.*z]^2) - 29.870148425982446*
            Log[z] - 7.703703703703703*Log[z]^2 - 1.1851851851851851*
            Log[z]^3 + z*(45.12513487263796 - 16.833111388945408*Log[z] - 
             7.703703703703703*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(0.17401837928153718 + 12.756509161041466*Log[z] + 
             2.7071215217733062*Log[z]^2 + 0.0169144727867958*Log[z]^3) + 
           z^3*(-4.589616073204694 + 4.0626629422718805*Log[z] - 
             0.415594042725251*Log[z]^2 + 0.3615537167475894*Log[z]^3)))) + 
     as^3*(15.736996949046631 + 37870.32418152656*z^4 - 
       246.2691084827674*z^5 + (1. - 1.*z)*(-13.046003361053137 - 
         4.989785915619019*Log[1. - 1.*z]) - 1.7889336277438628*(1. - 1.*z)^2*
        Log[1. - 1.*z] + 3.3634999422832736*(1. - 1.*z)^3*Log[1. - 1.*z] + 
       6.831860188137509*Log[z] + 17.578331064955076*Log[z]^2 + 
       10.910955184612579*Log[z]^3 + 1.0864197530864197*Log[z]^4 - 
       0.014814814814814815*Log[z]^5 + z^3*(5.885666447680325*^6 - 
         3.539569133529083*^6*Log[z] + 944859.0526652999*Log[z]^2 - 
         165913.52743316442*Log[z]^3 + 15741.361965539247*Log[z]^4 - 
         1385.3798178506374*Log[z]^5) + z^2*(-5.9234113903994*^6 - 
         2.4209053526022136*^6*Log[z] - 422824.10996887676*Log[z]^2 - 
         39497.8689423417*Log[z]^3 - 1977.8902472527473*Log[z]^4 - 
         42.757790697674416*Log[z]^5) + z*(105.15064931432542 - 
         64.00867928872421*Log[z] - 83.34827816077085*Log[z]^2 - 
         13.610543661978834*Log[z]^3 - 1.4814814814814814*Log[z]^4 + 
         0.014814814814814815*Log[z]^5) + Lp^2*(-9.117955331346 - 
         1187.924303232999*z^4 + 28.6534325408359*z^5 + 15.123900678899298*
          Log[z] + 14.518518518518519*Log[z]^2 + 0.7901234567901234*
          Log[z]^3 + z*(95.98610320241932 + 3.839062284063663*Log[z] - 
           14.518518518518519*Log[z]^2 - 0.7901234567901234*Log[z]^3) + 
         z^2*(12316.071308489772 + 4758.637264717661*Log[z] + 
           704.4817321638235*Log[z]^2 + 37.44534978465836*Log[z]^3) + 
         z^3*(-11243.668586681652 + 8833.706263828488*Log[z] - 
           1665.1264142917908*Log[z]^2 + 525.867771253921*Log[z]^3) + 
         LQ*(-1.6832686861426782 - 4.951397041559051*z^4 + 
           1.672875816993464*z^5 - 4.7407407407407405*Log[z] - 
           2.3703703703703702*Log[z]^2 + z^3*(-130.23462880519793 + 
             96.78683750728014*Log[z] - 26.27532566080688*Log[z]^2) + 
           z^2*(143.05060614603892 + 27.112656679914398*Log[z] - 
             0.44137875232623996*Log[z]^2) + z*(-7.854184885156893 + 
             4.7407407407407405*Log[z] + 2.3703703703703702*Log[z]^2))) + 
       Lp*(6.104083635789141 - 6954.602651914296*z^4 + 179.3599285910464*
          z^5 - 0.13567233850323746*(1. - 1.*z)^2*Log[1. - 1.*z] - 
         9.175539568345323*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         (1. - 1.*z)*(-2.3703703703703702 + 2.3703703703703702*
            Log[1. - 1.*z]) + 46.09816240151757*Log[z] + 
         42.84914285362164*Log[z]^2 + 5.827160493827161*Log[z]^3 + 
         0.024691358024691357*Log[z]^4 + z*(-48.53588791114316 - 
           158.12374153709396*Log[z] - 46.997291001769796*Log[z]^2 - 
           8.197530864197532*Log[z]^3 - 0.024691358024691357*Log[z]^4) + 
         z^2*(-22142.729090242112 - 5883.48827187096*Log[z] - 
           396.2280489444669*Log[z]^2 + 31.520385343196285*Log[z]^3 + 
           2.421178225205071*Log[z]^4) + z^3*(28960.403618295324 - 
           9630.090462105789*Log[z] + 8599.12844190732*Log[z]^2 - 
           177.5600288426872*Log[z]^3 + 320.70421918767505*Log[z]^4) + 
         LQ*(7.744604606950197 + 1.1851851851851851*(1. - 1.*z) + 
           161.48079499776685*z^4 - 4.452242491834621*z^5 + 
           3.5555555555555554*Log[z] - 0.3950617283950617*Log[z]^3 + 
           z^3*(1277.6325289758693 - 1043.4932507952885*Log[z] + 
             182.7415586493839*Log[z]^2 - 63.66830669920491*Log[z]^3) + 
           z^2*(-1423.7685223653234 - 554.0031817801222*Log[z] - 
             78.86515161886508*Log[z]^2 - 4.6396979358046035*Log[z]^3) + 
           z*(-18.637163670427388 + 3.5555555555555554*Log[z] + 
             2.3703703703703702*Log[z]^2 + 0.3950617283950617*Log[z]^3))) + 
       Nf*(1.0249794074363998 + 688.0592368859027*z^4 - 
         16.66245796212166*z^5 + (1. - 1.*z)*(0.4609053497942387 + 
           0.3950617283950617*Log[1. - 1.*z]) + 0.017221873035826524*
          (1. - 1.*z)^2*Log[1. - 1.*z] + 0.10153206959231369*(1. - 1.*z)^3*
          Log[1. - 1.*z] - 4.491367363115016*Log[z] - 3.4176708127634816*
          Log[z]^2 - 0.943758573388203*Log[z]^3 - 0.13168724279835392*
          Log[z]^4 + z^3*(-4962.463888052964 + 2193.5977883279297*Log[z] - 
           1189.5543234886447*Log[z]^2 + 69.53276589855373*Log[z]^3 - 
           37.33126740321566*Log[z]^4) + z^2*(4299.553564113068 + 
           1428.2767603230577*Log[z] + 179.8856049004594*Log[z]^2 + 
           8.680652405153054*Log[z]^3 - 0.053854542404160724*Log[z]^4) + 
         z*(-9.51143445766708 + 11.487962668321355*Log[z] + 
           4.866230483545374*Log[z]^2 + 0.877914951989026*Log[z]^3 + 
           0.13168724279835392*Log[z]^4) + Lp^2*(-0.42081717154153286 - 
           1.2378492603897628*z^4 + 0.418218954248366*z^5 - 
           1.1851851851851851*Log[z] - 0.5925925925925926*Log[z]^2 + 
           z^3*(-32.55865720129948 + 24.196709376820035*Log[z] - 
             6.568831421349407*Log[z]^2) + z^2*(35.76265154042932 + 
             6.778164173069147*Log[z] - 0.11034468030581301*Log[z]^2) + 
           z*(-1.9635462212892232 + 1.1851851851851851*Log[z] + 
             0.5925925925925926*Log[z]^2)) + Lp*(-5.359962632395264 + 
           188.32685035116154*z^4 - 5.566652360515022*z^5 - 
           8.270539140955924*Log[z] - 3.753086419753086*Log[z]^2 - 
           0.5925925925925926*Log[z]^3 + z^3*(1285.579243119266 - 
             1085.7627663852031*Log[z] + 176.68681848527558*Log[z]^2 - 
             68.25358663609565*Log[z]^3) + z^2*(-1465.1446573097019 - 
             568.3249696702327*Log[z] - 82.76574329740804*Log[z]^2 - 
             4.991689042321954*Log[z]^3) + z*(2.165178855951879 + 
             8.270539140955924*Log[z] + 2.567901234567901*Log[z]^2 + 
             0.5925925925925926*Log[z]^3))))
 
BeamNum["qqbp"] = as^2*(-4.5603516434761255 + 1.3333333333333333*
        (1. - 1.*z) + 2.6451727005890224/z + 0.05637832379670145*z^4 - 
       0.0013164390324173112*z^5 + 2.6666666666666665*Log[z] - 
       0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3 + 
       Lp^2*(1.3333333333333333*(1. - 1.*z) + 1.7777777777777777/z - 
         1.7777777777777777*z^2 + 2.6666666666666665*Log[z] + 
         2.6666666666666665*z*Log[z]) + z^3*(-3.6040303008016474 + 
         1.215623396613648*Log[z] - 0.14346862340441793*Log[z]^2 - 
         0.0170296134428453*Log[z]^3) + z^2*(3.5704568978264084 + 
         5.654771516227999*Log[z] - 1.773058773058773*Log[z]^2 + 
         0.00030671710459053266*Log[z]^3) + 
       z*(1.893690489731749 - 5.333333333333333*Log[z] - 
         0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3) + 
       Lp*(10.666666666666666 - 7.703703703703703/z + 
         z^2*(13.037037037037036 - 7.111111111111111*Log[z]) - 
         2.6666666666666665*Log[z] + 2.6666666666666665*Log[z]^2 + 
         z*(-16. - 8.*Log[z] + 2.6666666666666665*Log[z]^2))) + 
     (as^3*dabc2*(13.066698101256804 + 729428.8399516005*z^4 - 
        8847.276233088314*z^5 + (1. - 1.*z)^2*
         (-876.8807484407484*Log[1. - 1.*z] - 93.25044880898155*
           Log[1. - 1.*z]^2) + (1. - 1.*z)*(-0.5823359520940077 - 
          0.2789021514032832*Log[1. - 1.*z] + 0.024155677808037717*
           Log[1. - 1.*z]^2) + (1. - 1.*z)^3*
         (121.7962511091393*Log[1. - 1.*z] + 1023.7929044930027*
           Log[1. - 1.*z]^2) + 12.641753830328481*Log[z] + 
        0.33944273991897467*Log[z]^2 + 0.13284371092955144*Log[z]^3 - 
        0.08333333333333333*Log[z]^4 + 0.03333333333333333*Log[z]^5 + 
        z*(-774.5136729985788 + 0.3978263896647597*Log[z] + 
          3.7524230779895973*Log[z]^2 - 1.6449340668482262*Log[z]^3) + 
        z^3*(7.521465351566352*^7 - 4.573400684737262*^7*Log[z] + 
          1.2082958848115643*^7*Log[z]^2 - 2.1861363567177285*^6*Log[z]^3 + 
          199730.60765050168*Log[z]^4 - 19156.81282644062*Log[z]^5) + 
        z^2*(-7.593447363235475*^7 - 3.0913726540546816*^7*Log[z] - 
          5.377444016644809*^6*Log[z]^2 - 500678.1295623091*Log[z]^3 - 
          25014.184617023544*Log[z]^4 - 538.8174699843397*Log[z]^5) + 
        Lp*(36.41844206065227 - 30693.89491251138*z^4 + 699.0302244389028*
           z^5 + (1. - 1.*z)*(-0.9674011002723395 + 0.1449340668482263*
             Log[1. - 1.*z]) - 12.722344468893779*(1. - 1.*z)^2*
           Log[1. - 1.*z] - 77.86707643418632*(1. - 1.*z)^3*Log[1. - 1.*z] + 
          20.02847884157147*Log[z] + 0.7753296657588677*Log[z]^2 - 
          0.3333333333333333*Log[z]^3 + 0.16666666666666666*Log[z]^4 + 
          z*(-118.88872938882245 + 18.804406601634035*Log[z] - 
            4.934802200544679*Log[z]^2) + z^2*(-925732.9731977673 - 
            370266.74427570094*Log[z] - 60174.01639245827*Log[z]^2 - 
            4729.308103708871*Log[z]^3 - 152.7531427927166*Log[z]^4) + 
          z^3*(955810.3081181592 - 526335.8863012193*Log[z] + 
            166854.87851557942*Log[z]^2 - 20411.05046799899*Log[z]^3 + 
            3233.8684801892373*Log[z]^4))))/nc + 
     as^3*(307.9122471888535 - 335.47467517311134*z^4 + 
       10.791561204157468*z^5 + (1. - 1.*z)^3*
        (333.8892942331977*Log[1. - 1.*z] - 119.83998564893713*
          Log[1. - 1.*z]^2 + 13.159651273668437*Log[1. - 1.*z]^3 - 
         2.525512367491166*Log[1. - 1.*z]^4) + (1. - 1.*z)^2*
        (192.78228468008092*Log[1. - 1.*z] + 24.71490806585944*
          Log[1. - 1.*z]^2 + 1.437627685259704*Log[1. - 1.*z]^3 + 
         0.0720812447786132*Log[1. - 1.*z]^4) + (1. - 1.*z)*
        (123.70863534393379 + 38.03099793867376*Log[1. - 1.*z] + 
         6.0311306468597845*Log[1. - 1.*z]^2 + 0.5432098765432098*
          Log[1. - 1.*z]^3 + 0.24691358024691357*Log[1. - 1.*z]^4) + 
       (-466.38428823495764 - 78.98467140066984*Log[z])/z - 
       470.8870530926522*Log[z] + 86.42103307727675*Log[z]^2 - 
       46.412662605962204*Log[z]^3 + 6.790123456790123*Log[z]^4 - 
       0.5925925925925926*Log[z]^5 + z^2*(147.07750139224058 - 
         49.31912277105965*Log[z] + 188.7444110060189*Log[z]^2 - 
         33.020913277052955*Log[z]^3 - 4.887031944150624*Log[z]^4 - 
         0.008546072093787663*Log[z]^5) + z*(167.3764874331998 - 
         270.9734192228495*Log[z] - 70.71526096839895*Log[z]^2 + 
         4.500917640951378*Log[z]^3 + 2.345679012345679*Log[z]^4 + 
         1.2740740740740741*Log[z]^5) + z^3*(168.701166180758 + 
         724.0864281349718*Log[z] + 24.410097642295785*Log[z]^2 + 
         92.84397806278879*Log[z]^3 + 1.5816857184908992*Log[z]^4 + 
         1.804743567302643*Log[z]^5) + Lp^3*(-66.92015340088982 - 
         4.407436322826193*z^4 + 1.019060773480663*z^5 + 
         (1. - 1.*z)*(21.62962962962963 - 10.074074074074074*
            Log[1. - 1.*z]) + 0.16399211711711711*(1. - 1.*z)^2*
          Log[1. - 1.*z] - 6.688308538163001*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         30.22222222222222*Log[z] - 2.962962962962963*Log[z]^2 + 
         (46.22222222222222 + 7.111111111111111*Log[z])/z + 
         LQ*(-3.5555555555555554*(1. - 1.*z) - 4.7407407407407405/z + 
           4.7407407407407405*z^2 - 7.111111111111111*Log[z] - 
           7.111111111111111*z*Log[z]) + z^2*(-7.637661187124717 - 
           8.93517064115379*Log[z] - 0.2623712088231026*Log[z]^2) + 
         z^3*(-2.6864439571778664 - 0.8669762220634759*Log[z] + 
           2.862027514358221*Log[z]^2) + z*(34.41041136261626 + 
           20.14814814814815*Log[z] + 13.037037037037036*Log[z]^2)) + 
       Lp^2*(255.6668178662803 + 307.8220384928165*z^4 - 
         20.021939275220372*z^5 + 29.412235314578894*(1. - 1.*z)^2*
          Log[1. - 1.*z] + 30.46653549984735*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         (1. - 1.*z)*(53.19157996907927 + 27.555555555555557*
            Log[1. - 1.*z]) + (-247.87103620353412 - 46.22222222222222*
            Log[z])/z - 150.37729921355643*Log[z] + 48.888888888888886*
          Log[z]^2 - 5.925925925925926*Log[z]^3 + 
         z^3*(1707.747271682941 - 1482.192546009433*Log[z] + 
           214.53622606133655*Log[z]^2 - 84.36428149024246*Log[z]^3) + 
         z^2*(-1830.7970382867052 - 835.8066035397353*Log[z] - 
           127.36102354904506*Log[z]^2 - 5.406404346394468*Log[z]^3) + 
         z*(-172.54611244773207 - 153.5459633797144*Log[z] - 
           3.5555555555555554*Log[z]^2 + 15.407407407407407*Log[z]^3) + 
         LQ*(-28.444444444444443 + 20.54320987654321/z + 7.111111111111111*
            Log[z] - 7.111111111111111*Log[z]^2 + z^2*(-34.76543209876543 + 
             18.962962962962962*Log[z]) + z*(42.666666666666664 + 
             21.333333333333332*Log[z] - 7.111111111111111*Log[z]^2))) + 
       Lp*(-719.1747346016994 - 90.06837961044343*z^4 + 
         3.930780559646539*z^5 + (1. - 1.*z)^3*(-82.4881265719132*
            Log[1. - 1.*z] + 21.393301000303122*Log[1. - 1.*z]^2 - 
           3.3149575944487277*Log[1. - 1.*z]^3) + (1. - 1.*z)^2*
          (-77.70592736886044*Log[1. - 1.*z] + 0.6141661009278118*
            Log[1. - 1.*z]^2 - 0.15741326736091135*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)*(100.64617769005214 + 24.63122832560315*Log[1. - 1.*z] + 
           9.333333333333334*Log[1. - 1.*z]^2 + 1.4814814814814814*
            Log[1. - 1.*z]^3) + 365.41901927854894*Log[z] - 
         158.59619052900862*Log[z]^2 + 34.370370370370374*Log[z]^3 - 
         3.7037037037037037*Log[z]^4 + (477.6519247070313 + 
           98.11244277743864*Log[z])/z + z^3*(-1131.529968695121 + 
           657.7374996385089*Log[z] - 92.19539674875261*Log[z]^2 + 
           29.897731732203123*Log[z]^3 - 1.2220570229141159*Log[z]^4) + 
         z^2*(1001.827683321164 + 852.2808917772362*Log[z] - 
           41.545120425398814*Log[z]^2 - 17.187522197229786*Log[z]^3 + 
           0.1608887699103199*Log[z]^4) + z*(457.36269431825826 - 
           221.70564928845786*Log[z] + 33.056087873896324*Log[z]^2 - 
           3.8518518518518516*Log[z]^3 + 8.296296296296296*Log[z]^4) + 
         LQ*(12.160937715936337 - 3.5555555555555554*(1. - 1.*z) - 
           7.053793868237394/z - 0.1503421727972626*z^4 + 
           0.0035104963841887243*z^5 - 7.111111111111111*Log[z] + 
           1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3 + 
           z*(-5.049841288466182 + 14.222222222222221*Log[z] + 
             1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(-9.521218362148392 - 15.079390722363259*Log[z] + 
             4.728156728156728*Log[z]^2 - 0.0008179122789080871*Log[z]^3) + 
           z^3*(9.610747466216216 - 3.2416623706229926*Log[z] + 
             0.38258300017382235*Log[z]^2 + 0.04541227526348419*Log[z]^3))) + 
       Nf*(-50.36342761177279 + 5.88282387997262/z - 0.9090821349290609*z^4 + 
         0.10213731794968792*z^5 + (1. - 1.*z)^3*
          (-3.185230352303523*Log[1. - 1.*z] - 0.030580661136560605*
            Log[1. - 1.*z]^2 - 0.22726561277195179*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)*(-8.73525377229081 - 4.2139917695473255*Log[1. - 1.*z] - 
           0.49382716049382713*Log[1. - 1.*z]^2 - 0.09876543209876543*
            Log[1. - 1.*z]^3) + (1. - 1.*z)^2*(1.854462285287528*
            Log[1. - 1.*z] + 0.8650318783717509*Log[1. - 1.*z]^2 - 
           0.0009123047097730642*Log[1. - 1.*z]^3) - 30.966480714928217*
          Log[z] - 10.549308734586743*Log[z]^2 - 1.6131687242798354*
          Log[z]^3 - 0.24691358024691357*Log[z]^4 + 
         Lp^3*(-0.5925925925925926*(1. - 1.*z) - 0.7901234567901234/z + 
           0.7901234567901234*z^2 - 1.1851851851851851*Log[z] - 
           1.1851851851851851*z*Log[z]) + z*(51.73819500026442 - 
           12.003517751965253*Log[z] - 8.771530956808965*Log[z]^2 - 
           1.6131687242798354*Log[z]^3 - 0.24691358024691357*Log[z]^4) + 
         z^2*(-24.98539332433859 + 5.1478051820853*Log[z] + 
           0.1997362426567558*Log[z]^2 + 0.7031832520791511*Log[z]^3 - 
           0.002601203056413591*Log[z]^4) + z^3*(18.534746870913505 - 
           10.540989729225023*Log[z] + 3.5376079174563064*Log[z]^2 - 
           0.3148828372387587*Log[z]^3 + 0.11712315648343229*Log[z]^4) + 
         Lp^2*(-12.95976564186318 + 1.1851851851851851/z - 
           0.7777828865694975*z^4 + 0.1798342541436464*z^5 + 
           (1. - 1.*z)*(-2.962962962962963 - 1.7777777777777777*
              Log[1. - 1.*z]) + 0.028939788780688522*(1. - 1.*z)^2*
            Log[1. - 1.*z] - 1.1802897324733002*(1. - 1.*z)^3*
            Log[1. - 1.*z] - 7.703703703703703*Log[z] - 1.7777777777777777*
            Log[z]^2 + z*(7.222752327203308 - 7.703703703703703*Log[z] - 
             1.7777777777777777*Log[z]^2) + z^2*(5.623854999025531 + 
             1.909043965771614*Log[z] - 0.04630079326533916*Log[z]^2) + 
           z^3*(-0.4740783410138249 - 0.15299579924828655*Log[z] + 
             0.5050636719141682*Log[z]^2)) + Lp*(-38.75608349014432 - 
           1.1565265637483262/z - 1.0078269216569447*z^4 + 
           0.2108997733320193*z^5 + (1. - 1.*z)^3*(0.17257441490570324*
              Log[1. - 1.*z] - 1.0656690959838735*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)*(-9.08641975308642 - 2.962962962962963*
              Log[1. - 1.*z] - 0.8888888888888888*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)^2*(3.5022608695652173*Log[1. - 1.*z] - 
             0.005424268861662178*Log[1. - 1.*z]^2) - 29.870148425982446*
            Log[z] - 7.703703703703703*Log[z]^2 - 1.1851851851851851*
            Log[z]^3 + z*(45.12513487263796 - 16.833111388945408*Log[z] - 
             7.703703703703703*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(0.17401837928153718 + 12.756509161041466*Log[z] + 
             2.7071215217733062*Log[z]^2 + 0.0169144727867958*Log[z]^3) + 
           z^3*(-4.589616073204694 + 4.0626629422718805*Log[z] - 
             0.415594042725251*Log[z]^2 + 0.3615537167475894*Log[z]^3))))
 
BeamNum["qqp"] = as^2*(-4.5603516434761255 + 1.3333333333333333*(1. - 1.*z) + 
       2.6451727005890224/z + 0.05637832379670145*z^4 - 
       0.0013164390324173112*z^5 + 2.6666666666666665*Log[z] - 
       0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3 + 
       Lp^2*(1.3333333333333333*(1. - 1.*z) + 1.7777777777777777/z - 
         1.7777777777777777*z^2 + 2.6666666666666665*Log[z] + 
         2.6666666666666665*z*Log[z]) + z^3*(-3.6040303008016474 + 
         1.215623396613648*Log[z] - 0.14346862340441793*Log[z]^2 - 
         0.0170296134428453*Log[z]^3) + z^2*(3.5704568978264084 + 
         5.654771516227999*Log[z] - 1.773058773058773*Log[z]^2 + 
         0.00030671710459053266*Log[z]^3) + 
       z*(1.893690489731749 - 5.333333333333333*Log[z] - 
         0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3) + 
       Lp*(10.666666666666666 - 7.703703703703703/z + 
         z^2*(13.037037037037036 - 7.111111111111111*Log[z]) - 
         2.6666666666666665*Log[z] + 2.6666666666666665*Log[z]^2 + 
         z*(-16. - 8.*Log[z] + 2.6666666666666665*Log[z]^2))) - 
     (1.*as^3*dabc2*(13.066698101256804 + 729428.8399516005*z^4 - 
        8847.276233088314*z^5 + (1. - 1.*z)^2*
         (-876.8807484407484*Log[1. - 1.*z] - 93.25044880898155*
           Log[1. - 1.*z]^2) + (1. - 1.*z)*(-0.5823359520940077 - 
          0.2789021514032832*Log[1. - 1.*z] + 0.024155677808037717*
           Log[1. - 1.*z]^2) + (1. - 1.*z)^3*
         (121.7962511091393*Log[1. - 1.*z] + 1023.7929044930027*
           Log[1. - 1.*z]^2) + 12.641753830328481*Log[z] + 
        0.33944273991897467*Log[z]^2 + 0.13284371092955144*Log[z]^3 - 
        0.08333333333333333*Log[z]^4 + 0.03333333333333333*Log[z]^5 + 
        z*(-774.5136729985788 + 0.3978263896647597*Log[z] + 
          3.7524230779895973*Log[z]^2 - 1.6449340668482262*Log[z]^3) + 
        z^3*(7.521465351566352*^7 - 4.573400684737262*^7*Log[z] + 
          1.2082958848115643*^7*Log[z]^2 - 2.1861363567177285*^6*Log[z]^3 + 
          199730.60765050168*Log[z]^4 - 19156.81282644062*Log[z]^5) + 
        z^2*(-7.593447363235475*^7 - 3.0913726540546816*^7*Log[z] - 
          5.377444016644809*^6*Log[z]^2 - 500678.1295623091*Log[z]^3 - 
          25014.184617023544*Log[z]^4 - 538.8174699843397*Log[z]^5) + 
        Lp*(36.41844206065227 - 30693.89491251138*z^4 + 699.0302244389028*
           z^5 + (1. - 1.*z)*(-0.9674011002723395 + 0.1449340668482263*
             Log[1. - 1.*z]) - 12.722344468893779*(1. - 1.*z)^2*
           Log[1. - 1.*z] - 77.86707643418632*(1. - 1.*z)^3*Log[1. - 1.*z] + 
          20.02847884157147*Log[z] + 0.7753296657588677*Log[z]^2 - 
          0.3333333333333333*Log[z]^3 + 0.16666666666666666*Log[z]^4 + 
          z*(-118.88872938882245 + 18.804406601634035*Log[z] - 
            4.934802200544679*Log[z]^2) + z^2*(-925732.9731977673 - 
            370266.74427570094*Log[z] - 60174.01639245827*Log[z]^2 - 
            4729.308103708871*Log[z]^3 - 152.7531427927166*Log[z]^4) + 
          z^3*(955810.3081181592 - 526335.8863012193*Log[z] + 
            166854.87851557942*Log[z]^2 - 20411.05046799899*Log[z]^3 + 
            3233.8684801892373*Log[z]^4))))/nc + 
     as^3*(307.9122471888535 - 335.47467517311134*z^4 + 
       10.791561204157468*z^5 + (1. - 1.*z)^3*
        (333.8892942331977*Log[1. - 1.*z] - 119.83998564893713*
          Log[1. - 1.*z]^2 + 13.159651273668437*Log[1. - 1.*z]^3 - 
         2.525512367491166*Log[1. - 1.*z]^4) + (1. - 1.*z)^2*
        (192.78228468008092*Log[1. - 1.*z] + 24.71490806585944*
          Log[1. - 1.*z]^2 + 1.437627685259704*Log[1. - 1.*z]^3 + 
         0.0720812447786132*Log[1. - 1.*z]^4) + (1. - 1.*z)*
        (123.70863534393379 + 38.03099793867376*Log[1. - 1.*z] + 
         6.0311306468597845*Log[1. - 1.*z]^2 + 0.5432098765432098*
          Log[1. - 1.*z]^3 + 0.24691358024691357*Log[1. - 1.*z]^4) + 
       (-466.38428823495764 - 78.98467140066984*Log[z])/z - 
       470.8870530926522*Log[z] + 86.42103307727675*Log[z]^2 - 
       46.412662605962204*Log[z]^3 + 6.790123456790123*Log[z]^4 - 
       0.5925925925925926*Log[z]^5 + z^2*(147.07750139224058 - 
         49.31912277105965*Log[z] + 188.7444110060189*Log[z]^2 - 
         33.020913277052955*Log[z]^3 - 4.887031944150624*Log[z]^4 - 
         0.008546072093787663*Log[z]^5) + z*(167.3764874331998 - 
         270.9734192228495*Log[z] - 70.71526096839895*Log[z]^2 + 
         4.500917640951378*Log[z]^3 + 2.345679012345679*Log[z]^4 + 
         1.2740740740740741*Log[z]^5) + z^3*(168.701166180758 + 
         724.0864281349718*Log[z] + 24.410097642295785*Log[z]^2 + 
         92.84397806278879*Log[z]^3 + 1.5816857184908992*Log[z]^4 + 
         1.804743567302643*Log[z]^5) + Lp^3*(-66.92015340088982 - 
         4.407436322826193*z^4 + 1.019060773480663*z^5 + 
         (1. - 1.*z)*(21.62962962962963 - 10.074074074074074*
            Log[1. - 1.*z]) + 0.16399211711711711*(1. - 1.*z)^2*
          Log[1. - 1.*z] - 6.688308538163001*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         30.22222222222222*Log[z] - 2.962962962962963*Log[z]^2 + 
         (46.22222222222222 + 7.111111111111111*Log[z])/z + 
         LQ*(-3.5555555555555554*(1. - 1.*z) - 4.7407407407407405/z + 
           4.7407407407407405*z^2 - 7.111111111111111*Log[z] - 
           7.111111111111111*z*Log[z]) + z^2*(-7.637661187124717 - 
           8.93517064115379*Log[z] - 0.2623712088231026*Log[z]^2) + 
         z^3*(-2.6864439571778664 - 0.8669762220634759*Log[z] + 
           2.862027514358221*Log[z]^2) + z*(34.41041136261626 + 
           20.14814814814815*Log[z] + 13.037037037037036*Log[z]^2)) + 
       Lp^2*(255.6668178662803 + 307.8220384928165*z^4 - 
         20.021939275220372*z^5 + 29.412235314578894*(1. - 1.*z)^2*
          Log[1. - 1.*z] + 30.46653549984735*(1. - 1.*z)^3*Log[1. - 1.*z] + 
         (1. - 1.*z)*(53.19157996907927 + 27.555555555555557*
            Log[1. - 1.*z]) + (-247.87103620353412 - 46.22222222222222*
            Log[z])/z - 150.37729921355643*Log[z] + 48.888888888888886*
          Log[z]^2 - 5.925925925925926*Log[z]^3 + 
         z^3*(1707.747271682941 - 1482.192546009433*Log[z] + 
           214.53622606133655*Log[z]^2 - 84.36428149024246*Log[z]^3) + 
         z^2*(-1830.7970382867052 - 835.8066035397353*Log[z] - 
           127.36102354904506*Log[z]^2 - 5.406404346394468*Log[z]^3) + 
         z*(-172.54611244773207 - 153.5459633797144*Log[z] - 
           3.5555555555555554*Log[z]^2 + 15.407407407407407*Log[z]^3) + 
         LQ*(-28.444444444444443 + 20.54320987654321/z + 7.111111111111111*
            Log[z] - 7.111111111111111*Log[z]^2 + z^2*(-34.76543209876543 + 
             18.962962962962962*Log[z]) + z*(42.666666666666664 + 
             21.333333333333332*Log[z] - 7.111111111111111*Log[z]^2))) + 
       Lp*(-719.1747346016994 - 90.06837961044343*z^4 + 
         3.930780559646539*z^5 + (1. - 1.*z)^3*(-82.4881265719132*
            Log[1. - 1.*z] + 21.393301000303122*Log[1. - 1.*z]^2 - 
           3.3149575944487277*Log[1. - 1.*z]^3) + (1. - 1.*z)^2*
          (-77.70592736886044*Log[1. - 1.*z] + 0.6141661009278118*
            Log[1. - 1.*z]^2 - 0.15741326736091135*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)*(100.64617769005214 + 24.63122832560315*Log[1. - 1.*z] + 
           9.333333333333334*Log[1. - 1.*z]^2 + 1.4814814814814814*
            Log[1. - 1.*z]^3) + 365.41901927854894*Log[z] - 
         158.59619052900862*Log[z]^2 + 34.370370370370374*Log[z]^3 - 
         3.7037037037037037*Log[z]^4 + (477.6519247070313 + 
           98.11244277743864*Log[z])/z + z^3*(-1131.529968695121 + 
           657.7374996385089*Log[z] - 92.19539674875261*Log[z]^2 + 
           29.897731732203123*Log[z]^3 - 1.2220570229141159*Log[z]^4) + 
         z^2*(1001.827683321164 + 852.2808917772362*Log[z] - 
           41.545120425398814*Log[z]^2 - 17.187522197229786*Log[z]^3 + 
           0.1608887699103199*Log[z]^4) + z*(457.36269431825826 - 
           221.70564928845786*Log[z] + 33.056087873896324*Log[z]^2 - 
           3.8518518518518516*Log[z]^3 + 8.296296296296296*Log[z]^4) + 
         LQ*(12.160937715936337 - 3.5555555555555554*(1. - 1.*z) - 
           7.053793868237394/z - 0.1503421727972626*z^4 + 
           0.0035104963841887243*z^5 - 7.111111111111111*Log[z] + 
           1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3 + 
           z*(-5.049841288466182 + 14.222222222222221*Log[z] + 
             1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(-9.521218362148392 - 15.079390722363259*Log[z] + 
             4.728156728156728*Log[z]^2 - 0.0008179122789080871*Log[z]^3) + 
           z^3*(9.610747466216216 - 3.2416623706229926*Log[z] + 
             0.38258300017382235*Log[z]^2 + 0.04541227526348419*Log[z]^3))) + 
       Nf*(-50.36342761177279 + 5.88282387997262/z - 0.9090821349290609*z^4 + 
         0.10213731794968792*z^5 + (1. - 1.*z)^3*
          (-3.185230352303523*Log[1. - 1.*z] - 0.030580661136560605*
            Log[1. - 1.*z]^2 - 0.22726561277195179*Log[1. - 1.*z]^3) + 
         (1. - 1.*z)*(-8.73525377229081 - 4.2139917695473255*Log[1. - 1.*z] - 
           0.49382716049382713*Log[1. - 1.*z]^2 - 0.09876543209876543*
            Log[1. - 1.*z]^3) + (1. - 1.*z)^2*(1.854462285287528*
            Log[1. - 1.*z] + 0.8650318783717509*Log[1. - 1.*z]^2 - 
           0.0009123047097730642*Log[1. - 1.*z]^3) - 30.966480714928217*
          Log[z] - 10.549308734586743*Log[z]^2 - 1.6131687242798354*
          Log[z]^3 - 0.24691358024691357*Log[z]^4 + 
         Lp^3*(-0.5925925925925926*(1. - 1.*z) - 0.7901234567901234/z + 
           0.7901234567901234*z^2 - 1.1851851851851851*Log[z] - 
           1.1851851851851851*z*Log[z]) + z*(51.73819500026442 - 
           12.003517751965253*Log[z] - 8.771530956808965*Log[z]^2 - 
           1.6131687242798354*Log[z]^3 - 0.24691358024691357*Log[z]^4) + 
         z^2*(-24.98539332433859 + 5.1478051820853*Log[z] + 
           0.1997362426567558*Log[z]^2 + 0.7031832520791511*Log[z]^3 - 
           0.002601203056413591*Log[z]^4) + z^3*(18.534746870913505 - 
           10.540989729225023*Log[z] + 3.5376079174563064*Log[z]^2 - 
           0.3148828372387587*Log[z]^3 + 0.11712315648343229*Log[z]^4) + 
         Lp^2*(-12.95976564186318 + 1.1851851851851851/z - 
           0.7777828865694975*z^4 + 0.1798342541436464*z^5 + 
           (1. - 1.*z)*(-2.962962962962963 - 1.7777777777777777*
              Log[1. - 1.*z]) + 0.028939788780688522*(1. - 1.*z)^2*
            Log[1. - 1.*z] - 1.1802897324733002*(1. - 1.*z)^3*
            Log[1. - 1.*z] - 7.703703703703703*Log[z] - 1.7777777777777777*
            Log[z]^2 + z*(7.222752327203308 - 7.703703703703703*Log[z] - 
             1.7777777777777777*Log[z]^2) + z^2*(5.623854999025531 + 
             1.909043965771614*Log[z] - 0.04630079326533916*Log[z]^2) + 
           z^3*(-0.4740783410138249 - 0.15299579924828655*Log[z] + 
             0.5050636719141682*Log[z]^2)) + Lp*(-38.75608349014432 - 
           1.1565265637483262/z - 1.0078269216569447*z^4 + 
           0.2108997733320193*z^5 + (1. - 1.*z)^3*(0.17257441490570324*
              Log[1. - 1.*z] - 1.0656690959838735*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)*(-9.08641975308642 - 2.962962962962963*
              Log[1. - 1.*z] - 0.8888888888888888*Log[1. - 1.*z]^2) + 
           (1. - 1.*z)^2*(3.5022608695652173*Log[1. - 1.*z] - 
             0.005424268861662178*Log[1. - 1.*z]^2) - 29.870148425982446*
            Log[z] - 7.703703703703703*Log[z]^2 - 1.1851851851851851*
            Log[z]^3 + z*(45.12513487263796 - 16.833111388945408*Log[z] - 
             7.703703703703703*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(0.17401837928153718 + 12.756509161041466*Log[z] + 
             2.7071215217733062*Log[z]^2 + 0.0169144727867958*Log[z]^3) + 
           z^3*(-4.589616073204694 + 4.0626629422718805*Log[z] - 
             0.415594042725251*Log[z]^2 + 0.3615537167475894*Log[z]^3))))


==> ancillary_files/TMDpdf.m <==
TMDpdf["qg"] = as*TF*(4*(1 - z)*z - 2*Lp*(1 - 2*z + 2*z^2)) + 
     as^2*(CA*TF*((-2*(-172 + 315*z - 387*z^2 + 298*z^3))/(27*z) + 
         (4*(21 - 30*z + 68*z^2)*H[0, z])/9 + 2*z*(-3 + 4*z)*H[1, z] + 
         Lp^2*((2*(1 - z)*(4 + 7*z + 31*z^2))/(3*z) + 4*(1 + 4*z)*H[0, z] - 
           4*(1 - 2*z + 2*z^2)*H[1, z]) + 8*z*(1 + z)*H[-1, 0, z] - 
         (2*(3 - 12*z + 44*z^2)*H[0, 0, z])/3 - (8*(1 - z)*(2 - z + 11*z^2)*
           H[1, 0, z])/(3*z) - 8*(1 - z)*z*H[1, 1, z] + 
         4*(1 + 2*z)*H[0, 0, 0, z] + 4*(1 - 2*z + 2*z^2)*
          (H[1, 2, z] + H[1, 1, 0, z] - H[1, 1, 1, z]) + 
         (8*(-2 + 3*z - 9*z^2 + 11*z^3)*zeta[2])/(3*z) + 
         Lp*((4*(-26 + 36*z - 135*z^2 + 116*z^3))/(9*z) - 
           (4*(3 + 44*z^2)*H[0, z])/3 + 8*(1 + 2*z + 2*z^2)*H[-1, 0, z] + 
           8*(1 + 2*z)*H[0, 0, z] + 8*(1 - 2*z + 2*z^2)*H[1, 1, z] + 
           16*z*zeta[2]) + 4*(1 + 2*z + 2*z^2)*(2*H[-2, 0, z] - 
           2*H[-1, -1, 0, z] + H[-1, 0, 0, z] - H[-1, z]*zeta[2]) - 
         8*z*(2*H[2, 0, z] - zeta[3])) + CF*TF*(-13 + 75*z - 72*z^2 + 
         2*Lp^3*(1 - 2*z + 2*z^2) + (8 + 15*z - 8*z^2)*H[0, z] - 
         2*z*(-3 + 4*z)*H[1, z] + Lp^2*(-7 + 12*z - 8*z^2 + 
           4*Lh*(1 - 2*z + 2*z^2) - 2*(1 - 2*z + 4*z^2)*H[0, z] - 
           4*(1 - 2*z + 2*z^2)*H[1, z]) + (1 + 12*z - 8*z^2)*H[0, 0, z] - 
         2*(1 - 2*z + 4*z^2)*H[0, 0, 0, z] + 4*(1 - z)*z*
          (2*H[2, z] + 2*H[1, 0, z] + 2*H[1, 1, z] - 3*zeta[2]) + 
         Lp*(-8*Lh*(1 - z)*z - 2*(10 - 33*z + 28*z^2) - 2*(1 - 8*z + 8*z^2)*
            H[0, z] + 16*(1 - z)*z*H[1, z] - 4*(1 - 2*z + 4*z^2)*H[0, 0, z] + 
           (4*(1 - 2*z + 2*z^2)*(-18*H[2, z] - 18*H[1, 0, z] - 
              18*H[1, 1, z] + (45*zeta[2])/2))/9) + 4*(1 - 2*z + 2*z^2)*
          (H[2, 1, z] - H[1, 0, 0, z] + H[1, 1, 1, z] + 7*zeta[3]))) + 
     as^3*(CA*Nf*TF^2*((4*(-1582 - 8697*z - 24198*z^2 + 43324*z^3))/(729*z) + 
         (8*(-523 - 8119*z + 2280*z^2)*H[0, z])/243 + 
         (8*(-36 + 103*z - 1064*z^2 + 668*z^3)*H[1, z])/(243*z) + 
         Lp^3*((-8*(1 - z)*(4 + 7*z + 31*z^2))/(27*z) - 
           (16*(1 + 4*z)*H[0, z])/9 + (16*(1 - 2*z + 2*z^2)*H[1, z])/9) + 
         (16*(-3 - 23*z + 3*z^2)*H[2, z])/27 - (16*(10 + 21*z + 20*z^2)*
           H[-2, 0, z])/9 - (8*(85 + 290*z + 299*z^2)*H[-1, 0, z])/81 - 
         (8*(32 + 1407*z + 391*z^2)*H[0, 0, z])/81 - 
         (8*(85 - 326*z + 290*z^2)*H[1, 1, z])/81 + 
         (8*(12 + 65*z + 8*z^2)*H[2, 0, z])/9 - 
         (8*z*(5*H[3, z] - 2*H[2, 1, z]))/9 - (16*(25 + 62*z + 62*z^2)*
           H[-1, 0, 0, z])/27 + (32*(-4 - 74*z + 23*z^2)*H[0, 0, 0, z])/27 - 
         (32*(10 - 23*z + 23*z^2)*(H[1, 2, z] - H[1, 1, 1, z]))/27 + 
         (16*(1 + 6*z + 2*z^2)*H[2, 0, 0, z])/3 - 
         (32*(-1 + 12*z)*H[0, 0, 0, 0, z])/9 + (8*(12 + 27*z + 8*z^2)*H[0, z]*
           zeta[2])/9 + Lp^2*((4*(-40 + 6*z - 348*z^2 + 409*z^3))/(27*z) + 
           (16*(-5 - 32*z + 9*z^2)*H[0, z])/9 + (80*(1 - 2*z + 2*z^2)*
             H[1, z])/9 - (16*(1 + 2*z + 2*z^2)*H[-1, 0, z])/3 - 
           (64*z*H[0, 0, z])/3 - (16*(1 - 2*z + 2*z^2)*H[1, 1, z])/3 - 
           (32*z*zeta[2])/3) + (-24*(-40 + 3*z - 123*z^2 + 154*z^3)*
            H[1, 0, z] - 8*(-120 - 18*z - 172*z^2 + 435*z^3)*zeta[2])/
          (81*z) + (80*(1 + 2*z + 2*z^2)*(2*H[-1, -1, 0, z] + 
            H[-1, z]*zeta[2]))/9 + Lp*((4*(48 - 23*z - 976*z^2 + 1152*z^3))/
            (27*z) + (16*(17 - 250*z + 83*z^2)*H[0, z])/27 + 
           (8*(38 - 121*z + 112*z^2)*H[1, z])/27 - (16*z*H[2, z])/3 - 
           (160*(1 + 2*z + 2*z^2)*H[-1, 0, z])/9 + 
           (8*(-13 - 114*z + 28*z^2)*H[0, 0, z])/9 + 
           (32*(1 - z)*(2 - z + 11*z^2)*H[1, 0, z])/(9*z) - 
           (160*(1 - 2*z + 2*z^2)*H[1, 1, z])/9 + (64*z*H[2, 0, z])/3 - 
           (16*(-1 + 10*z)*H[0, 0, 0, z])/3 - 
           (16*(-1 + 2*z)*(4 + 2*z + 11*z^2)*zeta[2])/(9*z) + 
           (4*(1 + 2*z + 2*z^2)*(-24*H[-2, 0, z] + 24*H[-1, -1, 0, z] - 
              36*H[-1, 0, 0, z] + 12*H[-1, z]*zeta[2]))/9 + 
           (4*(1 - 2*z + 2*z^2)*(-24*H[1, 2, z] + 12*H[1, 0, 0, z] + 
              24*H[1, 1, 1, z] + 12*H[1, z]*zeta[2]))/9 + (64*z*zeta[3])/3) + 
         (-16*(-24 + 31*z - 128*z^2 + 116*z^3)*H[1, 0, 0, z] + 
           32*(-6 + 4*z - 29*z^2 + 26*z^3)*H[1, 1, 0, z] + 
           16*(-12 + 23*z - 88*z^2 + 82*z^3)*H[1, z]*zeta[2] + 
           48*(-4 + 18*z + 7*z^2 + 30*z^3)*zeta[3])/(27*z) - 
         (32*(1 + 2*z + 2*z^2)*(3*H[-3, 0, z] - 3*H[-2, -1, 0, z] + 
            (9*H[-2, 0, 0, z])/2 - 3*H[-1, -2, 0, z] + 
            3*H[-1, -1, -1, 0, z] - (9*H[-1, -1, 0, 0, z])/2 + 
            4*H[-1, 0, 0, 0, z] - (3*H[-2, z]*zeta[2])/2 + 
            (3*H[-1, -1, z]*zeta[2])/2 - (3*H[-1, 0, z]*zeta[2])/2 - 
            (3*H[-1, z]*zeta[3])/2))/9 - (16*(1 - 2*z + 2*z^2)*
           (2*H[1, 3, z] - 8*H[1, 1, 2, z] - 2*H[1, 2, 0, z] - 
            5*H[1, 2, 1, z] - 3*H[1, 0, 0, 0, z] + 4*H[1, 1, 0, 0, z] - 
            4*H[1, 1, 1, 0, z] + 5*H[1, 1, 1, 1, z] + H[1, 0, z]*zeta[2] + 
            2*H[1, 1, z]*zeta[2] - 10*H[1, z]*zeta[3]))/9 + 
         (16*z*(12*H[3, 0, z] - 12*H[2, 1, 0, z] - 12*H[2, z]*zeta[2] - 
            19*zeta[4]))/9) + CF*Nf*TF^2*((448*Lh*(1 - z)*z)/27 - 
         (16*Lp^4*(1 - 2*z + 2*z^2))/9 - (-160736 - 1294539*z + 1012650*z^2 + 
           417704*z^3)/(1458*z) + (8*(20752 + 7693*z + 17172*z^2)*H[0, z])/
          243 + (8*(-355 + 155*z + 268*z^2)*H[1, z])/243 + 
         (224*(4 - 11*z + 11*z^2)*H[2, z])/81 - 
         (4*(-6023 + 6559*z + 7424*z^2)*H[0, 0, z])/81 + 
         Lp^3*((-8*Lh*(1 - 2*z + 2*z^2))/3 + (4*(-16 + 165*z - 264*z^2 + 
              94*z^3))/(27*z) - (8*(-11 + 4*z)*H[0, z])/9 + 
           (32*(1 - 2*z + 2*z^2)*H[1, z])/9 - (16*(-1 + 2*z)*H[0, 0, z])/3) + 
         (8*(112 - 353*z + 308*z^2)*H[1, 1, z])/81 + 
         (4*(1805 - 1282*z + 1344*z^2)*H[0, 0, 0, z])/27 + 
         Lp^2*((-16*Lh*(5 - 13*z + 13*z^2))/9 + 
           (2*(256 + 3099*z - 3528*z^2 + 272*z^3))/(27*z) + 
           (4*(385 + 58*z + 192*z^2)*H[0, z])/9 + (16*(5 - 16*z + 16*z^2)*
             H[1, z])/9 - (32*(-5 + 7*z + 2*z^2)*H[0, 0, z])/3 + 
           (4*(1 - 2*z + 2*z^2)*(12*H[2, z] + 24*H[1, 0, z] + 12*H[1, 1, z]))/
            9 - 32*(-1 + 2*z)*H[0, 0, 0, z]) - (32*(10 - 23*z + 23*z^2)*
           (H[2, 1, z] + H[1, 1, 1, z]))/27 - (16*(-47 + 94*z + 44*z^2)*
           H[0, 0, 0, 0, z])/9 + (80*(1 - 2*z + 2*z^2)*(H[2, 1, 1, z] + 
            2*H[1, 0, 0, 0, z] + H[1, 1, 1, 1, z]))/9 - 
         64*(-1 + 2*z)*H[0, 0, 0, 0, 0, z] + 
         (32*(-96 + 131*z - 403*z^2 + 382*z^3)*H[1, 0, z] + 
           8*(-384 + 356*z - 961*z^2 + 877*z^3)*zeta[2])/(81*z) - 
         (32*z*(-9 + 10*z)*(H[2, 0, z] + H[0, z]*zeta[2]))/9 - 
         (32*(1 - z)*(4 + 13*z + 22*z^2)*(H[1, 1, 0, z] + H[1, z]*zeta[2]))/
          (9*z) + Lp*((-32*Lh*(7 - 29*z + 29*z^2))/27 + 
           (-5504 + 56933*z - 77614*z^2 + 28218*z^3)/(81*z) - 
           (4*(-2733 - 630*z + 1208*z^2)*H[0, z])/27 + 
           (16*z*(-17 + 20*z)*H[1, z])/9 + (8*(421 - 41*z + 232*z^2)*
             H[0, 0, z])/9 - (32*(-4 - 14*z + 7*z^2 + 6*z^3)*H[1, 0, z])/
            (9*z) + (4*(1 - 2*z + 2*z^2)*(40*H[2, z] + 40*H[1, 1, z]))/9 + 
           (32*(3 + 6*z + 4*z^2)*H[2, 0, z])/3 - (8*(-43 + 68*z + 32*z^2)*
             H[0, 0, 0, z])/3 + (4*(1 - 2*z + 2*z^2)*(-24*H[2, 1, z] + 
              48*H[1, 0, 0, z] - 24*H[1, 1, 1, z]))/9 - 80*(-1 + 2*z)*
            H[0, 0, 0, 0, z] - (4*(-32 - 37*z - 118*z^2 + 222*z^3)*zeta[2])/
            (9*z) + (32*(3 + 6*z + 4*z^2)*H[0, z]*zeta[2])/3 - 
           (8*(-23 - 242*z + 2*z^2)*zeta[3])/9) + 
         (-16*(-48 - 133*z - 28*z^2 + 184*z^3)*H[1, 0, 0, z] - 
           16*(24 + 154*z - 287*z^2 + 221*z^3)*zeta[3])/(27*z) + 
         (32*(3 + 6*z + 4*z^2)*(H[3, 0, z] + 2*H[2, 0, 0, z] - 
            H[2, 1, 0, z] - H[2, z]*zeta[2] + H[0, 0, z]*zeta[2] + 
            H[0, z]*zeta[3]))/3 - (8*(73 + 106*z + 104*z^2)*zeta[4])/9) + 
       CF^2*TF*((2127 + 2406*z - 5020*z^2)/24 + Lp^5*(-1 + 2*z - 2*z^2) + 
         ((235 - 734*z - 708*z^2)*H[0, z])/3 - (2*(-505 + 191*z + 354*z^2)*
           H[1, z])/3 + Lp^4*(7 - 14*z + 10*z^2 - 4*Lh*(1 - 2*z + 2*z^2) + 
           2*(1 - 2*z + 4*z^2)*H[0, z] + 4*(1 - 2*z + 2*z^2)*H[1, z]) - 
         (4*(-70 - 343*z + 151*z^2)*H[2, z])/3 + 
         (4*(49 - 11*z + 24*z^2)*H[3, z])/3 - (4*(5 - 136*z + 50*z^2)*
           H[4, z])/3 + (64*(7 + 16*z^2)*H[-4, 0, z])/3 + 
         (16*(47 + 46*z + 53*z^2)*H[-3, 0, z])/3 + 
         (8*(135 + 98*z + 63*z^2)*H[-2, 0, z])/3 + 
         (4*(395 + 634*z + 251*z^2)*H[-1, 0, z])/3 + 
         ((15 - 857*z - 1012*z^2)*H[0, 0, z])/3 - 
         (4*(77 - 26*z + 2*z^2)*H[1, 0, z])/3 - 
         (2*(110 - 353*z + 302*z^2)*H[1, 1, z])/3 + 
         (16*(2 - 9*z + 6*z^2)*H[1, 2, z])/3 - (8*(-7 - 12*z + 25*z^2)*
           H[1, 3, z])/3 - (4*(-7 + 108*z + 4*z^2)*H[2, 0, z])/3 + 
         (4*(35 - 47*z + 27*z^2)*H[2, 1, z])/3 + (8*(2 + 13*z^2)*H[2, 2, z])/
          3 - (32*(3 - 8*z + 3*z^2)*H[2, 3, z])/3 + 
         (8*(7 - 98*z + 33*z^2)*H[3, 0, z])/3 - 
         (8*(-3 - 8*z + 6*z^2)*H[3, 1, z])/3 + 
         (64*(1 - 2*z + 3*z^2)*H[3, 2, z])/3 + (32*(11 + 18*z + 26*z^2)*
           H[-3, 0, 0, z])/3 - (64*(3 + 4*z + 8*z^2)*H[-2, -2, 0, z])/3 + 
         (8*(55 + 138*z + 112*z^2)*H[-2, 0, 0, z])/3 - 
         (112*(1 + z)*(3 + 7*z)*H[-1, -2, 0, z])/3 + 
         (4*(183 + 384*z + 209*z^2)*H[-1, 0, 0, z])/3 + 
         64*z*(1 + z)*H[-1, 2, 0, z] + ((65 - 694*z - 792*z^2)*H[0, 0, 0, z])/
          3 + (32*(17 - 22*z + 2*z^2)*H[1, -2, 0, z])/3 + 
         (4*(1 + z)*(-21 + 11*z)*H[1, 0, 0, z])/3 - 
         (8*(-6 - 5*z + 2*z^2)*H[1, 1, 0, z])/3 + 
         (4*(15 - 38*z + 27*z^2)*H[1, 1, 1, z])/3 + 
         (8*(8 - 12*z + 13*z^2)*H[1, 1, 2, z])/3 + 
         (8*(23 - 68*z + 57*z^2)*H[1, 2, 0, z])/3 - 
         (8*(-5 - 4*z + 6*z^2)*H[1, 2, 1, z])/3 + 
         (64*(3 + 2*z^2)*H[2, -2, 0, z])/3 + (16*(2 - 35*z + 4*z^2)*
           H[2, 0, 0, z])/3 - (8*(-13 + 19*z^2)*H[2, 1, 0, z])/3 - 
         (4*(-1 + 2*z)*(3 + 8*z)*H[2, 1, 1, z])/3 + 
         (16*(5 - 6*z + 2*z^2)*H[2, 1, 2, z])/3 + 
         (32*(5 - 12*z + 17*z^2)*H[2, 2, 0, z])/3 + 
         (16*(7 - 14*z + 16*z^2)*H[2, 2, 1, z])/3 - 
         (32*(1 + 14*z + 16*z^2)*H[3, 0, 0, z])/3 + 
         (16*(13 - 2*z + 48*z^2)*H[3, 1, 0, z])/3 + 
         (16*(13 - 26*z + 28*z^2)*H[3, 1, 1, z])/3 - 
         (32*(9 + 10*z + 24*z^2)*H[-2, -1, 0, 0, z])/3 + 
         (64*(1 + z + 3*z^2)*H[-2, 0, 0, 0, z])/3 - 
         (64*(1 + z)*(9 + 14*z)*H[-1, -1, 0, 0, z])/3 + 
         (8*(27 + 82*z + 61*z^2)*H[-1, 0, 0, 0, z])/3 - 
         (8*(-4 + 21*z + 94*z^2)*H[0, 0, 0, 0, z])/3 - 
         (8*(17 - 56*z + 33*z^2)*H[1, 0, 0, 0, z])/3 + 
         (8*(45 - 50*z + 8*z^2)*H[1, 1, 0, 0, z])/3 - 
         (8*(26 - 42*z + 19*z^2)*H[1, 1, 1, 0, z])/3 - 
         (4*(1 - 20*z + 16*z^2)*H[1, 1, 1, 1, z])/3 - 
         (16*(11 - 26*z + 40*z^2)*H[2, 0, 0, 0, z])/3 + 
         (32*(1 + 2*z + 4*z^2)*H[2, 1, 0, 0, z])/3 - 
         (16*(-5 + 14*z + 4*z^2)*H[2, 1, 1, 0, z])/3 + 
         (8*(31 - 62*z + 60*z^2)*H[2, 1, 1, 1, z])/3 - 
         (16*(3 + 4*z + 24*z^2)*H[0, 0, 0, 0, 0, z])/3 + 
         ((-241 - 81*z + 1768*z^2)*zeta[2])/3 + 
         ((-220 - 177*z + 252*z^2)*H[0, z]*zeta[2])/3 + 
         (2*(40 + 27*z)*H[1, z]*zeta[2])/3 - (8*(-4 + 7*z + 7*z^2)*H[2, z]*
           zeta[2])/3 + (64*(1 + 2*z + 7*z^2)*H[3, z]*zeta[2])/3 - 
         (64*z*(2 + 3*z)*H[-2, 0, z]*zeta[2])/3 - 
         (8*(-13 + 2*z + 21*z^2)*H[-1, 0, z]*zeta[2])/3 + 
         ((17 - 708*z + 656*z^2)*H[0, 0, z]*zeta[2])/3 + 
         (8*(30 - 73*z + 61*z^2)*H[1, 0, z]*zeta[2])/3 - 
         (8*(17 - 15*z + 7*z^2)*H[1, 1, z]*zeta[2])/3 + 
         (32*(6 - 10*z + 9*z^2)*H[2, 0, z]*zeta[2])/3 - 
         (4*(-1 + 18*z + 30*z^2)*H[2, 1, z]*zeta[2])/3 + 
         Lp^3*(-4*Lh^2*(1 - 2*z + 2*z^2) + (13 - 106*z + 114*z^2)/3 - 
           4*(1 + 2*z^2)*H[0, z] - (4*(11 - 14*z + 6*z^2)*H[1, z])/3 + 
           Lh*(2*(7 - 12*z + 8*z^2) + 4*(1 - 2*z + 4*z^2)*H[0, z] + 
             8*(1 - 2*z + 2*z^2)*H[1, z]) - (8*(-1 + 2*z + 2*z^2)*H[2, z])/
            3 + (4*(1 - 2*z + 2*z^2)*(6*H[0, 0, z] + 6*H[1, 0, z] - 
              6*H[1, 1, z]))/9 + (2*(-7 + 14*z + 2*z^2)*zeta[2])/3) - 
         (32*(5 + 6*z + 10*z^2)*(2*H[-3, -1, 0, z] + H[-3, z]*zeta[2]))/3 - 
         (8*(21 + 38*z + 36*z^2)*(2*H[-2, -1, 0, z] + H[-2, z]*zeta[2]))/3 - 
         (4*(41 + 96*z + 63*z^2)*(2*H[-1, -1, 0, z] + H[-1, z]*zeta[2]))/3 + 
         32*(1 + z)*(1 + 3*z)*(2*H[-1, -1, -1, 0, z] + H[-1, -1, z]*
            zeta[2]) + (4*(317 - 758*z + 757*z^2)*zeta[3])/3 - 
         32*(1 + z)*(1 + 2*z)*H[-1, z]*zeta[3] + 
         (4*(57 - 344*z + 398*z^2)*H[0, z]*zeta[3])/3 - 
         (8*(1 - z)*(-73 + 175*z)*H[1, z]*zeta[3])/3 + 
         (32*(20 - 34*z + 39*z^2)*H[2, z]*zeta[3])/3 - 
         (4*(197 - 122*z + 410*z^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*(8*Lh^2*(1 - z)*z + (-99 + 150*z - 64*z^2)/2 + 
           (-35 + 51*z - 148*z^2)*H[0, z] - 2*(26 - 91*z + 74*z^2)*H[1, z] - 
           8*(4 - 14*z + 13*z^2)*H[2, z] - 24*(1 - 2*z + 4*z^2)*H[3, z] + 
           16*(1 + 2*z + 4*z^2)*H[-2, 0, z] + 16*(1 + z)*(2 + 3*z)*
            H[-1, 0, z] + (-13 - 36*z - 120*z^2)*H[0, 0, z] + 
           8*(1 - z)*(-4 + 9*z)*H[1, 0, z] - 4*(7 - 30*z + 26*z^2)*
            H[1, 1, z] - 32*(1 - 2*z + 3*z^2)*H[2, 0, z] - 
           4*(11 - 22*z + 26*z^2)*H[2, 1, z] - 2*(3 + 10*z + 28*z^2)*
            H[0, 0, 0, z] + Lh*(4*(10 - 33*z + 28*z^2) + 4*(1 - 8*z + 8*z^2)*
              H[0, z] - 32*(1 - z)*z*H[1, z] + 8*(1 - 2*z + 4*z^2)*
              H[0, 0, z] + (4*(1 - 2*z + 2*z^2)*(36*H[2, z] + 36*H[1, 0, z] + 
                36*H[1, 1, z] - 45*zeta[2]))/9) + (63 - 92*z + 160*z^2)*
            zeta[2] + 2*(13 - 10*z + 52*z^2)*H[0, z]*zeta[2] + 
           (4*(1 + 2*z + 2*z^2)*(-72*H[-1, -1, 0, z] + 36*H[-1, 0, 0, z] - 
              36*H[-1, z]*zeta[2]))/9 + (4*(1 - 2*z + 2*z^2)*
             (-108*H[1, 2, z] - 27*H[1, 0, 0, z] - 108*H[1, 1, 0, z] - 
              117*H[1, 1, 1, z] + 81*H[1, z]*zeta[2]))/9 - 
           4*(13 - 42*z + 14*z^2)*zeta[3]) + (32*(3 + 6*z + 8*z^2)*
           (2*H[-2, -1, -1, 0, z] + H[-2, -1, z]*zeta[2] - H[-2, z]*zeta[3]))/
          3 - (2*(1 - 2*z + 4*z^2)*(52*H[5, z] + 16*H[4, 0, z] - 
            16*H[4, 1, z] - 55*H[0, 0, 0, z]*zeta[2] - 172*H[0, 0, z]*
             zeta[3]))/3 + ((688 + 907*z + 379*z^2)*zeta[4])/3 + 
         (4*(109 - 118*z + 348*z^2)*H[0, z]*zeta[4])/3 + 
         Lp*((-5*(69 - 230*z + 186*z^2))/4 + (-11 - 16*z - 372*z^2)*H[0, z] - 
           4*(-6 - 77*z + 93*z^2)*H[1, z] - 4*(11 - 94*z + 66*z^2)*H[2, z] - 
           4*(3 - 44*z + 32*z^2)*H[3, z] - 56*(1 - 2*z + 4*z^2)*H[4, z] + 
           32*(3 + 2*z + 8*z^2)*H[-3, 0, z] + 32*(6 + 7*z + 7*z^2)*
            H[-2, 0, z] + 16*(21 + 32*z + 13*z^2)*H[-1, 0, z] - 
           2*(14 + 123*z + 192*z^2)*H[0, 0, z] - 16*(6 - 14*z + 11*z^2)*
            H[1, 0, z] - 8*(9 - 35*z + 33*z^2)*H[1, 1, z] + 
           128*(1 - z)*z*H[1, 2, z] - 8*(3 + 4*z^2)*H[2, 0, z] - 
           8*z*(-11 + 9*z)*H[2, 1, z] - 64*(1 - z + 3*z^2)*H[3, 0, z] - 
           8*(9 - 18*z + 20*z^2)*H[3, 1, z] - 32*(3 + 2*z + 4*z^2)*
            H[-2, -1, 0, z] + 16*(5 + 6*z + 12*z^2)*H[-2, 0, 0, z] - 
           32*(1 + z)*(6 + 7*z)*H[-1, -1, 0, z] + 16*(1 + z)*(10 + 13*z)*
            H[-1, 0, 0, z] - 2*(1 + 60*z + 156*z^2)*H[0, 0, 0, z] + 
           8*(1 - z)*(2 + 13*z)*H[1, 0, 0, z] + 32*(1 - z)*(2 + z)*
            H[1, 1, 0, z] + 8*(1 - z)*(2 + 9*z)*H[1, 1, 1, z] - 
           8*(3 - 14*z + 20*z^2)*H[2, 0, 0, z] + 16*(-1 + 2*z + 2*z^2)*
            H[2, 1, 0, z] - 8*(5 - 10*z + 8*z^2)*H[2, 1, 1, z] - 
           4*(5 + 6*z + 40*z^2)*H[0, 0, 0, 0, z] + 6*(16 - 23*z + 88*z^2)*
            zeta[2] - 16*(3 + 2*z + 4*z^2)*H[-2, z]*zeta[2] - 
           16*(1 + z)*(6 + 7*z)*H[-1, z]*zeta[2] + 2*(7 - 64*z + 120*z^2)*
            H[0, z]*zeta[2] - 32*(1 - z)*(1 + 4*z)*H[1, z]*zeta[2] + 
           8*(5 - 18*z + 22*z^2)*H[2, z]*zeta[2] + 60*(1 - 2*z + 4*z^2)*
            H[0, 0, z]*zeta[2] + Lh*(2*(13 - 75*z + 72*z^2) + 
             2*(-8 - 15*z + 8*z^2)*H[0, z] + 4*z*(-3 + 4*z)*H[1, z] - 
             16*(1 - z)*z*H[2, z] + 2*(-1 - 12*z + 8*z^2)*H[0, 0, z] - 
             16*(1 - z)*z*H[1, 0, z] - 16*(1 - z)*z*H[1, 1, z] + 
             4*(1 - 2*z + 4*z^2)*H[0, 0, 0, z] + 24*(1 - z)*z*zeta[2] + 
             (4*(1 - 2*z + 2*z^2)*(-18*H[2, 1, z] + 18*H[1, 0, 0, z] - 
                18*H[1, 1, 1, z] - 126*zeta[3]))/9) + 8*(19 - 30*z + 74*z^2)*
            zeta[3] + 16*(7 - 18*z + 28*z^2)*H[0, z]*zeta[3] + 
           (4*(1 + 2*z + 2*z^2)*(-216*H[-1, -2, 0, z] + 72*H[-1, 2, 0, z] + 
              144*H[-1, -1, -1, 0, z] - 216*H[-1, -1, 0, 0, z] + 
              72*H[-1, 0, 0, 0, z] + 72*H[-1, -1, z]*zeta[2] - 
              36*H[-1, z]*zeta[3]))/9 + (4*(1 - 2*z + 2*z^2)*
             (-252*H[1, 3, z] - 108*H[2, 2, z] + 72*H[1, -2, 0, z] - 
              108*H[1, 1, 2, z] - 144*H[1, 2, 0, z] - 180*H[1, 2, 1, z] - 
              108*H[1, 0, 0, 0, z] - 180*H[1, 1, 0, 0, z] + 36*H[1, 1, 1, 0, 
                z] - 72*H[1, 1, 1, 1, z] + 270*H[1, 0, z]*zeta[2] + 
              198*H[1, 1, z]*zeta[2] + 468*H[1, z]*zeta[3]))/9 + 
           ((-153 + 370*z - 10*z^2)*zeta[4])/2) - 
         (16*(1 + 2*z + 2*z^2)*(22*H[-1, -3, 0, z] - 6*H[-1, 3, 0, z] - 
            20*H[-1, -2, -1, 0, z] + 30*H[-1, -2, 0, 0, z] - 
            16*H[-1, -1, -2, 0, z] - 22*H[-1, 2, 0, 0, z] + 
            12*H[-1, 2, 1, 0, z] + 16*H[-1, -1, -1, -1, 0, z] - 
            24*H[-1, -1, -1, 0, 0, z] + 6*H[-1, -1, 0, 0, 0, z] - 
            5*H[-1, 0, 0, 0, 0, z] - 10*H[-1, -2, z]*zeta[2] + 
            12*H[-1, 2, z]*zeta[2] + 8*H[-1, -1, -1, z]*zeta[2] - 
            6*H[-1, -1, 0, z]*zeta[2] - 8*H[-1, -1, z]*zeta[3] + 
            4*H[-1, 0, z]*zeta[3] + 22*H[-1, z]*zeta[4]))/3 - 
         4*(1 - 2*z + 2*z^2)*(16*H[1, 4, z] - (40*H[1, -3, 0, z])/3 + 
           (8*H[1, 1, 3, z])/3 - 8*H[1, 2, 2, z] - (8*H[1, 3, 0, z])/3 - 
           4*H[1, 3, 1, z] + (16*H[1, -2, 0, 0, z])/3 - 
           (16*H[1, 1, -2, 0, z])/3 - (4*H[1, 1, 1, 2, z])/3 - 
           (68*H[1, 1, 2, 0, z])/3 - (28*H[1, 1, 2, 1, z])/3 - 
           (20*H[1, 2, 0, 0, z])/3 - (52*H[1, 2, 1, 0, z])/3 - 
           (56*H[1, 2, 1, 1, z])/3 + (28*H[1, 0, 0, 0, 0, z])/3 + 
           (80*H[1, 1, 0, 0, 0, z])/3 - 4*H[1, 1, 1, 0, 0, z] + 
           (4*H[1, 1, 1, 1, 0, z])/3 - 20*H[1, 1, 1, 1, 1, z] - 
           (8*H[1, 2, z]*zeta[2])/3 - 17*H[1, 0, 0, z]*zeta[2] - 
           (32*H[1, 1, 0, z]*zeta[2])/3 + 5*H[1, 1, 1, z]*zeta[2] - 
           52*H[1, 0, z]*zeta[3] - 52*H[1, 1, z]*zeta[3] - 
           (100*H[1, z]*zeta[4])/3) - (8*(63 - 454*z + 84*z^2)*zeta[5])/3) + 
       CA^2*TF*((2*(-470494 + 450714*z - 2175249*z^2 + 2153647*z^3))/
          (729*z) + (-2*(17152 + 167620*z + 62809*z^2 + 747175*z^3)*H[0, z] - 
           2*(-6528 - 50692*z + 24401*z^2 + 30151*z^3)*H[1, z])/(243*z) + 
         (4*(-321 - 483*z + 1460*z^2)*H[3, z])/27 - 
         (8*(51 - 48*z + 137*z^2)*H[4, z])/9 - (4*(9 - 58*z + 72*z^2)*
           H[5, z])/3 + (8*(-41 + 74*z + 8*z^2)*H[-4, 0, z])/3 + 
         (8*(216 + 180*z + 817*z^2)*H[-3, 0, z])/9 + 
         (8*(29 + 46*z + 56*z^2)*H[-3, 2, z])/3 - 
         (4*(-213 - 30*z + 2426*z^2)*H[-2, 0, z])/27 + 
         (8*(31 + 37*z + 96*z^2)*H[-2, 2, z])/3 + 
         (4*(49 + 110*z + 100*z^2)*H[-2, 3, z])/3 + 
         (2*(20278 + 29235*z + 126201*z^2)*H[0, 0, z])/81 - 
         (4*(29 + 66*z + 28*z^2)*H[2, 3, z])/3 + 
         (4*(51 - 135*z + 317*z^2)*H[3, 1, z])/9 - 
         (8*(19 + 50*z + 20*z^2)*H[3, 2, z])/3 - 192*z*H[4, 0, z] + 
         4*(-3 - 14*z + 8*z^2)*H[4, 1, z] - (16*(3 + 22*z + 10*z^2)*
           H[-3, -1, 0, z])/3 + (4*(-35 + 214*z + 52*z^2)*H[-3, 0, 0, z])/3 + 
         (8*(13 - 26*z + 8*z^2)*H[-2, -2, 0, z])/3 - 
         (8*(14 + 37*z + 78*z^2)*H[-2, -1, 0, z])/3 - 
         (8*(39 + 66*z + 76*z^2)*H[-2, -1, 2, z])/3 + 
         (4*(297 + 246*z + 1522*z^2)*H[-2, 0, 0, z])/9 - 
         (8*(3 + 18*z + 8*z^2)*H[-2, 2, 0, z])/3 + 
         (56*(1 + z)*H[-1, 2, 0, z])/3 + 
         ((1 + z)*(12*(8 + 9*z + 60*z^2)*H[-1, 3, z] - 
            8*(16 + 53*z + 112*z^2)*H[-1, -1, 2, z] - 32*(2 + 4*z + 17*z^2)*
             H[-1, 2, 1, z]))/(9*z) + 4*(3 + 6*z + 4*z^2)*H[-1, 3, 0, z] - 
         (4*(1679 - 1712*z + 7385*z^2)*H[0, 0, 0, z])/27 + 
         (16*(7 + 10*z + 8*z^2)*H[2, -2, 0, z])/3 - 
         (4*(9 - 62*z + 16*z^2)*H[2, 1, 2, z])/3 + 
         (8*(-1 - 62*z + 24*z^2)*H[2, 2, 0, z])/3 - 
         (8*(1 - 26*z + 2*z^2)*H[2, 2, 1, z])/3 + 
         (8*(17 - 100*z + 6*z^2)*H[3, 0, 0, z])/3 + 
         (4*(-25 - 86*z + 4*z^2)*H[3, 1, 0, z])/3 + 
         (16*(3 + 8*z)*H[3, 1, 1, z])/3 - 32*(1 + z^2)*H[-2, -1, -1, 0, z] - 
         (4*(5 + 254*z + 80*z^2)*H[-2, -1, 0, 0, z])/3 + 
         (8*(-7 + 78*z + 10*z^2)*H[-2, 0, 0, 0, z])/3 + 
         (8*(-1 - 2*z + 4*z^2)*H[-1, 2, 1, 0, z])/3 - 
         (8*(-55 - 345*z + 108*z^2)*H[0, 0, 0, 0, z])/9 - 
         (4*(-11 - 118*z + 52*z^2)*H[2, 0, 0, 0, z])/3 - 
         (4*(43 + 198*z + 20*z^2)*H[2, 1, 0, 0, z])/3 + 
         (4*(27 + 94*z + 20*z^2)*H[2, 1, 1, 0, z])/3 + 
         (16*(1 + 4*z)*H[2, 1, 1, 1, z])/3 + 16*(-4 + 15*z)*
          H[0, 0, 0, 0, 0, z] - (16*(16 + 34*z + 33*z^2)*H[-3, z]*zeta[2])/
          3 - (4*(76 + 111*z + 270*z^2)*H[-2, z]*zeta[2])/3 + 
         (4*(-13 + 18*z + 20*z^2)*H[3, z]*zeta[2])/3 + 
         (8*(33 + 66*z + 70*z^2)*H[-2, -1, z]*zeta[2])/3 - 
         (8*(17 + 90*z + 50*z^2)*H[-2, 0, z]*zeta[2])/3 + 
         (4*(47 - 2*z + 88*z^2)*H[2, 0, z]*zeta[2])/3 + 
         (32*(6 - z + 8*z^2)*H[2, 1, z]*zeta[2])/3 - 4*(7 + 14*z + 16*z^2)*
          H[-1, 0, 0, z]*zeta[2] + 12*(-1 + 2*z)*(-1 + 4*z)*H[0, 0, 0, z]*
          zeta[2] + Lp^3*((2*(1 - z)*(272 - 97*z + 1883*z^2))/(27*z) - 
           (4*(-8 - 11*z - 152*z^2 + 18*z^3)*H[0, z])/(9*z) - 
           (4*(-16 - z - 118*z^2 + 146*z^3)*H[1, z])/(9*z) + 
           (32*(1 + 4*z)*H[2, z])/3 + (16*(-1 + 8*z)*H[0, 0, z])/3 + 
           (4*(1 - 2*z + 2*z^2)*(-12*H[1, 0, z] - 24*H[1, 1, z]))/9 - 
           (32*(1 + 4*z)*zeta[2])/3) + 
         (-4*(-1256 - 702*z - 12231*z^2 + 98*z^3)*H[2, z] + 
           2*(5436 + 17579*z + 33484*z^2 + 23245*z^3)*H[-1, 0, z] - 
           2*(-9490 + 9435*z - 43401*z^2 + 43978*z^3)*H[1, 0, z] + 
           2*(-918 + 7796*z - 12541*z^2 + 6748*z^3)*H[1, 1, z] - 
           2*(-12536 + 11376*z - 58657*z^2 + 49619*z^3)*zeta[2])/(81*z) + 
         (-8*(116 + 96*z + 393*z^2 + 422*z^3)*H[-1, 2, z] - 
           4*(-208 + 1463*z - 1678*z^2 + 92*z^3)*H[1, 2, z] - 
           4*(-116 - 111*z - 861*z^2 + 445*z^3)*H[2, 1, z] + 
           8*(40 + 54*z + 276*z^2 + 7*z^3)*H[-1, -1, 0, z] - 
           4*(484 + 124*z + 431*z^2 + 393*z^3)*H[-1, 0, 0, z] - 
           4*(40 + 175*z - 194*z^2 + 337*z^3)*H[1, 1, 1, z] + 
           4*(272 + 246*z + 1062*z^2 + 851*z^3)*H[-1, z]*zeta[2])/(27*z) + 
         8*(5 + 10*z + 8*z^2)*(H[-1, 2, 0, 0, z] - H[-1, 2, z]*zeta[2]) + 
         (36*(-8 - 89*z - 138*z^2 - 37*z^3 + 19*z^4)*H[3, 0, z] + 
           4*(84 + 393*z + 1024*z^2 + 1133*z^3 + 436*z^4)*H[2, 1, 0, z] + 
           4*(30 - 321*z - 323*z^2 + 473*z^3 + 436*z^4)*H[0, 0, z]*zeta[2])/
          (9*(1 + z)^2) - (16*(8 + 22*z + 19*z^2)*H[-2, z]*zeta[3])/3 + 
         4*(27 + 30*z + 52*z^2)*H[2, z]*zeta[3] - 
         (16*(14 + 28*z + 25*z^2)*H[-1, 0, z]*zeta[3])/3 - 
         (16*(27 + 41*z)*H[0, 0, z]*zeta[3])/3 - 
         (4*(93 + 242*z + 136*z^2)*zeta[2]*zeta[3])/3 + 
         Lp^2*((4*(-103 + 77*z - 534*z^2 + 554*z^3))/(3*z) - 
           (4*(52 + 302*z + 146*z^2 + 1407*z^3)*H[0, z])/(9*z) + 
           (4*(-52 + 2*z - 178*z^2 + 143*z^3)*H[1, z])/(9*z) - 
           (8*(-4 - 3*z - 24*z^2 + 44*z^3)*H[2, z])/(3*z) + 
           32*(1 + 3*z)*H[3, z] + 32*(-1 + 4*z)*H[-2, 0, z] + 
           (4*(16 - z + 118*z^2 + 146*z^3)*H[-1, 0, z])/(3*z) - 
           (16*(-3 - 23*z + 9*z^2)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 31*z^2)*H[1, 0, z])/(3*z) + 
           (4*(-8 + 5*z - 70*z^2 + 84*z^3)*H[1, 1, z])/(3*z) + 
           16*(1 + 4*z)*H[2, 0, z] - 16*(1 + 4*z)*H[2, 1, z] + 
           32*(-1 + 4*z)*H[0, 0, 0, z] + (8*(4 - 3*z + 35*z^2 + 44*z^3)*
             zeta[2])/(3*z) - 32*(1 - z)*H[0, z]*zeta[2] + 
           (4*(1 + 2*z + 2*z^2)*(36*H[-1, 2, z] - 72*H[-1, -1, 0, z] + 
              54*H[-1, 0, 0, z] - 72*H[-1, z]*zeta[2]))/9 + 
           (4*(1 - 2*z + 2*z^2)*(-18*H[1, 0, 0, z] + 108*H[1, 1, 1, z] - 
              36*H[1, z]*zeta[2]))/9 + 16*(-2 + 17*z)*zeta[3]) + 
         (6*(208 + 556*z + 1118*z^2 + 2811*z^3 + 2059*z^4)*H[2, 0, z] + 
           4*(-1494 - 235*z - 6050*z^2 + 123*z^3 + 7486*z^4)*H[1, 0, 0, z] - 
           2*(-1984 + 805*z - 6983*z^2 - 1361*z^3 + 8519*z^4)*H[1, 1, 0, z] + 
           2*(624 + 2238*z + 5946*z^2 + 7511*z^3 + 3233*z^4)*H[0, z]*
            zeta[2] - 2*(-1544 - 1467*z - 6989*z^2 + 1403*z^3 + 8577*z^4)*
            H[1, z]*zeta[2] - 2*(-3288 + 2178*z - 8142*z^2 - 13207*z^3 + 
             509*z^4)*zeta[3])/(27*z*(1 + z)) + 
         (4*(-112 + 217*z - 761*z^2 + 624*z^3)*H[1, 3, z] + 
           12*(-16 - 59*z - 172*z^2 + 97*z^3)*H[2, 2, z] - 
           8*(16 + 39*z + 195*z^2 + 205*z^3)*H[-1, -2, 0, z] - 
           16*(-8 - 60*z + 69*z^2 + 8*z^3)*H[1, -2, 0, z] - 
           4*(-64 + 220*z - 539*z^2 + 471*z^3)*H[1, 1, 2, z] + 
           4*(-48 - 25*z - 352*z^2 + 457*z^3)*H[1, 2, 0, z] - 
           4*(-48 + 124*z - 404*z^2 + 383*z^3)*H[1, 2, 1, z] - 
           16*(-2 + 6*z^2 + 53*z^3)*H[2, 1, 1, z] + 
           8*(8 + 51*z + 84*z^2 + 74*z^3)*H[-1, -1, -1, 0, z] - 
           12*(24 + 16*z + 245*z^2 + 286*z^3)*H[-1, -1, 0, 0, z] + 
           4*(48 + z + 494*z^2 + 647*z^3)*H[-1, 0, 0, 0, z] - 
           4*(-8 - 147*z - 63*z^2 + 233*z^3)*H[1, 0, 0, 0, z] + 
           4*(-112 - 4*z - 685*z^2 + 845*z^3)*H[1, 1, 0, 0, z] - 
           4*(-112 + 233*z - 811*z^2 + 734*z^3)*H[1, 1, 1, 0, z] - 
           4*(-8 - 61*z + 14*z^2)*H[1, 1, 1, 1, z] + 
           4*(40 + 189*z + 414*z^2 + 298*z^3)*H[-1, -1, z]*zeta[2] - 
           4*(56 - 30*z + 264*z^2 + 401*z^3)*H[-1, 0, z]*zeta[2] - 
           4*(-96 + 97*z - 389*z^2 + 287*z^3)*H[1, 0, z]*zeta[2] - 
           8*(-20 - 5*z - 98*z^2 + 112*z^3)*H[1, 1, z]*zeta[2] - 
           12*(8 + 33*z + 72*z^2 + 58*z^3)*H[-1, z]*zeta[3] - 
           4*(-176 + 38*z - 307*z^2 + 555*z^3)*H[1, z]*zeta[3])/(9*z) + 
         (8*(1 + 2*z + 2*z^2)*(10*H[-1, 4, z] - 16*H[-2, 2, 1, z] - 
            24*H[-1, -3, 0, z] - 24*H[-1, -2, 2, z] - 11*H[-1, -1, 3, z] + 
            10*H[-1, 2, 2, z] - 10*H[-1, 3, 1, z] + 8*H[-1, -2, -1, 0, z] - 
            16*H[-1, -2, 0, 0, z] + 2*H[-1, -1, -2, 0, z] + 
            18*H[-1, -1, -1, 2, z] + 16*H[-1, -1, 2, 1, z] + 
            4*H[-1, 2, 1, 1, z] + 7*H[-1, -1, -1, 0, 0, z] - 
            3*H[-1, -1, 0, 0, 0, z] + 13*H[-1, 0, 0, 0, 0, z] + 
            28*H[-1, -2, z]*zeta[2] - 18*H[-1, -1, -1, z]*zeta[2] + 
            18*H[-1, -1, 0, z]*zeta[2] + 4*H[-1, -1, z]*zeta[3]))/3 - 
         (4*(83 + 166*z + 163*z^2)*H[-1, z]*zeta[4])/3 + 
         ((-425 - 38*z + 136*z^2)*H[0, z]*zeta[4])/3 + 
         Lp*((-2*(-28300 + 32664*z - 196185*z^2 + 194638*z^3))/(81*z) + 
           (2*(1136 + 6994*z + 20623*z^2 + 45240*z^3)*H[0, z])/(27*z) - 
           (8*(1282 - 1691*z + 557*z^2)*H[1, z])/27 + 
           (4*(-104 - 291*z - 834*z^2 + 197*z^3)*H[2, z])/(9*z) - 
           4*(13 - 17*z + 44*z^2)*H[3, z] - 4*(-1 - 26*z + 24*z^2)*H[4, z] + 
           8*(-13 + 18*z)*H[-3, 0, z] + (8*(44 + 13*z + 234*z^2)*H[-2, 0, z])/
            3 - (8*(122 - 31*z + 388*z^2 + 447*z^3)*H[-1, 0, z])/(9*z) + 
           (32*(1 + z)*(2 + 4*z + 11*z^2)*H[-1, 2, z])/(3*z) - 
           (2*(1543 - 252*z + 6666*z^2)*H[0, 0, z])/9 - 
           (4*(1 - z)*(96 + 31*z + 513*z^2)*H[1, 0, z])/(3*z) - 
           (4*(-78 + z - 218*z^2 + 125*z^3)*H[1, 1, z])/(9*z) + 
           (8*(-12 + 20*z - 94*z^2 + 97*z^3)*H[1, 2, z])/(3*z) + 
           (16*(-4 - 9*z - 56*z^2 + 7*z^3)*H[2, 0, z])/(3*z) + 
           (8*(-4 - 18*z^2 + 97*z^3)*H[2, 1, z])/(3*z) - 
           16*(1 + 8*z)*H[2, 2, z] - 128*z*H[3, 0, z] - 16*(3 + 8*z)*
            H[3, 1, z] - 16*(3 + 2*z + 4*z^2)*H[-2, -1, 0, z] + 
           8*(-1 + 42*z + 12*z^2)*H[-2, 0, 0, z] - 
           (8*(47 + 76*z + 40*z^2)*H[-1, -1, 0, z])/3 + 
           (4*(40 + 69*z + 372*z^2 + 376*z^3)*H[-1, 0, 0, z])/(3*z) - 
           (4*(-37 - 176*z + 90*z^2)*H[0, 0, 0, z])/3 - 
           (4*(-8 - 100*z + 35*z^2 + 84*z^3)*H[1, 0, 0, z])/(3*z) - 
           (8*(1 - z)*(20 + 17*z + 137*z^2)*H[1, 1, 0, z])/(3*z) - 
           (88*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/3 + 4*(21 + 34*z + 16*z^2)*
            H[2, 0, 0, z] - 16*(3 + 16*z)*H[2, 1, 0, z] + 
           16*(-5 + 19*z)*H[0, 0, 0, 0, z] + (4*(-376 + 489*z - 1274*z^2 + 
              1173*z^3)*zeta[2])/(9*z) - 8*(11 + 18*z + 20*z^2)*H[-2, z]*
            zeta[2] - (4*(16 + 95*z + 196*z^2 + 128*z^3)*H[-1, z]*zeta[2])/
            (3*z) + (4*(-16 + 15*z - 261*z^2 + 168*z^3)*H[0, z]*zeta[2])/
            (3*z) + (4*(-8 - 53*z + 28*z^2 + 22*z^3)*H[1, z]*zeta[2])/(3*z) - 
           8*(5 + 6*z + 4*z^2)*H[2, z]*zeta[2] + 4*(-1 - 22*z + 24*z^2)*
            H[0, 0, z]*zeta[2] + (8*(-44 - 21*z - 364*z^2 + 408*z^3)*zeta[3])/
            (3*z) - 16*(13 + 34*z)*H[0, z]*zeta[3] + 
           (4*(1 + 2*z + 2*z^2)*(144*H[-2, 2, z] + 108*H[-1, 3, z] - 
              36*H[-1, -2, 0, z] - 144*H[-1, -1, 2, z] - 72*H[-1, 2, 1, z] - 
              72*H[-1, -1, -1, 0, z] - 180*H[-1, -1, 0, 0, z] + 
              90*H[-1, 0, 0, 0, z] + 108*H[-1, -1, z]*zeta[2] - 
              72*H[-1, 0, z]*zeta[2] - 36*H[-1, z]*zeta[3]))/9 + 
           (4*(1 - 2*z + 2*z^2)*(-72*H[1, 3, z] + 108*H[1, -2, 0, z] + 
              108*H[1, 1, 2, z] + 144*H[1, 2, 0, z] + 36*H[1, 2, 1, z] - 
              90*H[1, 0, 0, 0, z] + 72*H[1, 1, 0, 0, z] + 180*H[1, 1, 1, 0, 
                z] - 216*H[1, 1, 1, 1, z] + 180*H[1, 0, z]*zeta[2] + 
              72*H[1, 1, z]*zeta[2] + 540*H[1, z]*zeta[3]))/9 + 
           (-361 - 1294*z - 112*z^2)*zeta[4]) + 
         (-4*(144 + 426*z + 1830*z^2 + 3167*z^3 + 1756*z^4 + 155*z^5)*
            H[2, 0, 0, z] + 12*(16 + 103*z + 398*z^2 + 671*z^3 + 456*z^4 + 
             102*z^5)*H[2, z]*zeta[2] + 4*(48 - 42*z - 1470*z^2 - 811*z^3 + 
             2308*z^4 + 1757*z^5)*H[0, z]*zeta[3] + 
           (1840 + 5012*z + 17187*z^2 + 31855*z^3 + 22925*z^4 + 5103*z^5)*
            zeta[4])/(9*z*(1 + z)^2) - (2*(1 - 2*z + 2*z^2)*
           (4*H[1, 4, z] - 56*H[1, -3, 0, z] + 16*H[1, -2, 2, z] - 
            64*H[1, 1, 3, z] - 28*H[1, 2, 2, z] - 76*H[1, 3, 0, z] - 
            20*H[1, 3, 1, z] - 16*H[1, -2, -1, 0, z] + 140*H[1, 1, 1, 2, z] - 
            8*H[1, 1, 2, 0, z] + 80*H[1, 1, 2, 1, z] - 116*H[1, 2, 0, 0, z] - 
            4*H[1, 2, 1, 0, z] + 40*H[1, 2, 1, 1, z] + 
            44*H[1, 0, 0, 0, 0, z] + 76*H[1, 1, 0, 0, 0, z] - 
            52*H[1, 1, 1, 0, 0, z] + 172*H[1, 1, 1, 1, 0, z] - 
            120*H[1, 1, 1, 1, 1, z] - 24*H[1, -2, z]*zeta[2] - 
            4*H[1, 2, z]*zeta[2] - 44*H[1, 0, 0, z]*zeta[2] + 
            32*H[1, 1, 0, z]*zeta[2] + 16*H[1, 1, 1, z]*zeta[2] - 
            120*H[1, 0, z]*zeta[3] + 172*H[1, 1, z]*zeta[3] + 
            57*H[1, z]*zeta[4]))/3 - (4*(77 - 1206*z + 136*z^2)*zeta[5])/3) + 
       CA*CF*TF*((-116208 - 834293*z + 59486*z^2 + 803580*z^3)/(1944*z) + 
         ((-13165 - 32212*z - 26970*z^2)*H[0, z])/243 + 
         (2*(-2285 - 60229*z + 15479*z^2 + 48075*z^3)*H[1, z])/(243*z) + 
         Lp^4*((2*(-12 + 13*z - 116*z^2 + 137*z^3))/(9*z) - 
           4*(1 + 4*z)*H[0, z] + 4*(1 - 2*z + 2*z^2)*H[1, z]) - 
         (8*(2576 + 3701*z + 2672*z^2)*H[2, z])/81 + 
         (4*(134 - 278*z + 179*z^2)*H[3, z])/9 - 
         (4*(-6 + 78*z + 631*z^2)*H[4, z])/9 + (16*(11 + 16*z + 8*z^2)*
           H[5, z])/3 - (16*(25 - 14*z + 28*z^2)*H[-4, 0, z])/3 - 
         (8*(139 + 84*z + 63*z^2)*H[-3, 0, z])/3 + 
         (16*(23 + 10*z + 44*z^2)*H[-3, 2, z])/3 + 
         (4*(-339 + 194*z + 70*z^2)*H[-2, 0, z])/3 + 8*(15 + 28*z + 16*z^2)*
          H[-2, 2, z] + (16*(23 + 30*z + 47*z^2)*H[-2, 3, z])/3 + 
         (2*(-929 - 824*z + 125*z^2)*H[-1, 0, z])/3 + 
         (8*(55 + 82*z + 28*z^2)*H[-1, 2, z])/3 + 8*(1 + z)*(10 + 13*z)*
          H[-1, 3, z] + ((1745 + 26249*z - 47946*z^2)*H[0, 0, z])/81 + 
         (4*(-2 - 881*z + 694*z^2)*H[2, 1, z])/27 - 
         (8*(-18 - 7*z + 14*z^2)*H[2, 2, z])/3 + 
         (16*(9 - 40*z + 3*z^2)*H[2, 3, z])/3 + 
         (4*(3 + 186*z + 172*z^2)*H[3, 1, z])/9 + 
         (16*(1 - 14*z + 4*z^2)*H[3, 2, z])/3 + (64*(1 - z)*H[4, 0, z])/3 + 
         (8*(-3 - 10*z + 4*z^2)*H[4, 1, z])/3 - 
         (16*(1 - 10*z + 10*z^2)*H[-3, -1, 0, z])/3 + 
         (16*(4 + 8*z + 25*z^2)*H[-3, 0, 0, z])/3 + 
         (16*(3 - 22*z + 8*z^2)*H[-2, -2, 0, z])/3 + 8*(6 + 20*z + z^2)*
          H[-2, -1, 0, z] - (32*(17 + 14*z + 33*z^2)*H[-2, -1, 2, z])/3 - 
         (4*(79 + 45*z^2)*H[-2, 0, 0, z])/3 + (16*(3 + 22*z + 4*z^2)*
           H[-2, 2, 0, z])/3 + (128*z*H[-2, 2, 1, z])/3 + 
         (8*(53 + 92*z + 27*z^2)*H[-1, -2, 0, z])/3 - 
         (8*(36 + 64*z + 35*z^2)*H[-1, -1, 0, z])/3 - 16*(1 + z)*(11 + 8*z)*
          H[-1, -1, 2, z] + (4*(-133 - 98*z + 27*z^2)*H[-1, 0, 0, z])/3 + 
         (8*(-14 - 18*z + 5*z^2)*H[-1, 2, 0, z])/3 + 
         (16*(-7 + z)*(1 + z)*H[-1, 2, 1, z])/3 - 16*(1 + 2*z + 3*z^2)*
          H[-1, 3, 0, z] + ((299 + 11222*z + 1836*z^2)*H[0, 0, 0, z])/27 - 
         (32*(22 - 34*z + 9*z^2)*H[1, -2, 0, z])/3 + 
         (4*(-16 + 1056*z - 1290*z^2 + 349*z^3)*H[1, 2, z] + 
           8*(46 + 20*z + 74*z^2 + 21*z^3)*H[1, 1, 1, z])/(27*z) - 
         (32*(5 - 4*z + 2*z^2)*H[2, -2, 0, z])/3 + 
         (4*(-37 + 128*z + 176*z^2)*H[2, 1, 1, z])/9 + 
         (8*(35 - 34*z + 76*z^2)*H[2, 1, 2, z])/3 - 
         (32*(1 + 7*z + 2*z^2)*H[2, 2, 0, z])/3 + 
         (8*(11 - 46*z + 18*z^2)*H[2, 2, 1, z])/3 - 
         (8*(17 - 22*z + 10*z^2)*H[3, 0, 0, z])/3 - 
         (16*(9 + 4*z + 31*z^2)*H[3, 1, 0, z])/3 - 
         (32*(2 + 3*z + 2*z^2)*H[3, 1, 1, z])/3 - 
         (16*(5 + 2*z + 18*z^2)*H[-2, -1, -1, 0, z])/3 - 
         (8*(27 + 70*z + 64*z^2)*H[-2, -1, 0, 0, z])/3 + 
         (8*(37 + 70*z + 90*z^2)*H[-2, 0, 0, 0, z])/3 - 8*(10 + 16*z + z^2)*
          H[-1, -1, -1, 0, z] + (4*(8 + 5*z)*(10 + 9*z)*H[-1, -1, 0, 0, z])/
          3 - (4*(-9 - 26*z + 13*z^2)*H[-1, 0, 0, 0, z])/3 - 
         (32*(2 + 4*z + 7*z^2)*H[-1, 2, 0, 0, z])/3 + 32*(2 + 4*z + 5*z^2)*
          H[-1, 2, 1, 0, z] - (4*(121 - 230*z + 948*z^2)*H[0, 0, 0, 0, z])/
          9 + (16*(-2 - 24*z + 7*z^2)*H[2, 0, 0, 0, z])/3 - 
         (16*(-3 - 14*z + 7*z^2)*H[2, 1, 0, 0, z])/3 + 
         (16*(10 - 14*z + 47*z^2)*H[2, 1, 1, 0, z])/3 - 
         8*(11 - 18*z + 20*z^2)*H[2, 1, 1, 1, z] + 
         (32*(3 + 8*z)*H[0, 0, 0, 0, 0, z])/3 - 
         (8*(47 + 10*z + 98*z^2)*H[-3, z]*zeta[2])/3 - 4*(24 + 36*z + 31*z^2)*
          H[-2, z]*zeta[2] - (4*(146 + 228*z + 91*z^2)*H[-1, z]*zeta[2])/3 - 
         16*(5 - 10*z + 17*z^2)*H[3, z]*zeta[2] + 8*(21 + 18*z + 38*z^2)*
          H[-2, -1, z]*zeta[2] - (16*(31 + 30*z + 54*z^2)*H[-2, 0, z]*
           zeta[2])/3 + 4*(34 + 60*z + 31*z^2)*H[-1, -1, z]*zeta[2] - 
         (4*(143 + 260*z + 99*z^2)*H[-1, 0, z]*zeta[2])/3 + 
         16*(3 + 6*z + 8*z^2)*H[-1, 2, z]*zeta[2] - 
         (8*(25 - 92*z + 8*z^2)*H[2, 0, z]*zeta[2])/3 - 
         (32*(6 - 11*z + z^2)*H[2, 1, z]*zeta[2])/3 - 
         (4*(49 + 98*z + 110*z^2)*H[-1, 0, 0, z]*zeta[2])/3 - 
         (4*(47 + 62*z + 32*z^2)*H[0, 0, 0, z]*zeta[2])/3 + 
         Lp^3*(-(-176 + 25*z - 910*z^2 + 924*z^3)/(9*z) + 
           (4*(25 + 148*z + 26*z^2)*H[0, z])/9 - 
           (8*(-4 + 23*z - 79*z^2 + 80*z^3)*H[1, z])/(9*z) + 
           Lh*((2*(-8 + 5*z - 70*z^2 + 84*z^3))/(3*z) - 8*(1 + 4*z)*H[0, z] + 
             8*(1 - 2*z + 2*z^2)*H[1, z]) - (8*(-1 - 10*z + 4*z^2)*H[2, z])/
            3 - 8*(1 + 2*z + 2*z^2)*H[-1, 0, z] - (16*(1 + z)*H[0, 0, z])/3 + 
           (4*(1 - 2*z + 2*z^2)*(-12*H[1, 0, z] - 42*H[1, 1, z]))/9 + 
           (4*(-5 - 26*z + 2*z^2)*zeta[2])/3) + 
         (-2*(-404 - 1007*z - 5051*z^2 + 6190*z^3)*H[1, 0, z] + 
           4*(661 - 1894*z + 905*z^2 + 564*z^3)*H[1, 1, z] + 
           2*(-1812 + 13193*z - 10027*z^2 + 13814*z^3)*zeta[2])/(81*z) + 
         (2*(708 + 180*z + 1765*z^2 + 2239*z^3)*H[2, 0, z] - 
           6*(310 - 1272*z - 1097*z^2 + 503*z^3)*H[0, z]*zeta[2])/
          (27*(1 + z)) + ((1 - z)*(-96*(2 + 17*z^2)*H[1, 2, 1, z] + 
            4*(16 + 49*z + 25*z^2)*H[1, 1, z]*zeta[2]))/(9*z) - 
         (16*(23 + 18*z + 42*z^2)*H[-2, z]*zeta[3])/3 - 
         (8*(32 + 66*z + 37*z^2)*H[-1, z]*zeta[3])/3 + 
         (8*(-31 - 38*z + 20*z^2)*H[2, z]*zeta[3])/3 - 
         (8*(41 + 82*z + 70*z^2)*H[-1, 0, z]*zeta[3])/3 + 
         (8*(-33 - 66*z + 4*z^2)*H[0, 0, z]*zeta[3])/3 + 
         (8*(77 - 9*z + 128*z^2)*zeta[2]*zeta[3])/3 + 
         Lh*((-1616*(1 - z)*z)/27 + 56*(1 - z)*z*zeta[3]) + 
         Lp^2*(-(1984 - 189*z - 7644*z^2 + 7100*z^3)/(54*z) + 
           ((7 + 1894*z - 2088*z^2)*H[0, z])/9 - 
           (2*(104 + 110*z - 313*z^2 + 368*z^3)*H[1, z])/(9*z) - 
           (8*(13 - 14*z + 86*z^2)*H[2, z])/3 - 8*(-3 - 14*z + 4*z^2)*
            H[3, z] + 4*(3 + 4*z + 4*z^2)*H[-1, 0, z] - 
           (2*(-5 - 176*z + 308*z^2)*H[0, 0, z])/3 - 
           (8*(-6 + 11*z - 58*z^2 + 64*z^3)*H[1, 0, z])/(3*z) - 
           (8*(-4 - 8*z - 14*z^2 + 27*z^3)*H[1, 1, z])/(3*z) - 
           16*z*(-7 + 2*z)*H[2, 0, z] - 8*(1 - 14*z + 4*z^2)*H[2, 1, z] + 
           4*(3 + 14*z)*H[0, 0, 0, z] + Lh*((-4*(-52 + 5*z - 103*z^2 + 
                65*z^3))/(9*z) + (8*(3 + 44*z^2)*H[0, z])/3 - 
             16*(1 + 2*z)*H[0, 0, z] - 16*(1 - 2*z + 2*z^2)*H[1, 1, z] + 
             (4*(1 + 2*z + 2*z^2)*(-36*H[-1, 0, z] - 18*zeta[2]))/9) + 
           (2*(4 + 15*z + 48*z^2 + 275*z^3)*zeta[2])/(3*z) + 
           4*(-7 - 32*z + 8*z^2)*H[0, z]*zeta[2] + 
           (4*(1 + 2*z + 2*z^2)*(-18*H[-2, 0, z] + 36*H[-1, 2, z] + 
              18*H[-1, -1, 0, z] + 9*H[-1, 0, 0, z] - 27*H[-1, z]*zeta[2]))/
            9 + (4*(1 - 2*z + 2*z^2)*(-45*H[1, 2, z] - 54*H[1, 0, 0, z] - 
              45*H[1, 1, 0, z] + 9*H[1, 1, 1, z] + 45*H[1, z]*zeta[2]))/9 + 
           8*(1 - 9*z + 6*z^2)*zeta[3]) + 
         (-4*(92 + 736*z - 575*z^2 - 563*z^3 + 710*z^4)*H[1, 0, 0, z] + 
           2*(-224 + 655*z - 1863*z^2 - 763*z^3 + 2087*z^4)*H[1, 1, 0, z] - 
           2*(-32 + 1999*z + 432*z^2 - 1324*z^3 + 167*z^4)*H[1, z]*zeta[2] - 
           2*(-1536 - 5458*z - 15548*z^2 - 4303*z^3 + 7215*z^4)*zeta[3])/
          (27*z*(1 + z)) + (-4*(84 - 546*z - 758*z^2 + 494*z^3 + 613*z^4)*
            H[3, 0, z] - 12*(72 + 40*z + 45*z^2 + 282*z^3 + 199*z^4)*
            H[2, 0, 0, z] + 12*(-11 - 48*z - 24*z^2 + 76*z^3 + 57*z^4)*
            H[2, 1, 0, z] + 12*(-39 - 104*z - 72*z^2 + 36*z^3 + 37*z^4)*
            H[2, z]*zeta[2] + 2*(-3 + 438*z + 1847*z^2 + 2296*z^3 + 908*z^4)*
            H[0, 0, z]*zeta[2] + 4*(255 + 2046*z + 4405*z^2 + 3764*z^3 + 
             1132*z^4)*H[0, z]*zeta[3])/(9*(1 + z)^2) + 
         (4*(-32 - 81*z - 72*z^2 + 329*z^3)*H[1, 3, z] + 
           8*(-8 + 69*z - 87*z^2 + 17*z^3)*H[1, 1, 2, z] - 
           4*(16 + 114*z - 204*z^2 + 173*z^3)*H[1, 2, 0, z] - 
           4*(8 + 239*z - 340*z^2 + 203*z^3)*H[1, 0, 0, 0, z] - 
           4*(-16 + 174*z - 522*z^2 + 373*z^3)*H[1, 1, 0, 0, z] + 
           4*(-16 + 273*z - 552*z^2 + 277*z^3)*H[1, 1, 1, 0, z] + 
           8*(-4 - 29*z - 23*z^2 + 24*z^3)*H[1, 1, 1, 1, z] - 
           4*(-44 + 177*z - 564*z^2 + 683*z^3)*H[1, 0, z]*zeta[2] - 
           24*(8 + 97*z - 187*z^2 + 88*z^3)*H[1, z]*zeta[3])/(9*z) + 
         (8*(1 + 2*z + 2*z^2)*(20*H[-1, 4, z] + 32*H[-1, -3, 0, z] - 
            60*H[-1, -2, 2, z] - 53*H[-1, -1, 3, z] + 10*H[-1, 2, 2, z] - 
            6*H[-1, 3, 1, z] - 24*H[-1, -2, -1, 0, z] - 
            22*H[-1, -2, 0, 0, z] - 10*H[-1, -1, -2, 0, z] + 
            78*H[-1, -1, -1, 2, z] - 4*H[-1, -1, 2, 0, z] - 
            4*H[-1, 2, 1, 1, z] + 32*H[-1, -1, -1, -1, 0, z] + 
            41*H[-1, -1, -1, 0, 0, z] - 51*H[-1, -1, 0, 0, 0, z] + 
            15*H[-1, 0, 0, 0, 0, z] + 48*H[-1, -2, z]*zeta[2] - 
            62*H[-1, -1, -1, z]*zeta[2] + 61*H[-1, -1, 0, z]*zeta[2] + 
            44*H[-1, -1, z]*zeta[3]))/3 + 
         ((312 - 2291*z - 10332*z^2 - 15038*z^3 - 9732*z^4 - 2441*z^5)*
           zeta[4])/(9*z*(1 + z)^2) + (8*(59 + 118*z + 121*z^2)*H[-1, z]*
           zeta[4])/3 - (2*(167 - 130*z + 148*z^2)*H[0, z]*zeta[4])/3 + 
         Lp*((-864 - 89269*z + 35990*z^2 + 24910*z^3)/(324*z) + 
           ((-1377 - 3324*z - 18776*z^2)*H[0, z])/27 - 
           (4*(-344 - 177*z - 294*z^2 + 1022*z^3)*H[1, z])/(27*z) + 
           (4*(244 + 124*z + 585*z^2)*H[2, z])/9 - 
           (4*(27 + 126*z + 388*z^2)*H[3, z])/3 + 8*(11 + 18*z + 4*z^2)*
            H[4, z] - 64*(1 + z^2)*H[-3, 0, z] - 16*(13 - 3*z + 5*z^2)*
            H[-2, 0, z] + 32*(3 + 2*z + 6*z^2)*H[-2, 2, z] + 
           24*(1 + z)*(-14 + 5*z)*H[-1, 0, z] + 16*(1 + z)*(7 + 5*z)*
            H[-1, 2, z] - (2*(-349 - 2704*z + 30*z^2)*H[0, 0, z])/9 + 
           (4*(-140 + 61*z - 164*z^2 + 91*z^3)*H[1, 0, z])/(9*z) + 
           (4*(-104 + 163*z - 848*z^2 + 745*z^3)*H[1, 1, z])/(9*z) - 
           8*(1 - z)*(-2 + 7*z)*H[1, 2, z] - 8*(4 - 5*z + 56*z^2)*
            H[2, 0, z] - (8*(-8 + 37*z + 54*z^2)*H[2, 1, z])/3 + 
           8*(1 - 2*z + 4*z^2)*H[2, 2, z] + 32*(2 + 7*z)*H[3, 0, z] + 
           16*(3 + 2*z + 4*z^2)*H[3, 1, z] - 16*(1 + 2*z)*(1 + 4*z)*
            H[-2, -1, 0, z] + 8*(7 + 10*z + 20*z^2)*H[-2, 0, 0, z] + 
           8*(19 + 32*z + 10*z^2)*H[-1, -1, 0, z] - 4*(11 + 20*z + 12*z^2)*
            H[-1, 0, 0, z] - (4*(31 - 86*z + 404*z^2)*H[0, 0, 0, z])/3 - 
           (8*(67 - 119*z + 65*z^2)*H[1, 0, 0, z])/3 - 
           (8*(-8 + 3*z - 63*z^2 + 59*z^3)*H[1, 1, 0, z])/(3*z) + 
           (8*(5 - 43*z + 49*z^2)*H[1, 1, 1, z])/3 - 24*(3 - 2*z + 4*z^2)*
            H[2, 0, 0, z] - 8*(-1 - 22*z + 12*z^2)*H[2, 1, 0, z] + 
           8*(11 - 22*z + 20*z^2)*H[2, 1, 1, z] + 8*(5 + 14*z)*
            H[0, 0, 0, 0, z] - ((40 + 1007*z + 1862*z^2 + 2914*z^3)*zeta[2])/
            (9*z) - 8*(13 + 14*z + 32*z^2)*H[-2, z]*zeta[2] - 
           4*(9 + 16*z + 10*z^2)*H[-1, z]*zeta[2] + 8*(5 + 31*z + 66*z^2)*
            H[0, z]*zeta[2] - 4*(-13 + 6*z + 4*z^2)*H[1, z]*zeta[2] - 
           32*(1 - 3*z + 5*z^2)*H[2, z]*zeta[2] - 32*(1 + z)*(3 + z)*
            H[0, 0, z]*zeta[2] + (2*(-96 + 539*z - 1294*z^2 + 706*z^3)*
             zeta[3])/(9*z) + 16*(-1 + 11*z)*H[0, z]*zeta[3] + 
           Lh*((4*(-172 + 517*z - 1193*z^2 + 1104*z^3))/(27*z) - 
             (8*(21 - 30*z + 68*z^2)*H[0, z])/9 - 4*z*(-3 + 4*z)*H[1, z] - 
             16*z*(1 + z)*H[-1, 0, z] + (4*(3 - 12*z + 44*z^2)*H[0, 0, z])/
              3 + (16*(1 - z)*(2 - z + 11*z^2)*H[1, 0, z])/(3*z) + 
             16*(1 - z)*z*H[1, 1, z] + 32*z*H[2, 0, z] - 8*(1 + 2*z)*
              H[0, 0, 0, z] + (4*(1 - 2*z + 2*z^2)*(-18*H[1, 2, z] - 
                18*H[1, 1, 0, z] + 18*H[1, 1, 1, z]))/9 - 
             (16*(-2 + 3*z - 12*z^2 + 14*z^3)*zeta[2])/(3*z) + 
             (4*(1 + 2*z + 2*z^2)*(-36*H[-2, 0, z] + 36*H[-1, -1, 0, z] - 
                18*H[-1, 0, 0, z] + 18*H[-1, z]*zeta[2]))/9 - 
             4*(7 - 10*z + 14*z^2)*zeta[3]) + (4*(1 + 2*z + 2*z^2)*
             (216*H[-1, 3, z] - 36*H[-1, -2, 0, z] - 216*H[-1, -1, 2, z] + 
              36*H[-1, 2, 0, z] + 72*H[-1, 2, 1, z] + 144*H[-1, -1, -1, 0, 
                z] - 180*H[-1, -1, 0, 0, z] + 180*H[-1, 0, 0, 0, z] + 
              288*H[-1, -1, z]*zeta[2] - 342*H[-1, 0, z]*zeta[2] - 
              288*H[-1, z]*zeta[3]))/9 + (4*(1 - 2*z + 2*z^2)*
             (180*H[1, 3, z] - 108*H[1, -2, 0, z] + 108*H[1, 1, 2, z] - 
              36*H[1, 2, 0, z] + 252*H[1, 2, 1, z] - 72*H[1, 1, 0, 0, z] - 
              108*H[1, 1, 1, 0, z] + 288*H[1, 1, 1, 1, z] - 288*H[1, 0, z]*
               zeta[2] - 270*H[1, 1, z]*zeta[2] - 396*H[1, z]*zeta[3]))/9 + 
           8*(1 + z)*(16 + 7*z)*zeta[4]) + (2*(1 - 2*z + 2*z^2)*
           (44*H[1, 4, z] - 8*H[1, -3, 0, z] - 16*H[1, -2, 2, z] + 
            24*H[1, 1, 3, z] + 44*H[1, 2, 2, z] - 52*H[1, 3, 0, z] + 
            52*H[1, 3, 1, z] - 80*H[1, -2, -1, 0, z] + 48*H[1, -2, 0, 0, z] - 
            32*H[1, 1, -2, 0, z] + 132*H[1, 1, 1, 2, z] - 
            24*H[1, 1, 2, 0, z] + 24*H[1, 1, 2, 1, z] - 92*H[1, 2, 0, 0, z] + 
            12*H[1, 2, 1, 0, z] - 72*H[1, 2, 1, 1, z] - 
            36*H[1, 0, 0, 0, 0, z] + 68*H[1, 1, 0, 0, 0, z] - 
            28*H[1, 1, 1, 0, 0, z] + 180*H[1, 1, 1, 1, 0, z] - 
            240*H[1, 1, 1, 1, 1, z] - 24*H[1, -2, z]*zeta[2] - 
            74*H[1, 2, z]*zeta[2] - 68*H[1, 0, 0, z]*zeta[2] - 
            38*H[1, 1, 0, z]*zeta[2] + 46*H[1, 1, 1, z]*zeta[2] - 
            80*H[1, 0, z]*zeta[3] - 20*H[1, 1, z]*zeta[3] + H[1, z]*zeta[4]))/
          3 + (4*(-49 - 974*z + 304*z^2)*zeta[5])/3))
 
TMDpdf["qq"] = as*CF*(2*(1 - z) + 2*Lp*(1 + z)) + delta[1 - z] + 
     as*(-4*CF*Lp*plusD[0, 1 - z] + CF*delta[1 - z]*(-2*Lh*Lp - Lp^2 - 
         zeta[2])) + as^2*CF*TF*((2*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) + 
       (4*(21 - 30*z + 32*z^2)*H[0, z])/9 + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
       Lp*((-8*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
         (4*(3 + 9*z + 8*z^2)*H[0, z])/3 + 8*(1 + z)*H[0, 0, z]) + 
       4*(1 + z)*H[0, 0, 0, z] - (8*(1 - z)*(2 - z + 2*z^2)*
         (H[1, 0, z] + zeta[2]))/(3*z)) + 
     as^2*(CF*Nf*TF*((-4*Lp^2*(1 + z))/3 - (4*(37 + 19*z))/27 + 
         (20*(1 + z^2)*H[0, z])/(9*(1 - z)) + Lp*((-16*(1 + 4*z))/9 + 
           (8*(1 + z^2)*H[0, z])/(3*(1 - z))) + (4*(1 + z^2)*H[0, 0, z])/
          (3*(1 - z))) + CF^2*(-22*(1 - z) - 2*Lp^3*(1 + z) + 
         (2*(5 - 13*z + 16*z^2)*H[0, z])/(1 - z) + 2*z*H[1, z] + 
         Lp^2*(-6*(1 - z) - 4*Lh*(1 + z) - (2*(1 + 3*z^2)*H[0, z])/(1 - z) + 
           8*(1 + z)*H[1, z]) - (2*(-3 - 2*z + 2*z^2)*H[0, 0, z])/(1 - z) + 
         2*(1 + z)*H[0, 0, 0, z] + Lp*(28*(1 - z) - 4*Lh*(1 - z) - 
           (4*(-2 + z)*(2 + z)*H[0, z])/(1 - z) + 8*(1 - z)*H[1, z] + 
           (4*(1 + z^2)*(-18*H[2, z] - 18*H[1, 0, z]))/(9*(1 - z)) + 
           (1 + z)*(4*H[0, 0, z] - 2*zeta[2])) + 2*(1 - z)*
          (2*H[2, z] + 6*H[1, 0, z] + 3*zeta[2]) + 
         (4*(1 + z^2)*(2*H[1, 2, z] + 2*H[2, 0, z] + H[2, 1, z] - 
            H[1, 0, 0, z] + 2*H[1, 1, 0, z] + 6*zeta[3]))/(1 - z)) + 
       CA*CF*((11*Lp^2*(1 + z))/3 + (8*(100 + z))/27 - 
         (2*(29 - 36*z + 83*z^2)*H[0, z])/(9*(1 - z)) - 2*z*H[1, z] + 
         ((-11 - 12*z + z^2)*H[0, 0, z])/(3*(1 - z)) - 
         2*(1 - z)*(2*H[1, 0, z] + 3*zeta[2]) + 
         Lp*((4*(-10 + 77*z))/9 - (2*(17 + 5*z^2)*H[0, z])/(3*(1 - z)) - 
           (4*(1 + z^2)*H[0, 0, z])/(1 - z) - 4*(1 + z)*zeta[2]) + 
         (-2*(1 + z^2)*(2*H[1, 2, z] + 2*H[2, 0, z] + H[0, 0, 0, z] + 
             2*H[1, 1, 0, z]) + 2*(-13 + z^2)*zeta[3])/(1 - z))) + 
     as^2*(16*CF^2*Lp^2*plusD[1, 1 - z] + plusD[0, 1 - z]*
        (CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + delta[1 - z]*(CF*Nf*TF*(-328/81 + (112*Lh)/27 + 
           (20/9 + (4*Lh)/3)*Lp^2 + (8*Lp^3)/9 + (10*zeta[2])/3 + 
           Lp*((40*Lh)/9 + (8*zeta[2])/3) + (28*zeta[3])/9) + 
         CF^2*(2*Lh*Lp^3 + Lp^4/2 + Lp^2*(2*Lh^2 - 7*zeta[2]) + 
           2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + CA*CF*(1214/81 - (22*Lp^3)/9 - 
           (67*zeta[2])/6 + Lp^2*(-67/9 - (11*Lh)/3 + 2*zeta[2]) + 
           Lp*((-22*zeta[2])/3 + Lh*(-134/9 + 4*zeta[2])) - (77*zeta[3])/9 + 
           Lh*(-404/27 + 14*zeta[3]) + 5*zeta[4]))) + 
     as^3*(CF*Nf*TF^2*((32*(1 - z)*(1058 - 2689*z + 1571*z^2))/(729*z) + 
         (16*(-661 - 337*z + 534*z^2)*H[0, z])/243 + 
         Lp^3*((-16*(1 - z)*(4 + 7*z + 4*z^2))/(27*z) - (32*(1 + z)*H[0, z])/
            9) + (32*(1 - z)*(75 + 19*z + 75*z^2)*H[1, z])/(81*z) + 
         (32*(100 - 26*z + 57*z^2)*H[2, z])/81 - 
         (32*(137 + 38*z + 18*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(-576*(1 - z + z^2)*H[1, 0, z] + 16*(38 - 79*z + 38*z^2)*
             H[1, 1, z]))/(81*z) + (16*(-49 - 49*z + 24*z^2)*H[0, 0, 0, z])/
          27 + Lp^2*((16*(1 - z)*(2 - 19*z + 2*z^2))/(9*z) + 
           (16*(-13 - 13*z + 4*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 72*H[0, 0, z] - 72*zeta[2]))/27) - 
         (32*(18 + 64*z + 10*z^2 + 39*z^3)*zeta[2])/(81*z) - 
         (32*(-5 - 5*z + 6*z^2)*(2*H[3, z] - H[2, 1, z] - 2*H[0, z]*zeta[2]))/
          27 + ((1 - z)*(16*(4 + 7*z + 4*z^2)*H[1, 1, 1, z] - 
            192*(2 - z + 2*z^2)*(H[1, 2, z] - H[1, 0, 0, z] + 
              2*H[1, 1, 0, z] + H[1, z]*zeta[2])))/(27*z) + 
         Lp*((-128*(1 - z)*(1 + 2*z)*(17 + 4*z))/(81*z) + 
           (32*(-58 - z + 13*z^2)*H[0, z])/27 - 
           (16*(1 - z)*(32 - 67*z + 50*z^2)*H[1, z])/(27*z) - 
           (32*(-5 - 2*z + 6*z^2)*H[2, z])/9 + (32*(-13 - 13*z + 4*z^2)*
             H[0, 0, z])/9 + (64*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(9*z) - 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(9*z) + 
           (32*(4 - 11*z + 4*z^2 + 2*z^3)*zeta[2])/(9*z) + 
           (4*(1 + z)*(144*H[3, z] - 72*H[2, 1, z] - 144*H[0, 0, 0, z] - 
              144*H[0, z]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*z - 23*z^2 + 18*z^3)*zeta[3])/(27*z) + 
         (16*(1 + z)*(8*H[4, z] - 4*H[3, 1, z] + 2*H[2, 1, 1, z] - 
            10*H[0, 0, 0, 0, z] - 8*H[0, 0, z]*zeta[2] - 4*H[0, z]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - z)*(2421 + 56*z + 7512*z^2))/
          (81*z) + (2*(2707 - 8308*z + 5720*z^2)*H[0, z])/81 + 
         Lp^4*((-2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) - 4*(1 + z)*H[0, z]) - 
         (2*(1 - z)*(4343 - 5805*z + 7088*z^2)*H[1, z])/(81*z) - 
         (4*(-1524 + 75*z + 2882*z^2)*H[2, z])/81 + 
         (8*(229 - 55*z + 104*z^2)*H[3, z])/9 - 
         (16*(-24 - 27*z + 40*z^2)*H[4, z])/9 - (2*(2733 + 9273*z + 5864*z^2)*
           H[0, 0, z])/81 + ((1 - z)*(8*(101 + 161*z + 362*z^2)*H[1, 0, z] - 
            4*(361 + 2557*z + 406*z^2)*H[1, 1, z]))/(81*z) + 
         (16*(-15 + 123*z + 68*z^2)*H[2, 0, z])/27 - 
         (4*(612 + 423*z + 184*z^2)*H[2, 1, z])/27 + 
         (16*(11 + 10*z)*H[2, 2, z])/3 - (16*(12 + 45*z + 4*z^2)*H[3, 0, z])/
          9 + (16*(-6 + 9*z + 16*z^2)*H[3, 1, z])/9 + 
         (4*(257 - 167*z + 376*z^2)*H[0, 0, 0, z])/9 + 
         (16*(-2 + z)*(-5 + 4*z)*H[2, 0, 0, z])/3 - 
         (16*(7 + 2*z + 4*z^2)*H[2, 1, 0, z])/3 + 
         (16*(9 + 21*z + 4*z^2)*H[2, 1, 1, z])/9 - 
         (8*(66 - 15*z + 140*z^2)*H[0, 0, 0, 0, z])/9 + 
         Lp^3*((2*(1 - z)*(88 + 89*z + 124*z^2))/(9*z) + 
           (8*(18 + 21*z + 4*z^2)*H[0, z])/9 + 
           Lh*((-4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) - 8*(1 + z)*H[0, z]) + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 18*H[0, 0, z] - 72*zeta[2]))/27) + 
         (2*(-1812 - 1815*z + 537*z^2 + 5956*z^3)*zeta[2])/(81*z) - 
         (4*(617 - 134*z + 272*z^2)*H[0, z]*zeta[2])/9 - 
         (16*(14 + 7*z + 4*z^2)*H[2, z]*zeta[2])/3 + 
         (2*(-111 - 279*z + 440*z^2)*H[0, 0, z]*zeta[2])/9 + 
         ((1 - z)*(16*(20 + 203*z + 20*z^2)*H[1, 2, z] - 
            16*(-1 - 160*z + 26*z^2)*H[1, 0, 0, z] - 8*(8 + 209*z + 8*z^2)*
             H[1, 1, 0, z] + 12*(4 + 47*z + 40*z^2)*H[1, 1, 1, z] + 
            8*(8 - 493*z + 8*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         Lp^2*((-4*(1 - z)*(248 - 253*z + 482*z^2))/(27*z) - 
           4*(-13 + 21*z)*H[0, z] - (4*(1 - z)*(68 - 121*z + 104*z^2)*
             H[1, z])/(9*z) - (16*(-3 + 3*z + 8*z^2)*H[2, z])/3 - 
           2*(-5 - 9*z + 24*z^2)*H[0, 0, z] + 
           Lh*((16*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) + 
             (8*(3 + 9*z + 8*z^2)*H[0, z])/3 - 16*(1 + z)*H[0, 0, z]) + 
           16*(1 - z)*z*H[1, 0, z] + (16*(1 - z)*(1 + z)*H[1, 0, z])/z + 
           (2*(4 - 39*z + 39*z^2 + 60*z^3)*zeta[2])/(3*z) + 
           (4*(1 + z)*(324*H[3, z] + 108*H[2, 0, z] + 189*H[0, 0, 0, z] - 
              351*H[0, z]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*z - 999*z^2 + 1528*z^3)*zeta[3])/(27*z) + 
         (32*(42 + 81*z + 38*z^2)*H[0, z]*zeta[3])/9 + 
         ((1 - z)*(-16*(20 - 19*z + 20*z^2)*H[1, 3, z] + 64*(5 + 2*z + 5*z^2)*
             H[1, 1, 2, z] - 8*(52 - 17*z + 52*z^2)*H[1, 0, 0, 0, z] + 
            32*(2 + 17*z + 2*z^2)*H[1, 1, 0, 0, z] + 16*(32 - 25*z + 32*z^2)*
             H[1, 1, 1, 0, z] - 16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] + 
            8*(70 - 53*z + 70*z^2)*H[1, 0, z]*zeta[2] + 16*(8 - 13*z + 8*z^2)*
             (H[1, 2, 0, z] + 2*H[1, 1, z]*zeta[2]) + 96*(4 - 11*z + 4*z^2)*
             H[1, z]*zeta[3]))/(9*z) - (4*(-78 + 531*z + 66*z^2 + 82*z^3)*
           zeta[4])/(9*z) + Lp*((-2*(1 - z)*(12 + 495*z + 704*z^2))/(9*z) - 
           (4*(313 + 1139*z + 118*z^2)*H[0, z])/9 + 
           (8*(1 - z)*(122 + 359*z + 89*z^2)*H[1, z])/(9*z) + 
           (8*(116 + 31*z + 44*z^2)*H[2, z])/3 - (8*(-9 + 15*z + 40*z^2)*
             H[3, z])/3 + (2*(825 - 447*z + 664*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(35 - 19*z + 53*z^2)*H[1, 0, z])/9 - 
              (4*(12 + 29*z + 24*z^2)*H[1, 1, z])/3))/z - 
           (16*(3 + 21*z + 8*z^2)*H[2, 0, z])/3 - (8*(15 + 21*z + 4*z^2)*
             H[2, 1, z])/3 - (4*(33 - 3*z + 112*z^2)*H[0, 0, 0, z])/3 + 
           (64*(1 - z)*(2 - z + 2*z^2)*((-3*H[1, 2, z])/2 - (3*H[1, 0, 0, z])/
               2))/(9*z) - 48*(-1 + z)*H[1, 1, 0, z] + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/(3*z) + 
           Lh*((-4*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) - 
             (8*(21 - 30*z + 32*z^2)*H[0, z])/9 + (4*(3 + 3*z + 8*z^2)*H[0, 
                0, z])/3 - 8*(1 + z)*H[0, 0, 0, z] + (64*(1 - z)*(2 - z + 
                2*z^2)*((3*H[1, 0, z])/4 + (3*zeta[2])/4))/(9*z)) - 
           (8*(5 + 324*z + 108*z^2 + 136*z^3)*zeta[2])/(9*z) + 
           (4*(-3 + 27*z + 104*z^2)*H[0, z]*zeta[2])/3 + 
           (16*(-4 - 6*z - 21*z^2 + 10*z^3)*zeta[3])/(3*z) + 
           (4*(1 + z)*(756*H[4, z] + 432*H[3, 0, z] + 216*H[2, 1, 0, z] + 
              108*H[2, 1, 1, z] + 540*H[0, 0, 0, 0, z] - 810*H[0, 0, z]*zeta[
                2] - 108*H[0, z]*zeta[3] + 702*zeta[4]))/27) + 
         (4*(1 + z)*(56*H[5, z] + 8*H[2, 3, z] + 16*H[4, 0, z] - 
            24*H[4, 1, z] + 16*H[2, 1, 2, z] - 8*H[2, 2, 0, z] + 
            16*H[3, 0, 0, z] - 8*H[3, 1, 0, z] - 4*H[3, 1, 1, z] - 
            4*H[2, 0, 0, 0, z] + 32*H[2, 1, 0, 0, z] - 8*H[2, 1, 1, 0, z] - 
            8*H[2, 1, 1, 1, z] + 48*H[0, 0, 0, 0, 0, z] - 
            8*H[2, 0, z]*zeta[2] - 16*H[2, 1, z]*zeta[2] - 59*H[0, 0, 0, z]*
             zeta[2] - 48*H[2, z]*zeta[3] - 72*H[0, 0, z]*zeta[3] + 
            28*zeta[2]*zeta[3] - 56*H[0, z]*zeta[4] - 144*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - z)*(228133 - 36824*z + 356788*z^2))/(729*z) - 
         (2*(17152 + 143678*z + 34691*z^2 + 214384*z^3)*H[0, z])/(243*z) + 
         (2*(1 - z)*(14944 - 3245*z + 15520*z^2)*H[1, z])/(243*z) + 
         (4*(-724 - 451*z + 224*z^2)*H[3, z])/27 + 
         (4*(-109 - 91*z + 8*z^2)*H[4, z])/9 + (16*(-25 + 13*z)*H[-4, 0, z])/
          3 + (8*(87 - 99*z + 112*z^2)*H[-3, 0, z])/9 - 
         (8*(576 + 93*z + 544*z^2)*H[-2, 0, z])/27 + 
         (8*(27 + z + 16*z^2)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(906 - 77*z + 828*z^2)*H[-1, 0, z])/(27*z) + 
         (4*(14795 + 3176*z + 16868*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(4*(4481 + 272*z + 6272*z^2)*H[1, 0, z] + 
            4*(463 + 2098*z + 184*z^2)*H[1, 1, z]))/(81*z) + 
         (4*(59 + 35*z + 8*z^2)*H[3, 1, z])/9 - (16*(5 + 3*z)*H[3, 2, z])/3 - 
         64*z*H[4, 0, z] + (8*(-37 + 29*z)*H[-3, 0, 0, z])/3 - 
         (64*(-2 + z)*z*H[-2, -1, 0, z])/3 + (4*(159 - 315*z + 184*z^2)*
           H[-2, 0, 0, z])/9 + 8*(1 + z)*H[-1, 2, 0, z] - 
         (4*(1261 - 587*z + 1758*z^2)*H[0, 0, 0, z])/27 + 
         (48*(-4 - 6*z - 7*z^2 + 4*z^3)*H[2, 2, z] - 
           8*(-4 + 11*z + 35*z^2 + 4*z^3)*H[2, 1, 1, z])/(9*z) - 
         (16*(-6 + 11*z)*H[3, 0, 0, z])/3 + (8*(-11 + 3*z)*H[3, 1, 0, z])/3 + 
         (8*(121 + 25*z)*H[0, 0, 0, 0, z])/9 + 16*(-4 + 3*z)*
          H[0, 0, 0, 0, 0, z] + Lp^3*((4*(1 - z)*(44 - z + 44*z^2))/(9*z) + 
           (8*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (16*(-1 + 2*z)*H[0, 0, z])/3 + (4*(1 + z)*(36*H[2, z] - 
              36*zeta[2]))/27) - (8*(27 - 7*z + 20*z^2)*H[-2, z]*zeta[2])/3 - 
         20*(1 - z)*H[1, 0, z]*zeta[2] + 
         (4*(1256 - 2068*z + 2969*z^2 + 1000*z^3)*H[2, z] - 
           8*(-3002 + 1099*z - 2936*z^2 + 3932*z^3)*zeta[2])/(81*z) + 
         ((1 + z)*(-8*(116 - 101*z + 116*z^2)*H[-1, 2, z] + 
            16*(20 + 31*z + 74*z^2)*H[-1, -1, 0, z] - 
            4*(484 - 25*z + 592*z^2)*H[-1, 0, 0, z] + 16*(68 - 35*z + 95*z^2)*
             H[-1, z]*zeta[2]))/(27*z) + 
         ((1 - z)*(8*(-5 + 2*z)*(-16 + 67*z)*H[1, 2, z] - 
            24*(249 - 2*z + 249*z^2)*H[1, 0, 0, z] + 
            16*(230 + 11*z + 257*z^2)*H[1, 1, 0, z] - 
            4*(-32 + 103*z + 76*z^2)*H[1, 1, 1, z] + 
            4*(748 + 475*z + 748*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         (12*(-24 + 26*z + 47*z^2)*H[3, 0, z] + 4*(159 + 294*z + 265*z^2 + 
             112*z^3)*H[2, 1, 0, z] - 4*(-37 - 56*z - 2*z^2 + 8*z^3)*
            H[0, 0, z]*zeta[2])/(9*(1 + z)) - (208*(2 + z)*H[0, 0, z]*
           zeta[3])/3 - (8*(11 + 27*z)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - z)*(883 - 476*z + 1450*z^2))/(27*z) - 
           (4*(52 + 175*z + 19*z^2 + 272*z^3)*H[0, z])/(9*z) - 
           (4*(1 - z)*(44 + 95*z + 80*z^2)*H[1, z])/(9*z) - 
           (8*(-4 + 11*z + 17*z^2 + 4*z^3)*H[2, z])/(3*z) + 
           32*(-1 + z)*H[-2, 0, z] - (8*(-17 + 4*z)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (4*(1 + z)*(108*H[3, z] + 108*H[2, 0, z]))/27 + 
           32*(-1 + z)*H[0, 0, 0, z] + 16*(-1 + z)*H[0, z]*zeta[2] + 
           ((1 + z)*((16*(4 - 7*z + 4*z^2)*H[-1, 0, z])/3 + 
              (8*(4 + 7*z + 4*z^2)*zeta[2])/3))/z + 32*(-1 + 2*z)*zeta[3]) + 
         (24*(52 + 144*z + 123*z^2 + 124*z^3)*H[2, 0, z] - 
           4*(-116 - 371*z - 488*z^2 + 40*z^3)*H[2, 1, z] + 
           8*(156 + 776*z + 731*z^2 + 254*z^3)*H[0, z]*zeta[2] - 
           4*(-1620 + 2203*z - 4100*z^2 + 700*z^3)*zeta[3])/(27*z) - 
         (8*(1 - z)*(H[5, z] - 2*H[-3, 2, z] + H[-2, 3, z] - 
            8*H[-3, -1, 0, z] - 10*H[-2, -2, 0, z] + 2*H[-2, -1, 2, z] - 
            2*H[-2, 2, 0, z] + 4*H[-2, -1, -1, 0, z] - 
            23*H[-2, -1, 0, 0, z] + 16*H[-2, 0, 0, 0, z] - 
            2*H[-3, z]*zeta[2] + 7*H[3, z]*zeta[2] - 8*H[-2, 0, z]*zeta[2] - 
            2*H[-2, z]*zeta[3]))/3 + 
         ((1 + z)*(12*(8 + z + 8*z^2)*H[-1, 3, z] - 8*(16 - 37*z + 16*z^2)*
             H[-1, -2, 0, z] - 8*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
            16*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] - 36*(8 - 19*z + 8*z^2)*
             H[-1, -1, 0, 0, z] + 96*(-2 + z)*(-1 + 2*z)*H[-1, 0, 0, 0, z] - 
            16*(14 - 11*z + 14*z^2)*H[-1, 0, z]*zeta[2] - 16*(2 + z + 2*z^2)*
             (2*H[-1, 2, 1, z] - 5*H[-1, -1, z]*zeta[2]) - 24*(4 - z + 4*z^2)*
             H[-1, z]*zeta[3]))/(9*z) + 
         ((1 - z)*(-4*(64 - 5*z + 64*z^2)*H[1, 3, z] + 16*(8 + 5*z + 8*z^2)*
             H[1, -2, 0, z] - 4*(32 + 29*z + 32*z^2)*H[1, 1, 2, z] - 
            24*(16 + 13*z + 16*z^2)*H[1, 2, 0, z] + 4*(104 + 119*z + 104*z^2)*
             H[1, 0, 0, 0, z] - 28*(16 + 19*z + 16*z^2)*H[1, 1, 0, 0, z] + 
            16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] - 32*(1 - 5*z + z^2)*
             H[1, 1, z]*zeta[2] - 4*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] - 
              H[1, z]*zeta[3])))/(9*z) + (2*(-201 + 5*z)*H[0, z]*zeta[4])/3 + 
         Lp*((4*(1 - z)*(4544 + 1231*z + 7922*z^2))/(27*z) + 
           (8*(284 + 2666*z + 1733*z^2 + 2877*z^3)*H[0, z])/(27*z) + 
           (4*(1 - z)*(-100 - 671*z + 2*z^2)*H[1, z])/(9*z) - 
           (4*(59 + 41*z + 8*z^2)*H[3, z])/3 + 16*(-7 + 3*z)*H[-3, 0, z] + 
           (8*(15 - 39*z + 32*z^2)*H[-2, 0, z])/3 - 
           (16*(1 + z)*(61 + 11*z + 88*z^2)*H[-1, 0, z])/(9*z) - 
           (4*(497 - 304*z + 700*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(70 + 19*z + 79*z^2)*H[1, 0, z])/9 + 
              (4*(6 + 25*z + 18*z^2)*H[1, 1, z])/3))/z - 32*z*H[3, 0, z] + 
           64*(-1 + z)*H[-2, 0, 0, z] - (8*(-46 + 5*z)*H[0, 0, 0, z])/3 + 
           16*(-5 + 4*z)*H[0, 0, 0, 0, z] + 8*(-1 + z)*H[0, 0, z]*zeta[2] + 
           ((4*(-104 - 383*z - 383*z^2 + 90*z^3)*H[2, z])/9 + 
             (4*(-368 + 599*z - 229*z^2 + 138*z^3)*zeta[2])/9)/z + 
           ((1 + z)*((32*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
              (16*(10 - 13*z + 10*z^2)*H[-1, 0, 0, z])/3 - 
              (32*(2 + z + 2*z^2)*H[-1, z]*zeta[2])/3))/z + 
           ((1 - z)*((-8*(4 + 7*z + 4*z^2)*H[1, 2, z])/3 + 4*(8 + 17*z + 
                8*z^2)*H[1, 0, 0, z] - 8*(4 + 7*z + 4*z^2)*H[1, 1, 0, z] - 
              (8*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/3 - (8*(4 + 7*z + 4*z^2)*
                H[1, z]*zeta[2])/3))/z + (4*(1 + z)*(54*H[4, z] - 
              108*H[2, 2, z] - 108*H[3, 1, z] + 378*H[2, 0, 0, z] - 
              324*H[2, 1, 0, z] - 108*H[2, 1, 1, z] - 108*H[2, z]*zeta[2]))/
            27 - 16*(13 + 8*z)*H[0, z]*zeta[3] + 
           ((-16*(4 + 9*z + 6*z^2 + 2*z^3)*H[2, 0, z])/3 + 
             (8*(-4 + 11*z + 20*z^2 + 4*z^3)*H[2, 1, z])/3 + 
             (4*(-16 + 35*z - 49*z^2 + 8*z^3)*H[0, z]*zeta[2])/3 + 
             (8*(-44 - 4*z - 49*z^2 + 52*z^3)*zeta[3])/3)/z - 
           2*(145 + 151*z)*zeta[4]) + 
         (-8*(72 + 141*z + 141*z^2 + 109*z^3 + 28*z^4)*H[2, 0, 0, z] + 
           12*(16 + 79*z + 120*z^2 + 87*z^3 + 24*z^4)*H[2, z]*zeta[2] + 
           8*(24 - 14*z - 136*z^2 + 47*z^3 + 136*z^4)*H[0, z]*zeta[3] + 
           (1840 + 2551*z + 4956*z^2 + 4935*z^3 + 672*z^4)*zeta[4])/
          (9*z*(1 + z)) - (8*(1 + z)*(3*H[2, 3, z] + H[4, 1, z] - 
            3*H[-1, 3, 0, z] - 4*H[2, -2, 0, z] + 5*H[2, 1, 2, z] + 
            14*H[2, 2, 0, z] - 2*H[3, 1, 1, z] - 6*H[-1, 2, 0, 0, z] + 
            6*H[-1, 2, 1, 0, z] - 19*H[2, 0, 0, 0, z] + 21*H[2, 1, 0, 0, z] - 
            H[2, 1, 1, 0, z] - 4*H[2, 1, 1, 1, z] + 6*H[-1, 2, z]*zeta[2] + 
            5*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 3*H[-1, 0, 0, z]*
             zeta[2] - H[0, 0, 0, z]*zeta[2] + H[2, z]*zeta[3] + 
            6*H[-1, 0, z]*zeta[3] + (3*H[-1, z]*zeta[4])/2))/3 + 
         32*(-1 + 9*z)*zeta[5]) + (dabc2*TF*((33280*(1 - z))/27 + 
          (16*(-388 + 369*z)*H[0, z])/27 + (16*(1 - z)*(-144 + 2243*z)*
            H[1, z])/(27*z) + (32*(116 + 773*z)*H[2, z])/27 - 
          (32*(222 + 273*z + 232*z^2)*H[3, z])/27 + 
          (224*(3 + 3*z + 8*z^2)*H[4, z])/9 - (64*(7 + 9*z)*H[5, z])/3 - 
          (128*(-1 + 5*z)*H[-4, 0, z])/3 - (64*(39 - 15*z + 32*z^2)*
            H[-3, 0, z])/9 + (64*(99 + 198*z + 116*z^2)*H[-2, 0, z])/27 - 
          (64*(27 + z + 16*z^2)*H[-2, 2, z])/3 - (7264*(1 + z)*H[-1, 0, z])/
           27 + (64*(-227 + 271*z)*H[0, 0, z])/27 - 
          (32*(1 - z)*(153*H[1, 0, z] - 91*H[1, 1, z]))/9 + 
          (128*(-5 + 4*z)*H[2, 0, z])/3 + (1312*(1 + z)*H[2, 1, z])/9 + 
          (64*(6 + 3*z + 8*z^2)*H[2, 2, z])/3 - (32*(-3 + 27*z + 16*z^2)*
            H[3, 1, z])/9 - (64*(-5 + 13*z)*H[-3, 0, 0, z])/3 + 
          (512*z^2*H[-2, -1, 0, z])/3 - (32*(87 - 99*z + 88*z^2)*
            H[-2, 0, 0, z])/9 - 64*(1 + z)*(H[-1, -2, 0, z] + 
            H[-1, 2, 0, z]) - (32*(336 + 261*z + 232*z^2)*H[0, 0, 0, z])/27 - 
          128*(1 - z)*H[1, -2, 0, z] - (64*(1 - z)*(27*H[1, 2, z] + 
             46*H[1, 0, 0, z] + 72*H[1, 1, 0, z]))/9 - 
          (128*(-1 + 2*z)*H[3, 0, 0, z])/3 + 
          (64*(3 + 8*z^2)*H[0, 0, 0, 0, z])/3 - (32*(757 + 359*z)*zeta[2])/
           27 + (64*(27 + z + 20*z^2)*H[-2, z]*zeta[2])/3 + 
          (128*(60 + 93*z + 116*z^2)*H[0, z]*zeta[2])/27 - 
          (32*(1 - z)*(116 + 83*z + 116*z^2)*H[1, z]*zeta[2])/(27*z) + 
          (64*(-1 + 9*z)*H[3, z]*zeta[2])/3 - (256*(1 + z)^3*H[-1, -1, z]*
            zeta[2])/(3*z) + ((1 + z)*(64*(116 - 101*z + 116*z^2)*
              H[-1, 2, z] - 256*(29 + 22*z + 29*z^2)*H[-1, -1, 0, z] + 
             32*(232 + 65*z + 232*z^2)*H[-1, 0, 0, z] - 
             192*(58 - 19*z + 58*z^2)*H[-1, z]*zeta[2]))/(27*z) + 
          (64*(522 - 141*z + 290*z^2)*zeta[3])/27 - 
          (64*(-7 + 5*z)*zeta[2]*zeta[3])/3 - 
          (64*(1 - z)*(2*H[-3, 2, z] - H[-2, 3, z] - 2*H[3, 2, z] + 
             8*H[-3, -1, 0, z] + 2*H[-2, -2, 0, z] - 2*H[-2, -1, 2, z] + 
             2*H[-2, 2, 0, z] + 5*H[3, 1, 0, z] + 4*H[-2, -1, -1, 0, z] + 
             11*H[-2, -1, 0, 0, z] - 8*H[-2, 0, 0, 0, z] + 
             2*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] - 
             2*H[-2, z]*zeta[3]))/3 + ((1 + z)*(-96*(8 + z + 8*z^2)*
              H[-1, 3, z] + 64*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
             128*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] + 
             96*(8 - 29*z + 8*z^2)*H[-1, -1, 0, 0, z] - 512*(1 - 4*z + z^2)*
              H[-1, 0, 0, 0, z] + 128*(2 + z + 2*z^2)*(2*H[-1, 2, 1, z] + 3*
                H[-1, 0, z]*zeta[2]) + 64*(4 + 11*z + 4*z^2)*H[-1, z]*
              zeta[3]))/(9*z) + ((1 - z)*(32*(32 + 65*z + 32*z^2)*
              H[1, 3, z] - 96*(16 + 19*z + 16*z^2)*H[1, 1, 2, z] - 
             192*(8 - z + 8*z^2)*H[1, 2, 0, z] + 32*(32 - 7*z + 32*z^2)*
              H[1, 0, 0, 0, z] - 32*(16 + 73*z + 16*z^2)*H[1, 1, 0, 0, z] - 
             96*(32 + 29*z + 32*z^2)*H[1, 1, 1, 0, z] - 
             32*(80 + 77*z + 80*z^2)*H[1, 0, z]*zeta[2] - 
             128*(14 + 11*z + 14*z^2)*H[1, 1, z]*zeta[2] - 
             160*(16 + z + 16*z^2)*H[1, z]*zeta[3]))/(9*z) - 
          (128*(3*H[0, 0, 0, 0, 0, z] - 13*H[0, 0, z]*zeta[3]))/3 - 
          (16*(39 + 5*z)*H[0, z]*zeta[4])/3 + Lp*((6400*(-1 + z))/3 - 
            (32*(100 + 9*z)*H[0, z])/3 + (2912*(-1 + z)*H[1, z])/3 + 
            (32*(-3 + 27*z + 16*z^2)*H[3, z])/3 - 128*(-1 + z)*H[-3, 0, z] - 
            (64*(3 - 9*z + 8*z^2)*H[-2, 0, z])/3 + 
            (4*(1 + z)*(-2952*H[2, z] + 1872*H[-1, 0, z]))/27 - 
            (32*(38 + 29*z)*H[0, 0, z])/3 + 256*(-1 + z)*H[-2, -1, 0, z] - 
            128*(-1 + z)*H[-2, 0, 0, z] + (64*(3 + 8*z^2)*H[0, 0, 0, z])/3 - 
            96*(-1 + z)*H[1, 0, 0, z] - 128*H[0, 0, 0, 0, z] + 
            (32*(67 + 41*z)*zeta[2])/3 + 128*(-1 + z)*H[-2, z]*zeta[2] - 
            (32*(3 + 27*z + 32*z^2)*H[0, z]*zeta[2])/3 + 
            (64*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z]*zeta[2])/(3*z) + 
            64*(5 + 3*z)*H[0, 0, z]*zeta[2] + 
            ((1 + z)*((-256*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
               (128*(4 - 7*z + 4*z^2)*H[-1, -1, 0, z])/3 - (64*(8 - 5*z + 
                  8*z^2)*H[-1, 0, 0, z])/3 + 64*(4 - z + 4*z^2)*H[-1, z]*
                zeta[2]))/z + (4*(1 + z)*(-1296*H[4, z] + 432*H[2, 0, 0, z] + 
               864*H[2, z]*zeta[2]))/27 - (256*(3 + 5*z^2)*zeta[3])/3 + 
            256*H[0, z]*zeta[3] - 80*(3 + 5*z)*zeta[4]) + 
          (96*(12 + 8*z + 9*z^2 + 16*z^3)*H[3, 0, z] + 
            64*(-6 + 5*z^2 + 8*z^3)*H[2, 0, 0, z] + 96*(15 + 12*z + 35*z^2 + 
              32*z^3)*H[2, 1, 0, z] + 96*(9 + 6*z + 11*z^2 + 8*z^3)*H[2, z]*
             zeta[2] - 96*(21 + 34*z + 40*z^2 + 24*z^3)*H[0, 0, z]*zeta[2] - 
            64*(-15 - 24*z + 26*z^2 + 44*z^3)*H[0, z]*zeta[3] + 
            8*(-15 - 606*z - 421*z^2 + 152*z^3)*zeta[4])/(9*(1 + z)) + 
          (64*(1 + z)*(9*H[2, 3, z] + 3*H[4, 1, z] + 3*H[-1, 3, 0, z] - 
             4*H[2, -2, 0, z] - 9*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
             6*H[-1, 2, 0, 0, z] - 6*H[-1, 2, 1, 0, z] + H[2, 0, 0, 0, z] - 
             9*H[2, 1, 0, 0, z] - 15*H[2, 1, 1, 0, z] - 6*H[-1, 2, z]*
              zeta[2] - 13*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 
             3*H[-1, 0, 0, z]*zeta[2] + 9*H[0, 0, 0, z]*zeta[2] - 
             5*H[2, z]*zeta[3] - 6*H[-1, 0, z]*zeta[3] - (3*H[-1, z]*zeta[4])/
              2))/3 - (64*(53 + 15*z)*zeta[5])/3))/(16*nc)) + 
     as^3*(-32*CF^3*Lp^3*plusD[2, 1 - z] + plusD[1, 1 - z]*
        (CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3]))) + plusD[0, 1 - z]*
        (CF*Nf^2*TF^2*(-7424/729 - (1600*Lp)/81 - (320*Lp^2)/27 - 
           (64*Lp^3)/27 - (128*zeta[3])/9) + CA*CF^2*((154*Lp^4)/9 + 
           Lp^3*(536/9 + (88*Lh)/3 - 16*zeta[2]) + (808*zeta[2])/27 + 
           Lp^2*(808/27 + Lh*(1072/9 - 32*zeta[2]) + (110*zeta[2])/3 - 
             28*zeta[3]) - 28*zeta[2]*zeta[3] + 
           Lp*(-4856/81 + (670*zeta[2])/9 + Lh*(3232/27 - 112*zeta[3]) + 
             (308*zeta[3])/9 - 40*zeta[4])) + CF^2*Nf*TF*
          (3422/27 + (-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*(-8/27 - (320*Lh)/9 - (40*zeta[2])/3) - (224*zeta[2])/27 + 
           Lp*(7252/81 - (896*Lh)/27 - (200*zeta[2])/9 - (688*zeta[3])/9) - 
           (608*zeta[3])/9 - 32*zeta[4]) + CA*CF*Nf*TF*(125252/729 + 
           (352*Lp^3)/27 + Lp*(16408/81 - (320*zeta[2])/9) + 
           Lp^2*(2312/27 - (32*zeta[2])/3) - (1648*zeta[2])/81 - 
           (1808*zeta[3])/27 + (40*zeta[4])/3) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CA^2*CF*(-297029/729 - (484*Lp^3)/27 + (6392*zeta[2])/81 + 
           Lp^2*(-3560/27 + (88*zeta[2])/3) + (12328*zeta[3])/27 - 
           (176*zeta[2]*zeta[3])/3 + Lp*(-31006/81 + (1072*zeta[2])/9 + 
             176*zeta[3] - 88*zeta[4]) + (154*zeta[4])/3 - 192*zeta[5])) + 
       delta[1 - z]*(CF*Nf^2*TF^2*(-512/6561 + (-320/81 - (32*Lh)/27)*Lp^3 - 
           (8*Lp^4)/9 + Lp^2*(-400/81 - (160*Lh)/27 - (32*zeta[2])/9) - 
           (272*zeta[2])/27 + Lh*(-3712/729 - (64*zeta[3])/9) + 
           Lp*((-800*Lh)/81 - (320*zeta[2])/27 - (64*zeta[3])/9) - 
           (1120*zeta[3])/243 - (88*zeta[4])/27) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 - Pi^6/1296 + 
           Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + Lp^3*((-4*Lh^3)/3 + 
             14*Lh*zeta[2] - (64*zeta[3])/3) - (5*Lh*Lp*zeta[4])/2 + 
           Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4)) + 
         CA*CF^2*((22*Lp^5)/9 - Pi^6/108 + Lp^3*((22*Lh^2)/3 + 
             Lh*(268/9 - 8*zeta[2]) - (176*zeta[2])/9) + 
           Lp^4*(67/9 + (77*Lh)/9 - 2*zeta[2]) - (1214*zeta[2])/81 + 
           (77*zeta[2]*zeta[3])/9 + Lh*((404*zeta[2])/27 - 
             14*zeta[2]*zeta[3]) + (335*zeta[4])/12 + 
           Lp*((-3232*zeta[2])/27 + Lh^2*(808/27 - 28*zeta[3]) + 
             112*zeta[2]*zeta[3] + Lh*(-2428/81 + (335*zeta[2])/9 + 
               (154*zeta[3])/9 - 20*zeta[4]) + (55*zeta[4])/3) + 
           Lp^2*(-1214/81 + Lh^2*(268/9 - 8*zeta[2]) - (201*zeta[2])/2 + 
             Lh*(404/27 + (55*zeta[2])/3 - 14*zeta[3]) + (77*zeta[3])/9 + 
             70*zeta[4])) + CA*CF*Nf*TF*(-412765/6561 + (44*Lp^4)/9 + 
           Lp^3*(2312/81 + (176*Lh)/27 - (32*zeta[2])/9) + 
           (74530*zeta[2])/729 + Lp^2*(4102/81 + Lh*(1156/27 - (16*zeta[2])/
                3) + (32*zeta[2])/3) + (8152*zeta[3])/81 + 
           (40*zeta[2]*zeta[3])/9 + Lp*(Lh*(8204/81 - (160*zeta[2])/9) + 
             (2312*zeta[2])/27 + (352*zeta[3])/9 - (164*zeta[4])/3) - 
           (416*zeta[4])/27 + Lh*(62626/729 - (824*zeta[2])/81 - 
             (904*zeta[3])/27 + (20*zeta[4])/3) - (184*zeta[5])/3) + 
         CF^2*Nf*TF*(-42727/486 + (-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           (2803*zeta[2])/81 + Lp^3*(8/3 - (80*Lh)/9 - (8*Lh^2)/3 + 
             (64*zeta[2])/9) + Lp^2*(1813/81 - (80*Lh^2)/9 + 
             Lh*(-4/27 - (20*zeta[2])/3) + 30*zeta[2] - (172*zeta[3])/9) + 
           (3488*zeta[3])/81 - (268*zeta[2]*zeta[3])/9 + 
           Lh*(1711/27 - (112*zeta[2])/27 - (304*zeta[3])/9 - 16*zeta[4]) + 
           Lp*((-224*Lh^2)/27 + (1112*zeta[2])/27 + 
             Lh*(3626/81 - (100*zeta[2])/9 - (344*zeta[3])/9) - 
             (20*zeta[4])/3) + (77*zeta[4])/9 + (224*zeta[5])/9) + 
         CA^2*CF*(5211949/26244 - (121*Lp^4)/18 - (1543*Pi^6)/25515 - 
           (297481*zeta[2])/1458 + Lp^3*(-3560/81 - (242*Lh)/27 + 
             (88*zeta[2])/9) - (75566*zeta[3])/243 + (550*zeta[2]*zeta[3])/
            9 + (464*zeta[3]^2)/9 + Lp^2*(-15503/162 + (26*zeta[2])/9 + 
             Lh*(-1780/27 + (44*zeta[2])/3) + 44*zeta[3] - 22*zeta[4]) + 
           (3649*zeta[4])/54 + Lp*((-3560*zeta[2])/27 - (484*zeta[3])/9 + 
             Lh*(-15503/81 + (536*zeta[2])/9 + 88*zeta[3] - 44*zeta[4]) + 
             (451*zeta[4])/3) + Lh*(-297029/1458 + (3196*zeta[2])/81 + 
             (6164*zeta[3])/27 - (88*zeta[2]*zeta[3])/3 + (77*zeta[4])/3 - 
             96*zeta[5]) + (902*zeta[5])/9))) + 
     as^3*(CF*Nf^2*TF^2*((32*Lp^3*(1 + z))/27 + (64*(-41 + 157*z))/729 - 
         (32*(43 - 34*z + 43*z^2)*H[0, z])/(81*(1 - z)) + 
         Lp^2*((64*(1 + 4*z))/27 - (32*(1 + z^2)*H[0, z])/(9*(1 - z))) - 
         (32*(37 - 24*z + 37*z^2)*H[0, 0, z])/(81*(1 - z)) + 
         Lp*((160*(-1 + 11*z))/81 - (128*(4 - 3*z + 4*z^2)*H[0, z])/
            (27*(1 - z)) - (64*(1 + z^2)*H[0, 0, z])/(9*(1 - z))) - 
         (160*(1 + z^2)*H[0, 0, 0, z])/(27*(1 - z)) + (64*(1 + z)*zeta[3])/
          9) + CA*CF*Nf*TF*((-176*Lp^3*(1 + z))/27 - (346*(-89 + 451*z))/
          729 + (80*(168 - 121*z + 157*z^2)*H[0, z])/(81*(1 - z)) + 
         (64*(1 + 5*z)*H[1, z])/27 - (8*H[1, 1, z])/3 - 
         (16*(1 + z)*H[2, 1, z])/9 + (8*(-25 + 18*z)*H[1, z]*zeta[2])/9 + 
         Lp^2*((-4*(49 + 529*z))/27 + (32*(7 + 4*z^2)*H[0, z])/(9*(1 - z)) + 
           (16*(1 + z^2)*H[0, 0, z])/(3*(1 - z)) + (16*(1 + z)*zeta[2])/3) + 
         (-24*(-25 + 27*z + z^2)*H[2, z] + 8*(1247 - 882*z + 1322*z^2)*
            H[0, 0, z] + 144*(4 - 6*z + z^2)*H[1, 0, z] + 
           8*(175 - 231*z + 47*z^2)*zeta[2])/(81*(1 - z)) + 
         (8*(28 - 33*z + 16*z^2)*H[3, z] + 24*(37 - 27*z + 30*z^2)*
            H[1, 2, z] + 24*(26 - 17*z + 34*z^2)*H[2, 0, z] + 
           16*(98 + 21*z + 41*z^2)*H[0, 0, 0, z] + 96*(4 - 13*z + 4*z^2)*
            H[1, 0, 0, z] + 24*(9 + 15*z + 16*z^2)*H[1, 1, 0, z] - 
           8*(20 + 3*z + 8*z^2)*H[0, z]*zeta[2] + 8*(391 - 51*z + 87*z^2)*
            zeta[3])/(27*(1 - z)) + Lp*((-4*(-871 + 4973*z))/81 + 
           (8*(553 - 480*z + 523*z^2)*H[0, z])/(27*(1 - z)) - 
           (16*(-2 + z)*H[1, z])/3 + (16*(1 + z)*H[2, z])/3 + 
           (16*(41 + 3*z + 20*z^2)*H[0, 0, z])/(9*(1 - z)) + 
           (32*(1 - z)*H[1, 0, z])/3 + (32*(5 + 2*z)*zeta[2])/9 + 
           (4*(1 + z^2)*(12*H[3, z] + 24*H[1, 2, z] + 24*H[2, 0, z] + 
              36*H[0, 0, 0, z] - 36*H[1, 0, 0, z] + 24*H[1, 1, 0, z] - 
              24*H[0, z]*zeta[2] + 96*zeta[3]))/(9*(1 - z))) + 
         (16*(4 + 3*z + z^2)*(H[4, z] + H[2, 2, z]) + 48*(3 - z + 4*z^2)*
            H[3, 0, z] + 16*(2 - 3*z + 5*z^2)*H[2, 1, 0, z] + 
           16*(-2 - 3*z + z^2)*H[2, z]*zeta[2] - 16*(5 + 3*z + 2*z^2)*
            H[0, 0, z]*zeta[2] + 16*(13 + 9*z + 4*z^2)*H[0, z]*zeta[3] + 
           16*(1 + z^2)*(9*H[1, 3, z] - H[3, 1, z] - 4*H[1, 1, 2, z] + 
             3*H[1, 2, 0, z] - 3*H[1, 2, 1, z] + H[2, 0, 0, z] + 
             8*H[0, 0, 0, 0, z] - 8*H[1, 0, 0, 0, z] + 5*H[1, 1, 0, 0, z] - 
             8*H[1, 1, 1, 0, z] - 7*H[1, 0, z]*zeta[2] - 4*H[1, 1, z]*
              zeta[2] - 5*H[1, z]*zeta[3]) + 12*(-3 - 14*z + 21*z^2)*zeta[4])/
          (9*(1 - z))) + CF^2*Nf*TF*((-2389 - 1033*z)/27 + 
         (224*Lh*(1 - z))/27 + (28*Lp^4*(1 + z))/9 - 
         (4*(1470 - 1628*z + 1127*z^2)*H[0, z])/(81*(1 - z)) - 
         (104*(2 + z)*H[1, z])/27 + Lp^3*((16*Lh*(1 + z))/3 + 
           (40*(3 + z))/9 + (16*z^2*H[0, z])/(3*(1 - z)) - 
           (32*(1 + z)*H[1, z])/3) + (32*z*H[1, 1, z])/9 + 
         (224*(1 - z)*H[1, z]*zeta[2])/9 + Lp^2*((-8*(-8 + 7*z))/27 + 
           (4*(-3 - 60*z + 97*z^2)*H[0, z])/(9*(1 - z)) + 
           Lh*((8*(17 + 23*z))/9 - (16*(1 + z^2)*H[0, z])/(3*(1 - z))) - 
           (16*(17 + 23*z)*H[1, z])/9 + (4*(-1 + 15*z^2)*H[0, 0, z])/
            (3*(1 - z)) + (4*(1 + z^2)*(48*H[2, z] + 48*H[1, 0, z]))/
            (9*(1 - z)) + (20*(1 + z)*zeta[2])/3) + 
         (8*(191 + 174*z + 146*z^2)*H[2, z] - 16*(503 - 474*z + 349*z^2)*
            H[0, 0, z] - 16*(53 - 312*z + 35*z^2)*H[1, 0, z] - 
           24*(82 - 156*z + 95*z^2)*zeta[2])/(81*(1 - z)) + 
         (16*(29 + 12*z + 8*z^2)*H[3, z] - 96*(13 - 6*z + 13*z^2)*
            H[1, 2, z] - 16*(73 - 72*z + 88*z^2)*H[2, 0, z] - 
           192*(3 - z + 3*z^2)*H[2, 1, z] + 8*(-169 - 126*z + 191*z^2)*
            H[0, 0, 0, z] + 16*(1 + 138*z + z^2)*H[1, 0, 0, z] - 
           192*(3 + 4*z + 3*z^2)*H[1, 1, 0, z] - 4*(163 - 96*z + 79*z^2)*
            H[0, z]*zeta[2] - 8*(421 - 234*z + 667*z^2)*zeta[3])/
          (27*(1 - z)) + Lp*((-2*(3625 + z))/81 - (8*(311 - 342*z + 108*z^2)*
             H[0, z])/(27*(1 - z)) - (16*(95 + 26*z)*H[1, z])/27 + 
           Lh*((8*(95 + 17*z))/27 - (40*(1 + z^2)*H[0, z])/(9*(1 - z)) - 
             (8*(1 + z^2)*H[0, 0, z])/(3*(1 - z))) + 
           (2*(24*(31 - 12*z + 31*z^2)*H[2, z] + 24*(-30 - 27*z + 40*z^2)*H[
                0, 0, z] + 24*(13 + 24*z + 13*z^2)*H[1, 0, z]))/
            (27*(1 - z)) + (4*(-41 + 91*z)*zeta[2])/9 + 
           (4*(1 + z^2)*(60*H[3, z] - 48*H[1, 2, z] - 24*H[2, 1, z] + 
              132*H[1, 0, 0, z] - 48*H[1, 1, 0, z] - 42*H[0, z]*zeta[2]))/
            (9*(1 - z)) + (2*(108*(-1 + 5*z^2)*H[0, 0, 0, z] - 
              12*(65 + 151*z^2)*zeta[3]))/(27*(1 - z))) + 
         (16*(-5 + 17*z^2)*H[0, 0, 0, 0, z] + 4*(1 + z^2)*(24*H[4, z] - 
             40*H[1, 3, z] - 32*H[2, 2, z] - 56*H[3, 0, z] - 16*H[3, 1, z] + 
             48*H[1, 1, 2, z] - 40*H[1, 2, 0, z] + 32*H[1, 2, 1, z] + 
             8*H[2, 0, 0, z] - 24*H[2, 1, 0, z] + 16*H[2, 1, 1, z] + 
             104*H[1, 0, 0, 0, z] - 32*H[1, 1, 0, 0, z] + 
             64*H[1, 1, 1, 0, z] + 16*H[2, z]*zeta[2] - 19*H[0, 0, z]*
              zeta[2] + 24*H[1, 0, z]*zeta[2] + 16*H[1, 1, z]*zeta[2] - 
             176*H[0, z]*zeta[3] - 8*H[1, z]*zeta[3]) - 8*(23 + 59*z^2)*
            zeta[4])/(9*(1 - z))) + CA^2*CF*((242*Lp^3*(1 + z))/27 + 
         (-542581 + 1136639*z)/1458 + (2*(-15080 - 12422*z + 12863*z^2)*
           H[0, z])/(81*(1 - z)) - (2*(-4526 + 5369*z)*H[1, z])/27 - 
         (32*(4 + 7*z)*H[-2, 2, z])/3 + (4*(1 + z)*(3 + 64*z + 6*z^2)*
           H[-1, 0, z])/(3*z) + (52*z*H[1, 1, z])/3 + 
         (4*(14 + 11*z)*H[2, 1, z])/9 - (32*(-2 + 9*z)*H[-2, -1, 0, z])/3 - 
         (160*(1 - z)*H[-2, 0, 0, z])/3 + (80*(2 + z)*H[-2, z]*zeta[2])/3 - 
         (2*(-431 + 579*z)*H[1, z]*zeta[2])/9 + Lp^2*((2*(-67 + 1847*z))/27 - 
           (22*(17 + 5*z^2)*H[0, z])/(9*(1 - z)) - (44*(1 + z^2)*H[0, 0, z])/
            (3*(1 - z)) - (44*(1 + z)*zeta[2])/3) + 
         (-6*(-1492 - 909*z + 2512*z^2)*H[2, z] + 
           6*(-2974 + 5026*z - 6333*z^2 + 108*z^3)*H[0, 0, z] + 
           18*(86 - 339*z + 185*z^2)*H[1, 0, z] - 
           2*(3605 + 4821*z - 8471*z^2 + 324*z^3)*zeta[2])/(81*(1 - z)) - 
         (8*(1 + z)*(14*H[-1, 2, z] - 44*H[-1, -1, 0, z] + 
            45*H[-1, 0, 0, z] - 36*H[-1, z]*zeta[2]))/3 + 
         (-2*(-100 + 492*z + 281*z^2)*H[3, z] + 36*(27 - 136*z + 127*z^2)*
            H[-2, 0, z] - 6*(527 - 642*z + 651*z^2)*H[1, 2, z] - 
           6*(232 - 406*z + 623*z^2)*H[2, 0, z] - 30*(103 - 64*z + 149*z^2)*
            H[0, 0, 0, z] - 12*(349 - 847*z + 340*z^2)*H[1, 0, 0, z] - 
           6*(309 - 18*z + 245*z^2)*H[1, 1, 0, z] + 
           2*(448 - 264*z + 1225*z^2)*H[0, z]*zeta[2] + 
           2*(-2183 - 4506*z + 2598*z^2)*zeta[3])/(27*(1 - z)) - 
         (32*(1 + z)*(3*H[-1, 3, z] + 2*H[-1, -2, 0, z] - 7*H[-1, -1, 2, z] - 
            2*H[-1, 2, 0, z] - H[-1, 2, 1, z] + H[-1, -1, -1, 0, z] - 
            2*H[-1, -1, 0, 0, z] + 4*H[-1, 0, 0, 0, z] + 
            (15*H[-1, -1, z]*zeta[2])/2 - 3*H[-1, 0, z]*zeta[2] - 
            6*H[-1, z]*zeta[3]))/3 + (-4*(68 - 39*z + 59*z^2)*H[4, z] - 
           24*(-8 - 25*z + 18*z^2)*H[-3, 0, z] + 12*(40 - 113*z + 31*z^2)*
            H[1, 3, z] - 8*(49 - 45*z + 49*z^2)*H[2, 2, z] + 
           4*(23 - 39*z + 56*z^2)*H[3, 1, z] + 48*(-1 + 2*z)*(-14 + 11*z)*
            H[1, -2, 0, z] - 4*(-14 - 75*z + z^2)*H[1, 1, 2, z] - 
           24*(2 + 3*z + 9*z^2)*H[1, 2, 0, z] + 12*(9 - z + 14*z^2)*
            H[1, 2, 1, z] - 4*(64 + 72*z + 67*z^2)*H[0, 0, 0, 0, z] + 
           4*(37 + 84*z + 19*z^2)*H[1, 0, 0, 0, z] - 
           4*(121 - 120*z + 109*z^2)*H[1, 1, 0, 0, z] + 352*(1 + z^2)*
            H[1, 1, 1, 0, z] - 4*(43 - 66*z + 13*z^2)*H[1, 0, z]*zeta[2] + 
           8*(31 - 27*z + 40*z^2)*H[1, 1, z]*zeta[2] + 
           4*(133 - 330*z + 145*z^2)*H[1, z]*zeta[3])/(9*(1 - z)) + 
         (-12*(15 + 65*z + 54*z^2 + 10*z^3)*H[3, 0, z] + 
           4*(-83 - 110*z + 124*z^2 + 115*z^3)*H[2, 0, 0, z] - 
           4*(85 + 76*z + 31*z^2 + 4*z^3)*H[2, 1, 0, z] + 
           8*(50 + 23*z - 28*z^2 + 17*z^3)*H[2, z]*zeta[2] + 
           4*(106 + 37*z - 23*z^2 + 28*z^3)*H[0, 0, z]*zeta[2] - 
           4*(-127 - 202*z + 59*z^2 + 98*z^3)*H[0, z]*zeta[3] - 
           3*(-240 + 313*z + 680*z^2 + 115*z^3)*zeta[4])/
          (9*(1 - z)*(1 + z)) + 2*(1 + z)*(2*H[-1, 3, 0, z] + 
           4*H[-1, 2, 0, 0, z] - 4*H[-1, 2, 1, 0, z] - 4*H[-1, 2, z]*
            zeta[2] + 2*H[-1, 0, 0, z]*zeta[2] - 4*H[-1, 0, z]*zeta[3] - 
           H[-1, z]*zeta[4]) + Lp*((10061 + 20945*z)/81 - 
           (4*(1241 - 1644*z + 2282*z^2)*H[0, z])/(27*(1 - z)) - 
           (4*(-8 + 19*z)*H[1, z])/3 + (1 + z)*((-56*H[2, z])/3 - 
             8*H[-1, 0, z]) - (4*(91 + 62*z + 17*z^2)*H[0, 0, z])/
            (3*(1 - z)) - (88*(1 - z)*H[1, 0, z])/3 + 
           (1 + z)*(-32*H[-1, 2, z] - 64*H[-1, -1, 0, z] + 
             16*H[-1, 0, 0, z]) + (4*(1 + z^2)*(-66*H[1, 2, z] - 
              66*H[2, 0, z] - 66*H[1, 1, 0, z]))/(9*(1 - z)) - 
           (4*(161 + 41*z)*zeta[2])/9 + (1 + z)*(8*H[2, z]*zeta[2] + 
             16*H[0, 0, z]*zeta[2]) + (2*(-18*(23 - 48*z + 47*z^2)*H[3, z] - 
              108*(-1 - 12*z + 7*z^2)*H[-2, 0, z] - 54*(7 + 12*z + 9*z^2)*H[
                0, 0, 0, z] + 54*(19 - 16*z + 19*z^2)*H[1, 0, 0, z] + 
              36*(11 - 6*z + 26*z^2)*H[0, z]*zeta[2] - 18*(175 - 108*z + 
                55*z^2)*zeta[3]))/(27*(1 - z)) + 
           (4*(1 + z^2)*(-36*H[-3, 0, z] - 72*H[-2, 2, z] - 144*H[1, 3, z] - 
              144*H[-2, -1, 0, z] + 36*H[-2, 0, 0, z] - 216*H[1, -2, 0, z] + 
              108*H[1, 0, 0, 0, z] + 144*H[1, 1, 0, 0, z] + 36*H[1, 0, z]*
               zeta[2] - 324*H[1, z]*zeta[3]))/(9*(1 - z)) + 
           (2*(-54*(7 + z^2)*H[4, z] + 54*(9 + 7*z^2)*H[2, 0, 0, z] + 
              54*(3 + 5*z^2)*H[0, 0, 0, 0, z] - 108*(7 + 9*z^2)*H[0, z]*zeta[
                3] - 54*(7 + 19*z^2)*zeta[4]))/(27*(1 - z))) + 
         (-16*(5 + z^2)*H[5, z] - 32*(2 + z^2)*H[-4, 0, z] - 
           4*(13 + 31*z^2)*H[2, 3, z] + 4*(7 + z^2)*H[4, 1, z] - 
           16*(7 + 5*z^2)*H[-3, 0, 0, z] - 16*(9 + 7*z^2)*H[2, -2, 0, z] + 
           16*(1 + 2*z^2)*H[2, 2, 0, z] + 4*(13 + 15*z^2)*H[3, 0, 0, z] + 
           4*(35 + 33*z^2)*H[2, 0, 0, 0, z] + 4*(31 + 49*z^2)*
            H[2, 1, 0, 0, z] + 4*(-17 + 13*z^2)*H[2, 1, 1, 0, z] + 
           12*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z] + 8*(21 + 17*z^2)*H[3, z]*
            zeta[2] + 4*(9 + 35*z^2)*H[2, 0, z]*zeta[2] + 64*z^2*H[2, 1, z]*
            zeta[2] + 4*(-17 + z^2)*(H[2, 1, 2, z] - H[0, 0, 0, z]*zeta[2]) - 
           20*(13 + 11*z^2)*H[2, z]*zeta[3] - 4*(11 + 37*z^2)*H[0, 0, z]*
            zeta[3] + 4*(95 + 49*z^2)*zeta[2]*zeta[3] - 4*(42 + 31*z^2)*
            H[0, z]*zeta[4] - 4*(1 + z^2)*(64*H[-3, 2, z] + 24*H[-2, 3, z] + 
             6*H[1, 4, z] + 12*H[3, 2, z] - 12*H[4, 0, z] + 
             48*H[-3, -1, 0, z] + 16*H[-2, -2, 0, z] - 56*H[-2, -1, 2, z] - 
             16*H[-2, 2, 0, z] - 8*H[-2, 2, 1, z] + 72*H[1, -3, 0, z] + 
             8*H[1, -2, 2, z] - 32*H[1, 1, 3, z] + 16*H[1, 2, 2, z] - 
             44*H[1, 3, 0, z] - 16*H[1, 3, 1, z] + 2*H[2, 2, 1, z] + 
             6*H[3, 1, 0, z] + 8*H[-2, -1, -1, 0, z] - 
             16*H[-2, -1, 0, 0, z] + 32*H[-2, 0, 0, 0, z] - 
             24*H[1, -2, -1, 0, z] + 64*H[1, -2, 0, 0, z] - 
             40*H[1, 1, -2, 0, z] + 16*H[1, 1, 1, 2, z] - 
             12*H[1, 1, 2, 0, z] + 8*H[1, 1, 2, 1, z] - 30*H[1, 2, 0, 0, z] + 
             2*H[1, 2, 1, 0, z] - 32*H[1, 0, 0, 0, 0, z] - 
             28*H[1, 1, 0, 0, 0, z] - 16*H[1, 1, 1, 0, 0, z] - 
             40*H[-3, z]*zeta[2] + 60*H[-2, -1, z]*zeta[2] - 
             24*H[-2, 0, z]*zeta[2] - 20*H[1, -2, z]*zeta[2] - 
             40*H[1, 2, z]*zeta[2] + 2*H[1, 0, 0, z]*zeta[2] - 
             12*H[1, 1, 0, z]*zeta[2] - 16*H[1, 1, 1, z]*zeta[2] - 
             48*H[-2, z]*zeta[3] + 38*H[1, 0, z]*zeta[3] - 12*H[1, 1, z]*
              zeta[3] + 21*H[1, z]*zeta[4]) - 4*(-1 + 75*z^2)*zeta[5])/
          (3*(1 - z))) + CA*CF^2*((944*(1 - z))/3 - (77*Lp^4*(1 + z))/9 + 
         ((30003 + 68912*z - 76790*z^2)*H[0, z])/(81*(1 - z)) + 
         (4*(-6709 + 7333*z)*H[1, z])/27 + (32*(11 + 14*z)*H[-2, 2, z])/3 - 
         (4*(1 + z)*(8 + z)*(1 + 16*z)*H[-1, 0, z])/(3*z) - 
         (4*(-15 + 91*z)*H[1, 1, z])/9 + (32*(-5 + 28*z)*H[-2, -1, 0, z])/3 - 
         144*H[-2, z]*zeta[2] + Lp^3*((-44*Lh*(1 + z))/3 - 
           (2*(135 + 133*z))/9 - (4*(-3 + 14*z^2)*H[0, z])/(3*(1 - z)) + 
           (88*(1 + z)*H[1, z])/3 + (4*(1 + z^2)*H[0, 0, z])/(1 - z) + 
           8*(1 + z)*zeta[2]) + (2*(-15685 - 13731*z + 23474*z^2)*H[2, z] - 
           2*(-12035 + 29454*z - 29056*z^2 + 864*z^3)*H[0, 0, z] - 
           2*(-704 + 4155*z + 1069*z^2)*H[1, 0, z] + 
           3*(7297 + 7044*z - 13969*z^2 + 576*z^3)*zeta[2])/(81*(1 - z)) + 
         (8*(1 + z)*(44*H[-1, 2, z] - 134*H[-1, -1, 0, z] + 
            143*H[-1, 0, 0, z] - 111*H[-1, z]*zeta[2]))/3 + 
         Lh*((-808*(1 - z))/27 + 28*(1 - z)*zeta[3]) + 
         (-2*(1382 - 3354*z + 1217*z^2)*H[3, z] - 36*(51 - 370*z + 345*z^2)*
            H[-2, 0, z] + 6*(1079 - 1686*z + 1631*z^2)*H[1, 2, z] + 
           2*(1348 - 4554*z + 4387*z^2)*H[2, 0, z] + 
           12*(168 - 137*z + 225*z^2)*H[2, 1, z] + 
           2*(2081 - 3024*z + 3305*z^2)*H[0, 0, 0, z] + 
           4*(1837 - 6279*z + 1810*z^2)*H[1, 0, 0, z] + 
           6*(1209 - 1010*z + 873*z^2)*H[1, 1, 0, z] - 
           2*(-373 + 798*z + 2042*z^2)*H[0, z]*zeta[2] - 
           6*(671 - 2023*z + 1304*z^2)*H[1, z]*zeta[2] + 
           2*(-3424 + 6840*z + 4145*z^2)*zeta[3])/(27*(1 - z)) + 
         (16*(1 + z)*(14*H[-1, 3, z] + 8*H[-1, -2, 0, z] - 
            32*H[-1, -1, 2, z] - 8*H[-1, 2, 0, z] - 4*H[-1, 2, 1, z] + 
            8*H[-1, -1, -1, 0, z] - 8*H[-1, -1, 0, 0, z] + 
            22*H[-1, 0, 0, 0, z] + 36*H[-1, -1, z]*zeta[2] - 
            13*H[-1, 0, z]*zeta[2] - 29*H[-1, z]*zeta[3]))/3 + 
         (12*(16 - 66*z + 45*z^2)*H[4, z] + 48*(-8 - 31*z + 24*z^2)*
            H[-3, 0, z] - 4*(517 - 1116*z + 469*z^2)*H[1, 3, z] + 
           8*(125 - 120*z + 101*z^2)*H[2, 2, z] - 16*(-2 - 18*z + 25*z^2)*
            H[3, 1, z] + 48*(31 - 66*z + 41*z^2)*H[-2, 0, 0, z] - 
           144*(15 - 38*z + 21*z^2)*H[1, -2, 0, z] + 12*(-11 - 54*z + z^2)*
            H[1, 1, 2, z] + 4*(71 + 96*z + 161*z^2)*H[1, 2, 0, z] - 
           4*(61 - 12*z + 91*z^2)*H[1, 2, 1, z] - 176*(1 + z^2)*
            H[2, 1, 1, z] - 4*(-52 - 162*z + 157*z^2)*H[0, 0, 0, 0, z] - 
           8*(35 + 288*z + 8*z^2)*H[1, 0, 0, 0, z] + 8*(62 - 3*z + 47*z^2)*
            H[1, 1, 0, 0, z] - 8*(70 + 33*z + 73*z^2)*H[1, 1, 1, 0, z] + 
           12*(59 - 44*z + 37*z^2)*H[1, 0, z]*zeta[2] - 
           16*(20 - 9*z + 29*z^2)*H[1, 1, z]*zeta[2] - 
           4*(239 - 1008*z + 239*z^2)*H[1, z]*zeta[3])/(9*(1 - z)) + 
         Lp^2*((2*(-1693 + 1289*z))/27 - (4*(93 - 255*z + 293*z^2)*H[0, z])/
            (9*(1 - z)) + (2*(254 + 827*z)*H[1, z])/9 + 
           (2*(-144*(7 + 4*z^2)*H[2, z] - (9*(37 - 60*z + 177*z^2)*
                H[0, 0, z])/2 - 18*(41 + 6*z + 41*z^2)*H[1, 0, z]))/
            (27*(1 - z)) + (4*(1 + z^2)*(-36*H[3, z] + 9*H[1, 2, z] + 
              9*H[2, 0, z] - 36*H[1, 0, 0, z] + 9*H[1, 1, 0, z]))/
            (9*(1 - z)) + ((71 - 85*z)*zeta[2])/3 - 32*(1 + z)*H[1, z]*
            zeta[2] + Lh*((-2*(127 + 409*z))/9 + (4*(17 + 5*z^2)*H[0, z])/
              (3*(1 - z)) + (8*(1 + z^2)*H[0, 0, z])/(1 - z) + 
             16*(1 + z)*zeta[2]) + (2*(-27*(3 + 11*z^2)*H[0, 0, 0, z] + 
              108*(3 + 5*z^2)*H[0, z]*zeta[2] + 27*(29 + 15*z^2)*zeta[3]))/
            (27*(1 - z))) + (-4*(-82 - 628*z - 307*z^2 + 167*z^3)*
            H[3, 0, z] - 4*(-83 - 389*z + 406*z^2 + 568*z^3)*H[2, 0, 0, z] - 
           12*(-99 - 139*z - 32*z^2 + 56*z^3)*H[2, 1, 0, z] - 
           4*(269 + 35*z - 235*z^2 + 143*z^3)*H[2, z]*zeta[2] + 
           (-607 + 629*z + 593*z^2 - 355*z^3)*H[0, 0, z]*zeta[2] + 
           4*(43 - 479*z + 355*z^2 + 733*z^3)*H[0, z]*zeta[3] + 
           (281 + 3257*z + 4106*z^2 + 986*z^3)*zeta[4])/(9*(1 - z)*(1 + z)) + 
         (8*(1 + z)*(16*H[5, z] + 4*H[3, 2, z] - 6*H[-1, 3, 0, z] - 
            12*H[-1, 2, 0, 0, z] + 12*H[-1, 2, 1, 0, z] + 12*H[-1, 2, z]*
             zeta[2] - 6*H[-1, 0, 0, z]*zeta[2] + 12*H[-1, 0, z]*zeta[3] + 
            3*H[-1, z]*zeta[4]))/3 + Lp*((4*(-3629 + 4843*z))/81 + 
           (2*(526 - 1602*z + 2403*z^2)*H[0, z])/(27*(1 - z)) + 
           (28*(187 + 58*z)*H[1, z])/27 - 16*(1 + z)*H[-1, 0, z] + 
           (2*(-6*(428 - 429*z + 689*z^2)*H[2, z] - 3*(-219 - 1854*z + 
                1711*z^2)*H[0, 0, z] - 12*(187 - 21*z + 178*z^2)*H[1, 0, z]))/
            (27*(1 - z)) - 16*z*H[1, 1, z] + 8*(-4 + z)*H[2, 0, z] + 
           (88*(1 + z^2)*H[2, 1, z])/(3*(1 - z)) + ((211 - 2069*z)*zeta[2])/
            9 - 24*(1 - z)*H[1, z]*zeta[2] + (1 + z)*(64*H[-1, 2, z] + 
             224*H[-1, -1, 0, z] - 80*H[-1, 0, 0, z] + 48*H[-1, z]*zeta[2]) + 
           (4*(1 + z^2)*(144*H[-2, 2, z] + 252*H[1, 3, z] + 504*H[-2, -1, 0, 
                z] - 180*H[-2, 0, 0, z] + 576*H[1, -2, 0, z] - 
              108*H[1, 1, 2, z] - 108*H[1, 2, 0, z] - 72*H[1, 2, 1, z] - 
              414*H[1, 0, 0, 0, z] - 324*H[1, 1, 0, 0, z] - 108*H[1, 1, 1, 0, 
                z] + 108*H[-2, z]*zeta[2] + 72*H[1, 0, z]*zeta[2]))/
            (9*(1 - z)) + Lh*((-4*(803 + 5*z))/27 + (4*(29 - 36*z + 83*z^2)*H[
                0, z])/(9*(1 - z)) + 4*z*H[1, z] - (2*(-11 - 12*z + z^2)*H[0, 
                0, z])/(3*(1 - z)) + 8*(1 - z)*H[1, 0, z] + 
             (4*(1 + z^2)*(18*H[1, 2, z] + 18*H[2, 0, z] + 9*H[0, 0, 0, z] + 
                18*H[1, 1, 0, z]))/(9*(1 - z)) + 20*(1 - z)*zeta[2] - 
             (16*(-5 + 2*z^2)*zeta[3])/(1 - z)) + 
           (2*(18*(-19 - 102*z + 83*z^2)*H[3, z] + 432*(-1 - 8*z + 6*z^2)*H[
                -2, 0, z] + 72*(5 + 12*z + 5*z^2)*H[1, 2, z] - 
              27*(3 - 80*z + 61*z^2)*H[0, 0, 0, z] - 18*(205 - 96*z + 
                205*z^2)*H[1, 0, 0, z] + 72*(5 + 12*z + 5*z^2)*H[1, 1, 0, 
                z] - 9*(-17 - 36*z + 151*z^2)*H[0, z]*zeta[2] + 
              3*(1327 - 1548*z + 1949*z^2)*zeta[3]))/(27*(1 - z)) + 
           (2*(-324*(-1 + 3*z^2)*H[4, z] + 432*H[-3, 0, z] - 
              108*(3 + 5*z^2)*H[2, 2, z] - 108*(3 + 5*z^2)*H[3, 0, z] - 
              864*(2 + z^2)*H[2, 0, 0, z] - 108*(3 + 5*z^2)*H[2, 1, 0, z] - 
              54*(13 + 31*z^2)*H[0, 0, 0, 0, z] + 432*(1 + 2*z^2)*H[2, z]*
               zeta[2] + 54*(3 + 35*z^2)*H[0, 0, z]*zeta[2] + 
              54*(39 + 37*z^2)*H[0, z]*zeta[3] + 432*(6 + 13*z^2)*H[1, z]*
               zeta[3] - 54*(-80 + 9*z^2)*zeta[4]))/(27*(1 - z))) + 
         (-64*(-2 + z^2)*H[-4, 0, z] - 8*(23 + 3*z^2)*H[2, 3, z] - 
           16*(11 + 17*z^2)*H[4, 0, z] + 32*(-1 + 2*z^2)*H[4, 1, z] + 
           16*(13 + 5*z^2)*H[-3, 0, 0, z] + 32*(13 + 11*z^2)*H[2, -2, 0, z] - 
           48*(-1 + 5*z^2)*H[2, 1, 2, z] - 8*(29 + 45*z^2)*H[2, 2, 0, z] - 
           8*(35 + 43*z^2)*H[3, 0, 0, z] - 8*(47 + 27*z^2)*H[2, 0, 0, 0, z] - 
           352*(1 + 2*z^2)*H[2, 1, 0, 0, z] - 8*(-13 + 35*z^2)*
            H[2, 1, 1, 0, z] - 8*(3 + 7*z^2)*(H[3, 1, 0, z] + 
             6*H[0, 0, 0, 0, 0, z]) - 48*(7 + 5*z^2)*H[3, z]*zeta[2] - 
           4*(-37 + 43*z^2)*H[2, 0, z]*zeta[2] - 16*(-1 + 7*z^2)*H[2, 1, z]*
            zeta[2] + 18*(-5 + 11*z^2)*H[0, 0, 0, z]*zeta[2] + 
           8*(107 + 79*z^2)*H[2, z]*zeta[3] + 16*(15 + 29*z^2)*H[0, 0, z]*
            zeta[3] - 6*(159 + 181*z^2)*zeta[2]*zeta[3] + 4*(181 + 153*z^2)*
            H[0, z]*zeta[4] + 4*(1 + z^2)*(156*H[-3, 2, z] + 56*H[-2, 3, z] - 
             22*H[1, 4, z] + 180*H[-3, -1, 0, z] + 32*H[-2, -2, 0, z] - 
             128*H[-2, -1, 2, z] - 32*H[-2, 2, 0, z] - 16*H[-2, 2, 1, z] + 
             152*H[1, -3, 0, z] + 40*H[1, -2, 2, z] - 188*H[1, 1, 3, z] - 
             8*H[1, 2, 2, z] - 176*H[1, 3, 0, z] - 72*H[1, 3, 1, z] - 
             14*H[2, 2, 1, z] + 32*H[-2, -1, -1, 0, z] - 
             32*H[-2, -1, 0, 0, z] + 88*H[-2, 0, 0, 0, z] - 
             40*H[1, -2, -1, 0, z] + 184*H[1, -2, 0, 0, z] - 
             120*H[1, 1, -2, 0, z] + 16*H[1, 1, 1, 2, z] - 
             72*H[1, 1, 2, 0, z] + 8*H[1, 1, 2, 1, z] - 
             134*H[1, 2, 0, 0, z] - 42*H[1, 2, 1, 0, z] - 
             100*H[1, 0, 0, 0, 0, z] - 88*H[1, 1, 1, 0, 0, z] - 
             66*H[-3, z]*zeta[2] + 144*H[-2, -1, z]*zeta[2] - 
             52*H[-2, 0, z]*zeta[2] - 60*H[1, -2, z]*zeta[2] - 
             97*H[1, 2, z]*zeta[2] + 38*H[1, 0, 0, z]*zeta[2] + 
             23*H[1, 1, 0, z]*zeta[2] - 16*H[1, 1, 1, z]*zeta[2] - 
             116*H[-2, z]*zeta[3] + 78*H[1, 0, z]*zeta[3] - 
             24*H[1, 1, z]*zeta[3] + 111*H[1, z]*zeta[4]) + 
           8*(325 + 289*z^2)*zeta[5])/(3*(1 - z))) + 
       CF^3*(964*(1 - z) + Lp^5*(1 + z) + ((471 - 648*z + 250*z^2)*H[0, z])/
          (3*(1 - z)) - (2*(-1204 + 1245*z)*H[1, z])/3 + 
         Lp^4*(5*(1 - z) + 4*Lh*(1 + z) + (2*(1 + 3*z^2)*H[0, z])/(1 - z) - 
           8*(1 + z)*H[1, z]) + 64*z*H[-3, 0, z] - 64*H[-2, 2, z] + 
         (8*(1 + z)*(2 + z + 4*z^2)*H[-1, 0, z])/(3*z) - 
         (8*(-13 + 7*z)*H[1, 1, z])/3 - (64*(-1 + 10*z)*H[-2, -1, 0, z])/3 - 
         (32*(-17 + 19*z)*H[1, -2, 0, z])/3 + 
         (4*(-173 + 133*z)*H[1, 1, 0, z])/3 + (8*(-13 + 15*z)*H[1, 1, 2, z])/
          3 + (32*(-2 + z)*H[1, 2, 1, z])/3 - 
         (8*(-29 + 35*z)*H[1, 1, 0, 0, z])/3 + 
         (8*(-9 + 11*z)*H[1, 1, 1, 0, z])/3 + 
         Lp^3*(-36*(1 - z) + 4*Lh^2*(1 + z) - (4*(5 - 4*z + 2*z^2)*H[0, z])/
            (1 - z) - 24*(1 - z)*H[1, z] + Lh*(12*(1 - z) + 
             (4*(1 + 3*z^2)*H[0, z])/(1 - z) - 16*(1 + z)*H[1, z]) - 
           (16*z^2*H[2, z])/(1 - z) + (4*(1 + z^2)*(-12*H[0, 0, z] - 
              18*H[1, 0, z]))/(9*(1 - z)) + (1 + z)*(32*H[1, 1, z] - 
             22*zeta[2])) - (32*(-7 + 10*z)*H[-2, z]*zeta[2])/3 + 
         (-2*(-199 - 624*z + 840*z^2)*H[2, z] + 8*(-27 + 93*z - 95*z^2 + 
             4*z^3)*H[0, 0, z] - 16*(39 - 67*z + 34*z^2)*H[1, 0, z] - 
           2*(520 + 30*z - 535*z^2 + 16*z^3)*zeta[2])/(3*(1 - z)) - 
         (16*(1 + z)*(16*H[-1, 2, z] - 46*H[-1, -1, 0, z] + 
            53*H[-1, 0, 0, z] - 39*H[-1, z]*zeta[2]))/3 + 
         Lp^2*(198*(1 - z) + 4*Lh^2*(1 - z) - (2*(-37 + 39*z + 6*z^2)*
             H[0, z])/(1 - z) - 2*(-56 + 57*z)*H[1, z] + 
           (2*(-54*(-11 - 10*z + 9*z^2)*H[2, z] - 27*(-15 - 10*z + 4*z^2)*H[
                0, 0, z] - 54*(1 - 14*z + z^2)*H[1, 0, z]))/(27*(1 - z)) + 
           32*(1 - z)*H[1, 1, z] - 2*(29 + 11*z)*zeta[2] + 
           (2*(-864*z^2*H[3, z] - 108*(7 + 11*z^2)*H[2, 0, z] + 
              27*(-7 + 11*z^2)*H[0, z]*zeta[2]))/(27*(1 - z)) + 
           (1 + z)*(6*H[0, 0, 0, z] - 8*H[1, z]*zeta[2]) + 
           Lh*(-56*(1 - z) + (8*(-2 + z)*(2 + z)*H[0, z])/(1 - z) - 
             16*(1 - z)*H[1, z] + (4*(1 + z^2)*(36*H[2, z] + 36*H[1, 0, z]))/
              (9*(1 - z)) + (1 + z)*(-8*H[0, 0, z] + 4*zeta[2])) + 
           (4*(1 + z^2)*(-162*H[1, 2, z] - 153*H[2, 1, z] - 63*H[1, 0, 0, 
                z] - 162*H[1, 1, 0, z] - 198*zeta[3]))/(9*(1 - z))) + 
         (8*(29 - 130*z + 89*z^2)*H[3, z] + 8*(-3 - 98*z + 91*z^2)*
            H[-2, 0, z] - 4*(95 - 264*z + 161*z^2)*H[1, 2, z] - 
           24*(1 - 24*z + 7*z^2)*H[2, 0, z] - 4*(5 - 60*z + 51*z^2)*
            H[2, 1, z] - 4*(36 - 126*z + 119*z^2)*H[0, 0, 0, z] - 
           4*(91 - 314*z + 91*z^2)*H[1, 0, 0, z] - 2*(131 - 303*z + 44*z^2)*
            H[0, z]*zeta[2] + 2*(46 - 259*z + 197*z^2)*H[1, z]*zeta[2] - 
           4*(-83 - 176*z + 193*z^2)*zeta[3])/(3*(1 - z)) - 
         (32*(1 + z)*(2*H[-1, 3, z] - 4*H[-1, -1, 2, z] + 
            4*H[-1, -1, -1, 0, z] + 6*H[-1, 0, 0, 0, z] + 6*H[-1, -1, z]*
             zeta[2] - H[-1, 0, z]*zeta[2] - 5*H[-1, z]*zeta[3]))/3 + 
         (-8*(-3 - 26*z + 17*z^2)*H[4, z] + 8*(95 - 164*z + 93*z^2)*
            H[1, 3, z] + 24*(-6 - 2*z + 7*z^2)*H[2, 2, z] + 
           8*(3 - 22*z + 25*z^2)*H[3, 1, z] - 32*(11 - 26*z + 21*z^2)*
            H[-2, 0, 0, z] + 16*(3 - 26*z + 2*z^2)*H[1, 2, 0, z] - 
           12*(-1 - 10*z + 5*z^2)*H[0, 0, 0, 0, z] - 16*(10 - 50*z + 13*z^2)*
            H[1, 0, 0, 0, z] - 12*(23 - 14*z + 19*z^2)*H[1, 0, z]*zeta[2] - 
           16*(11 + 28*z + 15*z^2)*H[1, z]*zeta[3])/(3*(1 - z)) + 
         (16*(9 - 73*z - 12*z^2 + 58*z^3)*H[3, 0, z] + 
           48*(7 - 23*z + 13*z^2 + 35*z^3)*H[2, 0, 0, z] + 
           16*(-25 - 77*z - 23*z^2 + 53*z^3)*H[2, 1, 0, z] + 
           8*(43 + 17*z - 73*z^2 + z^3)*H[2, z]*zeta[2] + 
           4*(27 - 139*z - 24*z^2 + 94*z^3)*H[0, 0, z]*zeta[2] - 
           16*(61 + z + 2*z^2 + 38*z^3)*H[0, z]*zeta[3] + 
           (-1573 - 1987*z - 143*z^2 + 367*z^3)*zeta[4])/
          (6*(1 - z)*(1 + z)) + 8*(1 + z)*(2*H[-1, 3, 0, z] + 
           4*H[-1, 2, 0, 0, z] - 4*H[-1, 2, 1, 0, z] - 4*H[-1, 2, z]*
            zeta[2] + 2*H[-1, 0, 0, z]*zeta[2] - 4*H[-1, 0, z]*zeta[3] - 
           H[-1, z]*zeta[4]) + Lp*(-158*(1 - z) + (6*(13 - 28*z + 16*z^2)*
             H[0, z])/(1 - z) - 196*(1 - z)*H[1, z] + 32*(1 + 5*z)*
            H[-2, 0, z] + 64*(1 + z)*H[-1, 0, z] + 
           (2*(54*(-3 + 4*z)*(-5 + 21*z)*H[2, z] + 162*(5 - 28*z + 24*z^2)*H[
                0, 0, z] + 108*(23 - 37*z + 22*z^2)*H[1, 0, z]))/
            (27*(1 - z)) + 16*z*H[1, 1, z] + 112*(1 - z)*H[1, 2, z] + 
           40*(1 - z)*H[2, 1, z] + 112*(1 - z)*H[1, 1, 0, z] + 
           4*(16 + 69*z)*zeta[2] - 8*(1 - z)*H[1, z]*zeta[2] - 
           12*(1 + z)*H[0, 0, z]*zeta[2] + (1 + z)*(-192*H[-1, -1, 0, z] + 
             96*H[-1, 0, 0, z] - 96*H[-1, z]*zeta[2]) + 
           (4*(1 + z^2)*(-252*H[1, 3, z] - 432*H[-2, -1, 0, z] + 
              216*H[-2, 0, 0, z] - 288*H[1, -2, 0, z] + 216*H[1, 1, 2, z] + 
              72*H[1, 2, 0, z] + 180*H[1, 2, 1, z] + 108*H[2, 1, 1, z] + 
              108*H[1, 0, 0, 0, z] + 216*H[1, 1, 1, 0, z] - 216*H[-2, z]*zeta[
                2] - 90*H[2, z]*zeta[2] + 54*H[1, 0, z]*zeta[2]))/
            (9*(1 - z)) + Lh*(44*(1 - z) - (4*(5 - 13*z + 16*z^2)*H[0, z])/
              (1 - z) - 4*z*H[1, z] - 8*(1 - z)*H[2, z] + 
             (4*(-3 - 2*z + 2*z^2)*H[0, 0, z])/(1 - z) - 24*(1 - z)*
              H[1, 0, z] - 4*(1 + z)*H[0, 0, 0, z] - 12*(1 - z)*zeta[2] + 
             (4*(1 + z^2)*(-36*H[1, 2, z] - 36*H[2, 0, z] - 18*H[2, 1, z] + 
                18*H[1, 0, 0, z] - 36*H[1, 1, 0, z] - 108*zeta[3]))/
              (9*(1 - z))) + (2*(-108*(-8 - 10*z + 15*z^2)*H[3, z] + 
              432*(4 - 3*z + 2*z^2)*H[2, 0, z] + 108*(4 - 4*z + 3*z^2)*H[0, 
                0, 0, z] + 54*(35 - 16*z + 35*z^2)*H[1, 0, 0, z] + 
              162*(-2 - 4*z + 7*z^2)*H[0, z]*zeta[2] - 54*(-31 + 40*z + 
                3*z^2)*zeta[3]))/(27*(1 - z)) + 
           (2*(-108*(1 + 7*z^2)*H[4, z] + 864*z^2*H[-3, 0, z] + 
              432*z^2*H[2, 2, z] - 216*(1 + 3*z^2)*H[3, 0, z] - 
              108*(7 + 5*z^2)*H[3, 1, z] - 108*(-5 + 9*z^2)*H[2, 0, 0, z] + 
              432*z^2*H[2, 1, 0, z] + 54*(9 + 7*z^2)*H[0, 0, 0, 0, z] + 
              108*(-3 + 23*z^2)*H[0, z]*zeta[3] + (27*(-375 + 551*z^2)*
                zeta[4])/4))/(27*(1 - z))) + (-16*(5 + 7*z^2)*H[5, z] + 
           256*z^2*H[-4, 0, z] + 16*(23 + 17*z^2)*H[2, 3, z] + 
           32*(5 + 9*z^2)*H[3, 2, z] + 128*(1 + 2*z^2)*H[4, 0, z] + 
           32*(1 + 5*z^2)*H[-3, 0, 0, z] + 32*(7 + 13*z^2)*H[2, 1, 2, z] + 
           32*(15 + 23*z^2)*H[2, 2, 0, z] + 32*(9 + 10*z^2)*H[3, 0, 0, z] + 
           96*(2 + 3*z^2)*H[3, 1, 0, z] - 96*(-1 + 2*z^2)*H[2, 0, 0, 0, z] + 
           32*(9 + 19*z^2)*H[2, 1, 0, 0, z] + 8*(-29 + 7*z^2)*H[2, 0, z]*
            zeta[2] + 4*(-23 + z^2)*H[2, 1, z]*zeta[2] + 2*(29 + 35*z^2)*
            H[0, 0, 0, z]*zeta[2] + 16*(1 + 3*z^2)*(H[4, 1, z] + 
             9*H[2, 1, 1, 0, z] - 2*H[3, z]*zeta[2]) + 16*(-5 + 19*z^2)*
            H[2, z]*zeta[3] + 48*(-1 + 3*z)*(1 + 3*z)*H[0, 0, z]*zeta[3] + 
           8*(73 + 85*z^2)*zeta[2]*zeta[3] - 4*(139 + 17*z^2)*H[0, z]*
            zeta[4] - 4*(1 + z^2)*(56*H[-3, 2, z] + 16*H[-2, 3, z] + 
             168*H[-3, -1, 0, z] - 32*H[-2, -1, 2, z] + 16*H[1, -3, 0, z] + 
             48*H[1, -2, 2, z] - 192*H[1, 1, 3, z] - 84*H[1, 2, 2, z] - 
             152*H[1, 3, 0, z] - 104*H[1, 3, 1, z] + 64*H[2, -2, 0, z] - 
             64*H[2, 2, 1, z] - 48*H[3, 1, 1, z] + 32*H[-2, -1, -1, 0, z] + 
             48*H[-2, 0, 0, 0, z] + 16*H[1, -2, -1, 0, z] + 
             112*H[1, -2, 0, 0, z] - 80*H[1, 1, -2, 0, z] - 
             120*H[1, 1, 2, 0, z] - 136*H[1, 2, 0, 0, z] - 
             104*H[1, 2, 1, 0, z] - 24*H[0, 0, 0, 0, 0, z] + 
             112*H[1, 1, 0, 0, 0, z] - 96*H[1, 1, 1, 0, 0, z] + 
             28*H[-3, z]*zeta[2] + 48*H[-2, -1, z]*zeta[2] - 
             8*H[-2, 0, z]*zeta[2] - 40*H[1, -2, z]*zeta[2] - 
             30*H[1, 2, z]*zeta[2] - 3*H[1, 0, 0, z]*zeta[2] + 
             38*H[1, 1, 0, z]*zeta[2] - 40*H[-2, z]*zeta[3] - 
             136*H[1, 0, z]*zeta[3] - 72*H[1, 1, z]*zeta[3] + 
             18*H[1, z]*zeta[4]) - 8*(381 + 355*z^2)*zeta[5])/(3*(1 - z))))
 
TMDpdf["qqb"] = as^2*CF*TF*((2*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) + 
       (4*(21 - 30*z + 32*z^2)*H[0, z])/9 + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
       Lp*((-8*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
         (4*(3 + 9*z + 8*z^2)*H[0, z])/3 + 8*(1 + z)*H[0, 0, z]) + 
       4*(1 + z)*H[0, 0, 0, z] - (8*(1 - z)*(2 - z + 2*z^2)*
         (H[1, 0, z] + zeta[2]))/(3*z)) + as^2*(CA - 2*CF)*CF*
      (-15*(1 - z) + (-3 - 11*z)*H[0, z] + 4*(1 + z)*H[-1, 0, z] + 
       4*(1 - z)*H[1, 0, z] + Lp*(8*(1 - z) + 4*(1 + z)*H[0, z] + 
         (8*(1 + z^2)*(-9*H[-1, 0, z] + (9*H[0, 0, z])/2 - (9*zeta[2])/2))/
          (9*(1 + z))) - 2*(-3 + z)*zeta[2] - 
       (2*(1 + z^2)*(4*H[-2, 0, z] - 2*H[2, 0, z] - 4*H[-1, -1, 0, z] + 
          2*H[-1, 0, 0, z] - H[0, 0, 0, z] - 2*H[-1, z]*zeta[2] + zeta[3]))/
        (1 + z)) + as^3*(CF*Nf*TF^2*((32*(1 - z)*(1058 - 2689*z + 1571*z^2))/
          (729*z) + (16*(-661 - 337*z + 534*z^2)*H[0, z])/243 + 
         Lp^3*((-16*(1 - z)*(4 + 7*z + 4*z^2))/(27*z) - (32*(1 + z)*H[0, z])/
            9) + (32*(1 - z)*(75 + 19*z + 75*z^2)*H[1, z])/(81*z) + 
         (32*(100 - 26*z + 57*z^2)*H[2, z])/81 - 
         (32*(137 + 38*z + 18*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(-576*(1 - z + z^2)*H[1, 0, z] + 16*(38 - 79*z + 38*z^2)*
             H[1, 1, z]))/(81*z) + (16*(-49 - 49*z + 24*z^2)*H[0, 0, 0, z])/
          27 + Lp^2*((16*(1 - z)*(2 - 19*z + 2*z^2))/(9*z) + 
           (16*(-13 - 13*z + 4*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 72*H[0, 0, z] - 72*zeta[2]))/27) - 
         (32*(18 + 64*z + 10*z^2 + 39*z^3)*zeta[2])/(81*z) - 
         (32*(-5 - 5*z + 6*z^2)*(2*H[3, z] - H[2, 1, z] - 2*H[0, z]*zeta[2]))/
          27 + ((1 - z)*(16*(4 + 7*z + 4*z^2)*H[1, 1, 1, z] - 
            192*(2 - z + 2*z^2)*(H[1, 2, z] - H[1, 0, 0, z] + 
              2*H[1, 1, 0, z] + H[1, z]*zeta[2])))/(27*z) + 
         Lp*((-128*(1 - z)*(1 + 2*z)*(17 + 4*z))/(81*z) + 
           (32*(-58 - z + 13*z^2)*H[0, z])/27 - 
           (16*(1 - z)*(32 - 67*z + 50*z^2)*H[1, z])/(27*z) - 
           (32*(-5 - 2*z + 6*z^2)*H[2, z])/9 + (32*(-13 - 13*z + 4*z^2)*
             H[0, 0, z])/9 + (64*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(9*z) - 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(9*z) + 
           (32*(4 - 11*z + 4*z^2 + 2*z^3)*zeta[2])/(9*z) + 
           (4*(1 + z)*(144*H[3, z] - 72*H[2, 1, z] - 144*H[0, 0, 0, z] - 
              144*H[0, z]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*z - 23*z^2 + 18*z^3)*zeta[3])/(27*z) + 
         (16*(1 + z)*(8*H[4, z] - 4*H[3, 1, z] + 2*H[2, 1, 1, z] - 
            10*H[0, 0, 0, 0, z] - 8*H[0, 0, z]*zeta[2] - 4*H[0, z]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - z)*(2421 + 56*z + 7512*z^2))/
          (81*z) + (2*(2707 - 8308*z + 5720*z^2)*H[0, z])/81 + 
         Lp^4*((-2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) - 4*(1 + z)*H[0, z]) - 
         (2*(1 - z)*(4343 - 5805*z + 7088*z^2)*H[1, z])/(81*z) - 
         (4*(-1524 + 75*z + 2882*z^2)*H[2, z])/81 + 
         (8*(229 - 55*z + 104*z^2)*H[3, z])/9 - 
         (16*(-24 - 27*z + 40*z^2)*H[4, z])/9 - (2*(2733 + 9273*z + 5864*z^2)*
           H[0, 0, z])/81 + ((1 - z)*(8*(101 + 161*z + 362*z^2)*H[1, 0, z] - 
            4*(361 + 2557*z + 406*z^2)*H[1, 1, z]))/(81*z) + 
         (16*(-15 + 123*z + 68*z^2)*H[2, 0, z])/27 - 
         (4*(612 + 423*z + 184*z^2)*H[2, 1, z])/27 + 
         (16*(11 + 10*z)*H[2, 2, z])/3 - (16*(12 + 45*z + 4*z^2)*H[3, 0, z])/
          9 + (16*(-6 + 9*z + 16*z^2)*H[3, 1, z])/9 + 
         (4*(257 - 167*z + 376*z^2)*H[0, 0, 0, z])/9 + 
         (16*(-2 + z)*(-5 + 4*z)*H[2, 0, 0, z])/3 - 
         (16*(7 + 2*z + 4*z^2)*H[2, 1, 0, z])/3 + 
         (16*(9 + 21*z + 4*z^2)*H[2, 1, 1, z])/9 - 
         (8*(66 - 15*z + 140*z^2)*H[0, 0, 0, 0, z])/9 + 
         Lp^3*((2*(1 - z)*(88 + 89*z + 124*z^2))/(9*z) + 
           (8*(18 + 21*z + 4*z^2)*H[0, z])/9 + 
           Lh*((-4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) - 8*(1 + z)*H[0, z]) + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 18*H[0, 0, z] - 72*zeta[2]))/27) + 
         (2*(-1812 - 1815*z + 537*z^2 + 5956*z^3)*zeta[2])/(81*z) - 
         (4*(617 - 134*z + 272*z^2)*H[0, z]*zeta[2])/9 - 
         (16*(14 + 7*z + 4*z^2)*H[2, z]*zeta[2])/3 + 
         (2*(-111 - 279*z + 440*z^2)*H[0, 0, z]*zeta[2])/9 + 
         ((1 - z)*(16*(20 + 203*z + 20*z^2)*H[1, 2, z] - 
            16*(-1 - 160*z + 26*z^2)*H[1, 0, 0, z] - 8*(8 + 209*z + 8*z^2)*
             H[1, 1, 0, z] + 12*(4 + 47*z + 40*z^2)*H[1, 1, 1, z] + 
            8*(8 - 493*z + 8*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         Lp^2*((-4*(1 - z)*(248 - 253*z + 482*z^2))/(27*z) - 
           4*(-13 + 21*z)*H[0, z] - (4*(1 - z)*(68 - 121*z + 104*z^2)*
             H[1, z])/(9*z) - (16*(-3 + 3*z + 8*z^2)*H[2, z])/3 - 
           2*(-5 - 9*z + 24*z^2)*H[0, 0, z] + 
           Lh*((16*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) + 
             (8*(3 + 9*z + 8*z^2)*H[0, z])/3 - 16*(1 + z)*H[0, 0, z]) + 
           16*(1 - z)*z*H[1, 0, z] + (16*(1 - z)*(1 + z)*H[1, 0, z])/z + 
           (2*(4 - 39*z + 39*z^2 + 60*z^3)*zeta[2])/(3*z) + 
           (4*(1 + z)*(324*H[3, z] + 108*H[2, 0, z] + 189*H[0, 0, 0, z] - 
              351*H[0, z]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*z - 999*z^2 + 1528*z^3)*zeta[3])/(27*z) + 
         (32*(42 + 81*z + 38*z^2)*H[0, z]*zeta[3])/9 + 
         ((1 - z)*(-16*(20 - 19*z + 20*z^2)*H[1, 3, z] + 64*(5 + 2*z + 5*z^2)*
             H[1, 1, 2, z] - 8*(52 - 17*z + 52*z^2)*H[1, 0, 0, 0, z] + 
            32*(2 + 17*z + 2*z^2)*H[1, 1, 0, 0, z] + 16*(32 - 25*z + 32*z^2)*
             H[1, 1, 1, 0, z] - 16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] + 
            8*(70 - 53*z + 70*z^2)*H[1, 0, z]*zeta[2] + 16*(8 - 13*z + 8*z^2)*
             (H[1, 2, 0, z] + 2*H[1, 1, z]*zeta[2]) + 96*(4 - 11*z + 4*z^2)*
             H[1, z]*zeta[3]))/(9*z) - (4*(-78 + 531*z + 66*z^2 + 82*z^3)*
           zeta[4])/(9*z) + Lp*((-2*(1 - z)*(12 + 495*z + 704*z^2))/(9*z) - 
           (4*(313 + 1139*z + 118*z^2)*H[0, z])/9 + 
           (8*(1 - z)*(122 + 359*z + 89*z^2)*H[1, z])/(9*z) + 
           (8*(116 + 31*z + 44*z^2)*H[2, z])/3 - (8*(-9 + 15*z + 40*z^2)*
             H[3, z])/3 + (2*(825 - 447*z + 664*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(35 - 19*z + 53*z^2)*H[1, 0, z])/9 - 
              (4*(12 + 29*z + 24*z^2)*H[1, 1, z])/3))/z - 
           (16*(3 + 21*z + 8*z^2)*H[2, 0, z])/3 - (8*(15 + 21*z + 4*z^2)*
             H[2, 1, z])/3 - (4*(33 - 3*z + 112*z^2)*H[0, 0, 0, z])/3 + 
           (64*(1 - z)*(2 - z + 2*z^2)*((-3*H[1, 2, z])/2 - (3*H[1, 0, 0, z])/
               2))/(9*z) - 48*(-1 + z)*H[1, 1, 0, z] + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/(3*z) + 
           Lh*((-4*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) - 
             (8*(21 - 30*z + 32*z^2)*H[0, z])/9 + (4*(3 + 3*z + 8*z^2)*H[0, 
                0, z])/3 - 8*(1 + z)*H[0, 0, 0, z] + (64*(1 - z)*(2 - z + 
                2*z^2)*((3*H[1, 0, z])/4 + (3*zeta[2])/4))/(9*z)) - 
           (8*(5 + 324*z + 108*z^2 + 136*z^3)*zeta[2])/(9*z) + 
           (4*(-3 + 27*z + 104*z^2)*H[0, z]*zeta[2])/3 + 
           (16*(-4 - 6*z - 21*z^2 + 10*z^3)*zeta[3])/(3*z) + 
           (4*(1 + z)*(756*H[4, z] + 432*H[3, 0, z] + 216*H[2, 1, 0, z] + 
              108*H[2, 1, 1, z] + 540*H[0, 0, 0, 0, z] - 810*H[0, 0, z]*zeta[
                2] - 108*H[0, z]*zeta[3] + 702*zeta[4]))/27) + 
         (4*(1 + z)*(56*H[5, z] + 8*H[2, 3, z] + 16*H[4, 0, z] - 
            24*H[4, 1, z] + 16*H[2, 1, 2, z] - 8*H[2, 2, 0, z] + 
            16*H[3, 0, 0, z] - 8*H[3, 1, 0, z] - 4*H[3, 1, 1, z] - 
            4*H[2, 0, 0, 0, z] + 32*H[2, 1, 0, 0, z] - 8*H[2, 1, 1, 0, z] - 
            8*H[2, 1, 1, 1, z] + 48*H[0, 0, 0, 0, 0, z] - 
            8*H[2, 0, z]*zeta[2] - 16*H[2, 1, z]*zeta[2] - 59*H[0, 0, 0, z]*
             zeta[2] - 48*H[2, z]*zeta[3] - 72*H[0, 0, z]*zeta[3] + 
            28*zeta[2]*zeta[3] - 56*H[0, z]*zeta[4] - 144*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - z)*(228133 - 36824*z + 356788*z^2))/(729*z) - 
         (2*(17152 + 143678*z + 34691*z^2 + 214384*z^3)*H[0, z])/(243*z) + 
         (2*(1 - z)*(14944 - 3245*z + 15520*z^2)*H[1, z])/(243*z) + 
         (4*(-724 - 451*z + 224*z^2)*H[3, z])/27 + 
         (4*(-109 - 91*z + 8*z^2)*H[4, z])/9 + (16*(-25 + 13*z)*H[-4, 0, z])/
          3 + (8*(87 - 99*z + 112*z^2)*H[-3, 0, z])/9 - 
         (8*(576 + 93*z + 544*z^2)*H[-2, 0, z])/27 + 
         (8*(27 + z + 16*z^2)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(906 - 77*z + 828*z^2)*H[-1, 0, z])/(27*z) + 
         (4*(14795 + 3176*z + 16868*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(4*(4481 + 272*z + 6272*z^2)*H[1, 0, z] + 
            4*(463 + 2098*z + 184*z^2)*H[1, 1, z]))/(81*z) + 
         (4*(59 + 35*z + 8*z^2)*H[3, 1, z])/9 - (16*(5 + 3*z)*H[3, 2, z])/3 - 
         64*z*H[4, 0, z] + (8*(-37 + 29*z)*H[-3, 0, 0, z])/3 - 
         (64*(-2 + z)*z*H[-2, -1, 0, z])/3 + (4*(159 - 315*z + 184*z^2)*
           H[-2, 0, 0, z])/9 + 8*(1 + z)*H[-1, 2, 0, z] - 
         (4*(1261 - 587*z + 1758*z^2)*H[0, 0, 0, z])/27 + 
         (48*(-4 - 6*z - 7*z^2 + 4*z^3)*H[2, 2, z] - 
           8*(-4 + 11*z + 35*z^2 + 4*z^3)*H[2, 1, 1, z])/(9*z) - 
         (16*(-6 + 11*z)*H[3, 0, 0, z])/3 + (8*(-11 + 3*z)*H[3, 1, 0, z])/3 + 
         (8*(121 + 25*z)*H[0, 0, 0, 0, z])/9 + 16*(-4 + 3*z)*
          H[0, 0, 0, 0, 0, z] + Lp^3*((4*(1 - z)*(44 - z + 44*z^2))/(9*z) + 
           (8*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (16*(-1 + 2*z)*H[0, 0, z])/3 + (4*(1 + z)*(36*H[2, z] - 
              36*zeta[2]))/27) - (8*(27 - 7*z + 20*z^2)*H[-2, z]*zeta[2])/3 - 
         20*(1 - z)*H[1, 0, z]*zeta[2] + 
         (4*(1256 - 2068*z + 2969*z^2 + 1000*z^3)*H[2, z] - 
           8*(-3002 + 1099*z - 2936*z^2 + 3932*z^3)*zeta[2])/(81*z) + 
         ((1 + z)*(-8*(116 - 101*z + 116*z^2)*H[-1, 2, z] + 
            16*(20 + 31*z + 74*z^2)*H[-1, -1, 0, z] - 
            4*(484 - 25*z + 592*z^2)*H[-1, 0, 0, z] + 16*(68 - 35*z + 95*z^2)*
             H[-1, z]*zeta[2]))/(27*z) + 
         ((1 - z)*(8*(-5 + 2*z)*(-16 + 67*z)*H[1, 2, z] - 
            24*(249 - 2*z + 249*z^2)*H[1, 0, 0, z] + 
            16*(230 + 11*z + 257*z^2)*H[1, 1, 0, z] - 
            4*(-32 + 103*z + 76*z^2)*H[1, 1, 1, z] + 
            4*(748 + 475*z + 748*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         (12*(-24 + 26*z + 47*z^2)*H[3, 0, z] + 4*(159 + 294*z + 265*z^2 + 
             112*z^3)*H[2, 1, 0, z] - 4*(-37 - 56*z - 2*z^2 + 8*z^3)*
            H[0, 0, z]*zeta[2])/(9*(1 + z)) - (208*(2 + z)*H[0, 0, z]*
           zeta[3])/3 - (8*(11 + 27*z)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - z)*(883 - 476*z + 1450*z^2))/(27*z) - 
           (4*(52 + 175*z + 19*z^2 + 272*z^3)*H[0, z])/(9*z) - 
           (4*(1 - z)*(44 + 95*z + 80*z^2)*H[1, z])/(9*z) - 
           (8*(-4 + 11*z + 17*z^2 + 4*z^3)*H[2, z])/(3*z) + 
           32*(-1 + z)*H[-2, 0, z] - (8*(-17 + 4*z)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (4*(1 + z)*(108*H[3, z] + 108*H[2, 0, z]))/27 + 
           32*(-1 + z)*H[0, 0, 0, z] + 16*(-1 + z)*H[0, z]*zeta[2] + 
           ((1 + z)*((16*(4 - 7*z + 4*z^2)*H[-1, 0, z])/3 + 
              (8*(4 + 7*z + 4*z^2)*zeta[2])/3))/z + 32*(-1 + 2*z)*zeta[3]) + 
         (24*(52 + 144*z + 123*z^2 + 124*z^3)*H[2, 0, z] - 
           4*(-116 - 371*z - 488*z^2 + 40*z^3)*H[2, 1, z] + 
           8*(156 + 776*z + 731*z^2 + 254*z^3)*H[0, z]*zeta[2] - 
           4*(-1620 + 2203*z - 4100*z^2 + 700*z^3)*zeta[3])/(27*z) - 
         (8*(1 - z)*(H[5, z] - 2*H[-3, 2, z] + H[-2, 3, z] - 
            8*H[-3, -1, 0, z] - 10*H[-2, -2, 0, z] + 2*H[-2, -1, 2, z] - 
            2*H[-2, 2, 0, z] + 4*H[-2, -1, -1, 0, z] - 
            23*H[-2, -1, 0, 0, z] + 16*H[-2, 0, 0, 0, z] - 
            2*H[-3, z]*zeta[2] + 7*H[3, z]*zeta[2] - 8*H[-2, 0, z]*zeta[2] - 
            2*H[-2, z]*zeta[3]))/3 + 
         ((1 + z)*(12*(8 + z + 8*z^2)*H[-1, 3, z] - 8*(16 - 37*z + 16*z^2)*
             H[-1, -2, 0, z] - 8*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
            16*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] - 36*(8 - 19*z + 8*z^2)*
             H[-1, -1, 0, 0, z] + 96*(-2 + z)*(-1 + 2*z)*H[-1, 0, 0, 0, z] - 
            16*(14 - 11*z + 14*z^2)*H[-1, 0, z]*zeta[2] - 16*(2 + z + 2*z^2)*
             (2*H[-1, 2, 1, z] - 5*H[-1, -1, z]*zeta[2]) - 24*(4 - z + 4*z^2)*
             H[-1, z]*zeta[3]))/(9*z) + 
         ((1 - z)*(-4*(64 - 5*z + 64*z^2)*H[1, 3, z] + 16*(8 + 5*z + 8*z^2)*
             H[1, -2, 0, z] - 4*(32 + 29*z + 32*z^2)*H[1, 1, 2, z] - 
            24*(16 + 13*z + 16*z^2)*H[1, 2, 0, z] + 4*(104 + 119*z + 104*z^2)*
             H[1, 0, 0, 0, z] - 28*(16 + 19*z + 16*z^2)*H[1, 1, 0, 0, z] + 
            16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] - 32*(1 - 5*z + z^2)*
             H[1, 1, z]*zeta[2] - 4*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] - 
              H[1, z]*zeta[3])))/(9*z) + (2*(-201 + 5*z)*H[0, z]*zeta[4])/3 + 
         Lp*((4*(1 - z)*(4544 + 1231*z + 7922*z^2))/(27*z) + 
           (8*(284 + 2666*z + 1733*z^2 + 2877*z^3)*H[0, z])/(27*z) + 
           (4*(1 - z)*(-100 - 671*z + 2*z^2)*H[1, z])/(9*z) - 
           (4*(59 + 41*z + 8*z^2)*H[3, z])/3 + 16*(-7 + 3*z)*H[-3, 0, z] + 
           (8*(15 - 39*z + 32*z^2)*H[-2, 0, z])/3 - 
           (16*(1 + z)*(61 + 11*z + 88*z^2)*H[-1, 0, z])/(9*z) - 
           (4*(497 - 304*z + 700*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(70 + 19*z + 79*z^2)*H[1, 0, z])/9 + 
              (4*(6 + 25*z + 18*z^2)*H[1, 1, z])/3))/z - 32*z*H[3, 0, z] + 
           64*(-1 + z)*H[-2, 0, 0, z] - (8*(-46 + 5*z)*H[0, 0, 0, z])/3 + 
           16*(-5 + 4*z)*H[0, 0, 0, 0, z] + 8*(-1 + z)*H[0, 0, z]*zeta[2] + 
           ((4*(-104 - 383*z - 383*z^2 + 90*z^3)*H[2, z])/9 + 
             (4*(-368 + 599*z - 229*z^2 + 138*z^3)*zeta[2])/9)/z + 
           ((1 + z)*((32*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
              (16*(10 - 13*z + 10*z^2)*H[-1, 0, 0, z])/3 - 
              (32*(2 + z + 2*z^2)*H[-1, z]*zeta[2])/3))/z + 
           ((1 - z)*((-8*(4 + 7*z + 4*z^2)*H[1, 2, z])/3 + 4*(8 + 17*z + 
                8*z^2)*H[1, 0, 0, z] - 8*(4 + 7*z + 4*z^2)*H[1, 1, 0, z] - 
              (8*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/3 - (8*(4 + 7*z + 4*z^2)*
                H[1, z]*zeta[2])/3))/z + (4*(1 + z)*(54*H[4, z] - 
              108*H[2, 2, z] - 108*H[3, 1, z] + 378*H[2, 0, 0, z] - 
              324*H[2, 1, 0, z] - 108*H[2, 1, 1, z] - 108*H[2, z]*zeta[2]))/
            27 - 16*(13 + 8*z)*H[0, z]*zeta[3] + 
           ((-16*(4 + 9*z + 6*z^2 + 2*z^3)*H[2, 0, z])/3 + 
             (8*(-4 + 11*z + 20*z^2 + 4*z^3)*H[2, 1, z])/3 + 
             (4*(-16 + 35*z - 49*z^2 + 8*z^3)*H[0, z]*zeta[2])/3 + 
             (8*(-44 - 4*z - 49*z^2 + 52*z^3)*zeta[3])/3)/z - 
           2*(145 + 151*z)*zeta[4]) + 
         (-8*(72 + 141*z + 141*z^2 + 109*z^3 + 28*z^4)*H[2, 0, 0, z] + 
           12*(16 + 79*z + 120*z^2 + 87*z^3 + 24*z^4)*H[2, z]*zeta[2] + 
           8*(24 - 14*z - 136*z^2 + 47*z^3 + 136*z^4)*H[0, z]*zeta[3] + 
           (1840 + 2551*z + 4956*z^2 + 4935*z^3 + 672*z^4)*zeta[4])/
          (9*z*(1 + z)) - (8*(1 + z)*(3*H[2, 3, z] + H[4, 1, z] - 
            3*H[-1, 3, 0, z] - 4*H[2, -2, 0, z] + 5*H[2, 1, 2, z] + 
            14*H[2, 2, 0, z] - 2*H[3, 1, 1, z] - 6*H[-1, 2, 0, 0, z] + 
            6*H[-1, 2, 1, 0, z] - 19*H[2, 0, 0, 0, z] + 21*H[2, 1, 0, 0, z] - 
            H[2, 1, 1, 0, z] - 4*H[2, 1, 1, 1, z] + 6*H[-1, 2, z]*zeta[2] + 
            5*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 3*H[-1, 0, 0, z]*
             zeta[2] - H[0, 0, 0, z]*zeta[2] + H[2, z]*zeta[3] + 
            6*H[-1, 0, z]*zeta[3] + (3*H[-1, z]*zeta[4])/2))/3 + 
         32*(-1 + 9*z)*zeta[5]) - (dabc2*TF*((33280*(1 - z))/27 + 
          (16*(-388 + 369*z)*H[0, z])/27 + (16*(1 - z)*(-144 + 2243*z)*
            H[1, z])/(27*z) + (32*(116 + 773*z)*H[2, z])/27 - 
          (32*(222 + 273*z + 232*z^2)*H[3, z])/27 + 
          (224*(3 + 3*z + 8*z^2)*H[4, z])/9 - (64*(7 + 9*z)*H[5, z])/3 - 
          (128*(-1 + 5*z)*H[-4, 0, z])/3 - (64*(39 - 15*z + 32*z^2)*
            H[-3, 0, z])/9 + (64*(99 + 198*z + 116*z^2)*H[-2, 0, z])/27 - 
          (64*(27 + z + 16*z^2)*H[-2, 2, z])/3 - (7264*(1 + z)*H[-1, 0, z])/
           27 + (64*(-227 + 271*z)*H[0, 0, z])/27 - 
          (32*(1 - z)*(153*H[1, 0, z] - 91*H[1, 1, z]))/9 + 
          (128*(-5 + 4*z)*H[2, 0, z])/3 + (1312*(1 + z)*H[2, 1, z])/9 + 
          (64*(6 + 3*z + 8*z^2)*H[2, 2, z])/3 - (32*(-3 + 27*z + 16*z^2)*
            H[3, 1, z])/9 - (64*(-5 + 13*z)*H[-3, 0, 0, z])/3 + 
          (512*z^2*H[-2, -1, 0, z])/3 - (32*(87 - 99*z + 88*z^2)*
            H[-2, 0, 0, z])/9 - 64*(1 + z)*(H[-1, -2, 0, z] + 
            H[-1, 2, 0, z]) - (32*(336 + 261*z + 232*z^2)*H[0, 0, 0, z])/27 - 
          128*(1 - z)*H[1, -2, 0, z] - (64*(1 - z)*(27*H[1, 2, z] + 
             46*H[1, 0, 0, z] + 72*H[1, 1, 0, z]))/9 - 
          (128*(-1 + 2*z)*H[3, 0, 0, z])/3 + 
          (64*(3 + 8*z^2)*H[0, 0, 0, 0, z])/3 - (32*(757 + 359*z)*zeta[2])/
           27 + (64*(27 + z + 20*z^2)*H[-2, z]*zeta[2])/3 + 
          (128*(60 + 93*z + 116*z^2)*H[0, z]*zeta[2])/27 - 
          (32*(1 - z)*(116 + 83*z + 116*z^2)*H[1, z]*zeta[2])/(27*z) + 
          (64*(-1 + 9*z)*H[3, z]*zeta[2])/3 - (256*(1 + z)^3*H[-1, -1, z]*
            zeta[2])/(3*z) + ((1 + z)*(64*(116 - 101*z + 116*z^2)*
              H[-1, 2, z] - 256*(29 + 22*z + 29*z^2)*H[-1, -1, 0, z] + 
             32*(232 + 65*z + 232*z^2)*H[-1, 0, 0, z] - 
             192*(58 - 19*z + 58*z^2)*H[-1, z]*zeta[2]))/(27*z) + 
          (64*(522 - 141*z + 290*z^2)*zeta[3])/27 - 
          (64*(-7 + 5*z)*zeta[2]*zeta[3])/3 - 
          (64*(1 - z)*(2*H[-3, 2, z] - H[-2, 3, z] - 2*H[3, 2, z] + 
             8*H[-3, -1, 0, z] + 2*H[-2, -2, 0, z] - 2*H[-2, -1, 2, z] + 
             2*H[-2, 2, 0, z] + 5*H[3, 1, 0, z] + 4*H[-2, -1, -1, 0, z] + 
             11*H[-2, -1, 0, 0, z] - 8*H[-2, 0, 0, 0, z] + 
             2*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] - 
             2*H[-2, z]*zeta[3]))/3 + ((1 + z)*(-96*(8 + z + 8*z^2)*
              H[-1, 3, z] + 64*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
             128*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] + 
             96*(8 - 29*z + 8*z^2)*H[-1, -1, 0, 0, z] - 512*(1 - 4*z + z^2)*
              H[-1, 0, 0, 0, z] + 128*(2 + z + 2*z^2)*(2*H[-1, 2, 1, z] + 3*
                H[-1, 0, z]*zeta[2]) + 64*(4 + 11*z + 4*z^2)*H[-1, z]*
              zeta[3]))/(9*z) + ((1 - z)*(32*(32 + 65*z + 32*z^2)*
              H[1, 3, z] - 96*(16 + 19*z + 16*z^2)*H[1, 1, 2, z] - 
             192*(8 - z + 8*z^2)*H[1, 2, 0, z] + 32*(32 - 7*z + 32*z^2)*
              H[1, 0, 0, 0, z] - 32*(16 + 73*z + 16*z^2)*H[1, 1, 0, 0, z] - 
             96*(32 + 29*z + 32*z^2)*H[1, 1, 1, 0, z] - 
             32*(80 + 77*z + 80*z^2)*H[1, 0, z]*zeta[2] - 
             128*(14 + 11*z + 14*z^2)*H[1, 1, z]*zeta[2] - 
             160*(16 + z + 16*z^2)*H[1, z]*zeta[3]))/(9*z) - 
          (128*(3*H[0, 0, 0, 0, 0, z] - 13*H[0, 0, z]*zeta[3]))/3 - 
          (16*(39 + 5*z)*H[0, z]*zeta[4])/3 + Lp*((6400*(-1 + z))/3 - 
            (32*(100 + 9*z)*H[0, z])/3 + (2912*(-1 + z)*H[1, z])/3 + 
            (32*(-3 + 27*z + 16*z^2)*H[3, z])/3 - 128*(-1 + z)*H[-3, 0, z] - 
            (64*(3 - 9*z + 8*z^2)*H[-2, 0, z])/3 + 
            (4*(1 + z)*(-2952*H[2, z] + 1872*H[-1, 0, z]))/27 - 
            (32*(38 + 29*z)*H[0, 0, z])/3 + 256*(-1 + z)*H[-2, -1, 0, z] - 
            128*(-1 + z)*H[-2, 0, 0, z] + (64*(3 + 8*z^2)*H[0, 0, 0, z])/3 - 
            96*(-1 + z)*H[1, 0, 0, z] - 128*H[0, 0, 0, 0, z] + 
            (32*(67 + 41*z)*zeta[2])/3 + 128*(-1 + z)*H[-2, z]*zeta[2] - 
            (32*(3 + 27*z + 32*z^2)*H[0, z]*zeta[2])/3 + 
            (64*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z]*zeta[2])/(3*z) + 
            64*(5 + 3*z)*H[0, 0, z]*zeta[2] + 
            ((1 + z)*((-256*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
               (128*(4 - 7*z + 4*z^2)*H[-1, -1, 0, z])/3 - (64*(8 - 5*z + 
                  8*z^2)*H[-1, 0, 0, z])/3 + 64*(4 - z + 4*z^2)*H[-1, z]*
                zeta[2]))/z + (4*(1 + z)*(-1296*H[4, z] + 432*H[2, 0, 0, z] + 
               864*H[2, z]*zeta[2]))/27 - (256*(3 + 5*z^2)*zeta[3])/3 + 
            256*H[0, z]*zeta[3] - 80*(3 + 5*z)*zeta[4]) + 
          (96*(12 + 8*z + 9*z^2 + 16*z^3)*H[3, 0, z] + 
            64*(-6 + 5*z^2 + 8*z^3)*H[2, 0, 0, z] + 96*(15 + 12*z + 35*z^2 + 
              32*z^3)*H[2, 1, 0, z] + 96*(9 + 6*z + 11*z^2 + 8*z^3)*H[2, z]*
             zeta[2] - 96*(21 + 34*z + 40*z^2 + 24*z^3)*H[0, 0, z]*zeta[2] - 
            64*(-15 - 24*z + 26*z^2 + 44*z^3)*H[0, z]*zeta[3] + 
            8*(-15 - 606*z - 421*z^2 + 152*z^3)*zeta[4])/(9*(1 + z)) + 
          (64*(1 + z)*(9*H[2, 3, z] + 3*H[4, 1, z] + 3*H[-1, 3, 0, z] - 
             4*H[2, -2, 0, z] - 9*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
             6*H[-1, 2, 0, 0, z] - 6*H[-1, 2, 1, 0, z] + H[2, 0, 0, 0, z] - 
             9*H[2, 1, 0, 0, z] - 15*H[2, 1, 1, 0, z] - 6*H[-1, 2, z]*
              zeta[2] - 13*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 
             3*H[-1, 0, 0, z]*zeta[2] + 9*H[0, 0, 0, z]*zeta[2] - 
             5*H[2, z]*zeta[3] - 6*H[-1, 0, z]*zeta[3] - (3*H[-1, z]*zeta[4])/
              2))/3 - (64*(53 + 15*z)*zeta[5])/3))/(16*nc)) + 
     as^3*(CA - 2*CF)*CF*(Nf*TF*((392*(1 - z))/81 + (32*(11 + 47*z)*H[0, z])/
          81 - (592*(1 - z)*H[1, z])/27 - (16*(-7 + 29*z)*H[2, z])/27 - 
         (64*(1 - z)*(H[1, 0, z] + H[1, 1, z]))/9 + 
         (448*(1 - 6*z + z^2)*H[-1, 0, z] + 8*(-193 + 54*z + 23*z^2)*
            H[0, 0, z] + 16*(-43 - 18*z + 137*z^2)*zeta[2])/(81*(1 + z)) + 
         (16*(19 + 18*z + 19*z^2)*H[3, z] + 32*(35 + 18*z + 53*z^2)*
            H[-2, 0, z] - 32*(7 - 6*z + 7*z^2)*H[-1, 2, z] - 
           48*(13 + 6*z + 13*z^2)*H[2, 0, z] - 192*(7 + 4*z + 7*z^2)*
            H[-1, -1, 0, z] + 16*(49 + 18*z + 49*z^2)*H[-1, 0, 0, z] - 
           16*(43 + 36*z + 43*z^2)*H[0, 0, 0, z] - 64*(7 + 9*z + 7*z^2)*
            H[-1, z]*zeta[2] - 16*(23 + 18*z + 5*z^2)*H[0, z]*zeta[2])/
          (27*(1 + z)) + (16*(1 - z)*(2*H[1, 2, z] - 3*H[1, 0, 0, z] + 
            4*H[1, 1, 0, z] + 2*H[1, z]*zeta[2]))/3 + 
         Lp^2*((-32*(1 - z))/3 - (16*(1 + z)*H[0, z])/3 + 
           (8*(1 + z^2)*(12*H[-1, 0, z] - 6*H[0, 0, z] + 6*zeta[2]))/
            (9*(1 + z))) + Lp*((-128*(1 - z))/9 - (64*(4 + z)*H[0, z])/9 + 
           (64*(1 - z)*H[1, z])/3 + (32*(1 + z)*H[2, z])/3 - 
           (32*(1 - z)*H[1, 0, z])/3 + ((32*(13 + 6*z + 13*z^2)*H[-1, 0, z])/
              9 - (16*(19 + 18*z + 19*z^2)*H[0, 0, z])/9 + 
             (16*(1 - 6*z + 13*z^2)*zeta[2])/9)/(1 + z) + 
           (8*(1 + z^2)*(12*H[3, z] + 36*H[-2, 0, z] - 24*H[-1, 2, z] - 
              12*H[2, 0, z] - 24*H[-1, -1, 0, z] + 24*H[-1, 0, 0, z] - 
              18*H[0, 0, 0, z] + 12*H[-1, z]*zeta[2] - 6*H[0, z]*zeta[2] - 
              12*zeta[3]))/(9*(1 + z))) - (32*(1 + z)*(H[2, 1, z] - zeta[3]))/
          9 + (16*(1 + z^2)*(5*H[4, z] + 20*H[-3, 0, z] - 14*H[-2, 2, z] - 
            8*H[-1, 3, z] + 6*H[2, 2, z] - 9*H[3, 0, z] - 2*H[3, 1, z] - 
            20*H[-2, -1, 0, z] + 17*H[-2, 0, 0, z] - 20*H[-1, -2, 0, z] + 
            12*H[-1, -1, 2, z] + 6*H[-1, 2, 0, z] + 4*H[-1, 2, 1, z] - 
            9*H[2, 0, 0, z] + 12*H[2, 1, 0, z] + 16*H[-1, -1, -1, 0, z] - 
            14*H[-1, -1, 0, 0, z] + 11*H[-1, 0, 0, 0, z] - 
            8*H[0, 0, 0, 0, z] + 4*H[-2, z]*zeta[2] + 6*H[2, z]*zeta[2] - 
            4*H[-1, -1, z]*zeta[2] + 4*H[-1, 0, z]*zeta[2] - 
            4*H[0, 0, z]*zeta[2] + 2*H[-1, z]*zeta[3] - H[0, z]*zeta[3] + 
            6*zeta[4]))/(9*(1 + z))) + CA*((22292*(1 - z))/81 - 
         (4*(-859 + 2287*z + 3065*z^2)*H[0, z])/(81*(1 + z)) + 
         (10832*(1 - z)*H[1, z])/27 + (4*(439 + 1744*z)*H[2, z])/27 - 
         (4*(81 + 1457*z - 723*z^2 + 1619*z^3 + 162*z^4)*H[-1, 0, z])/
          (81*z*(1 + z)) - (8*(1 - z)*(17*H[1, 0, z] - 70*H[1, 1, z]))/9 + 
         (280*(1 + z)*H[2, 1, z])/9 + (16*(1 - z)*H[-2, -1, -1, 0, z])/3 + 
         Lp^2*((88*(1 - z))/3 + (44*(1 + z)*H[0, z])/3 + 
           (8*(1 + z^2)*(-33*H[-1, 0, z] + (33*H[0, 0, z])/2 - 
              (33*zeta[2])/2))/(9*(1 + z))) + 
         (2*(2183 + 4590*z + 6287*z^2 + 324*z^3)*H[0, 0, z] - 
           2*(6701 + 12294*z + 9473*z^2 + 324*z^3)*zeta[2])/(81*(1 + z)) - 
         (4*(1 - z)*(86*H[1, 2, z] + 41*H[1, 0, 0, z] + 67*H[1, 1, 0, z] - 
            47*H[1, z]*zeta[2]))/3 + (4*(-296 + 81*z + 73*z^2)*H[3, z] - 
           4*(983 + 486*z + 1415*z^2)*H[-2, 0, z] - 8*(259 + 822*z + 259*z^2)*
            H[-1, 2, z] + 12*(116 + 33*z + 185*z^2)*H[2, 0, z] + 
           24*(229 + 166*z + 205*z^2)*H[-1, -1, 0, z] - 
           8*(709 + 864*z + 709*z^2)*H[-1, 0, 0, z] + 
           4*(470 + 972*z + 1307*z^2)*H[0, 0, 0, z] + 
           4*(1205 + 2142*z + 1133*z^2)*H[-1, z]*zeta[2] - 
           4*(-22 + 738*z + 689*z^2)*H[0, z]*zeta[2] - 
           6*(515 + 592*z + 41*z^2)*zeta[3])/(27*(1 + z)) - 
         (16*(1 - z)*(11*H[1, 3, z] + 8*H[1, -2, 0, z] - 13*H[1, 1, 2, z] - 
            13*H[1, 2, 0, z] + 11*H[1, 0, 0, 0, z] - H[1, 1, 0, 0, z] - 
            20*H[1, 1, 1, 0, z] - 20*H[1, 0, z]*zeta[2] - 
            9*H[1, 1, z]*zeta[2] - 22*H[1, z]*zeta[3]))/3 + 
         (-4*(103 + 186*z + 193*z^2)*H[4, z] - 8*(59 - 39*z + 95*z^2)*
            H[-3, 0, z] + 8*(101 + 261*z + 314*z^2)*H[-2, 2, z] + 
           64*(10 + 9*z + 10*z^2)*H[-1, 3, z] - 24*(27 + 58*z + 53*z^2)*
            H[2, 2, z] - 12*(-15 + 62*z + 11*z^2)*H[3, 0, z] + 
           8*(23 + 48*z + 47*z^2)*H[3, 1, z] + 8*(161 + 9*z + 95*z^2)*
            H[-2, -1, 0, z] - 4*(184 - 168*z + 31*z^2)*H[-2, 0, 0, z] + 
           8*(98 + 39*z + 134*z^2)*H[-1, -2, 0, z] - 48*(23 + 24*z + 23*z^2)*
            H[-1, -1, 2, z] - 24*(6 + 8*z + 15*z^2)*H[-1, 2, 0, z] - 
           16*(35 + 48*z + 35*z^2)*H[-1, 2, 1, z] - 12*(11 + 68*z + 15*z^2)*
            H[2, 0, 0, z] - 12*(51 + 112*z + 131*z^2)*H[2, 1, 0, z] - 
           8*(76 - 21*z + 79*z^2)*H[-1, -1, -1, 0, z] + 
           44*(14 + 3*z + 17*z^2)*H[-1, -1, 0, 0, z] - 8*(50 - 30*z + 59*z^2)*
            H[-1, 0, 0, 0, z] + 4*(64 - 72*z + 67*z^2)*H[0, 0, 0, 0, z] - 
           4*(41 + 513*z + 533*z^2)*H[-2, z]*zeta[2] - 12*(-3 - 28*z + z^2)*
            H[2, z]*zeta[2] + 4*(200 + 309*z + 197*z^2)*H[-1, -1, z]*
            zeta[2] - 4*(62 + 15*z + 32*z^2)*H[-1, 0, z]*zeta[2] + 
           4*(65 + 129*z + 134*z^2)*H[0, 0, z]*zeta[2] - 
           4*(67 + 141*z + 91*z^2)*H[-1, z]*zeta[3] + 4*(-19 + 21*z + 35*z^2)*
            H[0, z]*zeta[3] + 3*(279 + 249*z + 145*z^2)*zeta[4])/
          (9*(1 + z)) + Lp*((-1724*(1 - z))/9 + (8*(-35 - 19*z + 43*z^2)*
             H[0, z])/(9*(1 + z)) - (560*(1 - z)*H[1, z])/3 - 
           (280*(1 + z)*H[2, z])/3 + (88*(1 - z)*H[1, 0, z])/3 + 
           16*(1 - z)*H[-2, -1, 0, z] + (8*(1 + z^2)*(33*H[2, 0, z] + 
              66*H[-1, -1, 0, z]))/(9*(1 + z)) - 32*(1 - z)*H[1, z]*zeta[2] + 
           ((-32*(35 + 3*z + 35*z^2)*H[-1, 0, z])/9 + 
             (16*(38 + 29*z^2)*H[0, 0, z])/9 - (4*(-145 - 408*z + 5*z^2)*zeta[
                2])/9)/(1 + z) + ((-8*(23 + 48*z + 47*z^2)*H[3, z])/3 - 
             16*(3 + 8*z^2)*H[-2, 0, z] + (16*(35 + 48*z + 35*z^2)*H[-1, 2, 
                z])/3 + (16*(1 + 24*z + z^2)*H[-1, 0, 0, z])/3 + 
             4*(7 - 12*z + 9*z^2)*H[0, 0, 0, z] - (8*(59 + 96*z + 59*z^2)*H[
                -1, z]*zeta[2])/3 + (4*(47 + 132*z + 89*z^2)*H[0, z]*zeta[2])/
              3 + (4*(97 + 144*z + 91*z^2)*zeta[3])/3)/(1 + z) + 
           (8*(1 + z^2)*(-36*H[4, z] + 144*H[-2, 2, z] + 144*H[-1, 3, z] - 
              288*H[-1, -1, 2, z] - 144*H[-1, -1, 0, 0, z] + 54*H[-1, 0, 0, 
                0, z] - 36*H[2, z]*zeta[2] + 288*H[-1, -1, z]*zeta[2] - 
              198*H[-1, 0, z]*zeta[2] - 216*H[-1, z]*zeta[3]))/(9*(1 + z)) + 
           (8*(1 + 3*z^2)*H[-3, 0, z] + 8*(7 + 9*z^2)*H[-2, 0, 0, z] - 
             4*(3 + 5*z^2)*H[0, 0, 0, 0, z] - 8*(15 + 17*z^2)*H[-2, z]*
              zeta[2] + 4*(11 + 13*z^2)*H[0, 0, z]*zeta[2] + 
             8*(7 + 9*z^2)*H[0, z]*zeta[3] + 5*(7 + 9*z^2)*zeta[4])/
            (1 + z)) + (-4*(25 + 23*z^2)*H[5, z] + 8*(7 + 13*z^2)*
            H[-4, 0, z] + 8*(73 + 71*z^2)*H[-3, 2, z] + 4*(145 + 147*z^2)*
            H[-2, 3, z] - 8*(17 + 15*z^2)*H[3, 2, z] + 16*(15 + 11*z^2)*
            H[-3, -1, 0, z] + 4*(41 + 59*z^2)*H[-3, 0, 0, z] + 
           8*(11 + 9*z^2)*H[-2, -2, 0, z] - 8*(151 + 149*z^2)*
            H[-2, -1, 2, z] - 8*(7 + 9*z^2)*H[-2, 2, 0, z] - 
           4*(35 + 29*z^2)*H[3, 0, 0, z] - 4*(111 + 133*z^2)*
            H[-2, -1, 0, 0, z] + 8*(25 + 33*z^2)*H[-2, 0, 0, 0, z] - 
           12*(3 + 5*z^2)*H[0, 0, 0, 0, 0, z] - 16*(29 + 30*z^2)*H[-3, z]*
            zeta[2] + 32*(38 + 37*z^2)*H[-2, -1, z]*zeta[2] - 
           4*(11 + 21*z^2)*(H[3, 1, 0, z] + H[3, z]*zeta[2]) - 
           8*(107 + 105*z^2)*H[-2, z]*zeta[3] + 4*(11 + 37*z^2)*H[0, 0, z]*
            zeta[3] + 16*(5 + 8*z^2)*zeta[2]*zeta[3] + (231 + 197*z^2)*
            H[0, z]*zeta[4] + 8*(1 + z^2)*(36*H[-1, 4, z] - 22*H[2, 3, z] - 
             6*H[4, 0, z] + 4*H[4, 1, z] - 16*H[-2, 2, 1, z] - 
             20*H[-1, -3, 0, z] - 150*H[-1, -2, 2, z] - 84*H[-1, -1, 3, z] + 
             58*H[-1, 2, 2, z] + 31*H[-1, 3, 0, z] - 16*H[-1, 3, 1, z] - 
             16*H[2, -2, 0, z] + 26*H[2, 1, 2, z] + 26*H[2, 2, 0, z] - 
             24*H[-1, -2, -1, 0, z] - 57*H[-1, -2, 0, 0, z] - 
             18*H[-1, -1, -2, 0, z] + 168*H[-1, -1, -1, 2, z] + 
             14*H[-1, -1, 2, 0, z] + 32*H[-1, -1, 2, 1, z] + 
             34*H[-1, 2, 0, 0, z] + 56*H[-1, 2, 1, 0, z] - 
             22*H[2, 0, 0, 0, z] + 2*H[2, 1, 0, 0, z] + 40*H[2, 1, 1, 0, z] + 
             60*H[-1, -1, -1, 0, 0, z] - 38*H[-1, -1, 0, 0, 0, z] + 
             16*H[-1, 0, 0, 0, 0, z] - 94*H[-2, 0, z]*zeta[2] + 
             138*H[-1, -2, z]*zeta[2] + 2*H[-1, 2, z]*zeta[2] + 
             40*H[2, 0, z]*zeta[2] + 18*H[2, 1, z]*zeta[2] - 
             168*H[-1, -1, -1, z]*zeta[2] + 95*H[-1, -1, 0, z]*zeta[2] - 
             34*H[-1, 0, 0, z]*zeta[2] + 14*H[0, 0, 0, z]*zeta[2] + 
             44*H[2, z]*zeta[3] + 113*H[-1, -1, z]*zeta[3] - 
             22*H[-1, 0, z]*zeta[3] - 34*H[-1, z]*zeta[4]) + 
           8*(30 + 11*z^2)*zeta[5])/(3*(1 + z))) + 
       CF*((1294*(1 - z))/3 + (4*(62 + 703*z + 638*z^2)*H[0, z])/
          (3*(1 + z)) - (1532*(1 - z)*H[1, z])/3 - (4*(103 + 205*z)*H[2, z])/
          3 + (8*(1 - 29*z - 65*z^2 - 27*z^3 + 2*z^4)*H[-1, 0, z])/
          (3*z*(1 + z)) - 80*(1 - z)*(H[1, 0, z] + H[1, 1, z]) - 
         (4*(17 + 56*z)*H[2, 0, z])/3 - (8*(19 + 11*z)*H[2, 1, z])/3 - 
         (16*(1 - z)*H[-2, 2, 0, z])/3 - (8*(51 + 43*z)*H[-1, -1, 0, z])/3 + 
         (176*(1 + z)*H[-1, 2, 0, z])/3 + (16*(25 + 13*z)*H[2, 0, 0, z])/3 + 
         (8*(11 + 9*z)*H[-1, -1, -1, 0, z])/3 + 
         (-2*(19 + 670*z + 671*z^2 + 8*z^3)*H[0, 0, z] + 
           (151 + 968*z + 857*z^2 + 16*z^3)*zeta[2])/(3*(1 + z)) + 
         (4*(1 - z)*(101*H[1, 2, z] + 174*H[1, 0, 0, z] + 15*H[1, 1, 0, z] - 
            129*H[1, z]*zeta[2]))/3 + Lp^3*(-8*(1 - z) - 4*(1 + z)*H[0, z] + 
           (8*(1 + z^2)*(9*H[-1, 0, z] - (9*H[0, 0, z])/2 + (9*zeta[2])/2))/
            (9*(1 + z))) + (-4*(-30 + 87*z + 85*z^2)*H[3, z] + 
           4*(27 + 162*z + 167*z^2)*H[-2, 0, z] + 8*(49 + 130*z + 49*z^2)*
            H[-1, 2, z] + 16*(45 + 82*z + 45*z^2)*H[-1, 0, 0, z] - 
           4*(33 + 177*z + 187*z^2)*H[0, 0, 0, z] - 4*(149 + 354*z + 141*z^2)*
            H[-1, z]*zeta[2] + (-111 + 646*z + 673*z^2)*H[0, z]*zeta[2] + 
           2*(-123 + 368*z + 395*z^2)*zeta[3])/(3*(1 + z)) + 
         (4*(1 - z)*(96*H[1, 3, z] + 8*H[1, -2, 0, z] - 76*H[1, 1, 2, z] - 
            52*H[1, 2, 0, z] + 84*H[1, 0, 0, 0, z] + 24*H[1, 1, 0, 0, z] - 
            128*H[1, 1, 1, 0, z] - 155*H[1, 0, z]*zeta[2] - 
            64*H[1, 1, z]*zeta[2] - 188*H[1, z]*zeta[3]))/3 + 
         Lp^2*(79*(1 - z) + (35 + 11*z)*H[0, z] + 32*(1 - z)*H[1, z] + 
           16*(1 + z)*H[2, z] - 36*(1 + z)*H[-1, 0, z] + 
           16*(1 + 2*z)*H[0, 0, z] - 4*(1 - z)*H[1, 0, z] - 
           2*(19 + 15*z)*zeta[2] + (8*(1 + z^2)*(18*H[3, z] - 
              36*H[-1, 2, z] - (9*H[2, 0, z])/2 + 63*H[-1, -1, 0, z] - 
              (99*H[-1, 0, 0, z])/2 + (135*H[-1, z]*zeta[2])/2))/
            (9*(1 + z)) + Lh*(-16*(1 - z) - 8*(1 + z)*H[0, z] + 
             (8*(1 + z^2)*(18*H[-1, 0, z] - 9*H[0, 0, z] + 9*zeta[2]))/
              (9*(1 + z))) + (-8*(1 + 5*z^2)*H[-2, 0, z] + 2*(3 + 11*z^2)*
              H[0, 0, 0, z] - 8*(3 + 5*z^2)*H[0, z]*zeta[2] - 
             6*(5 + 13*z^2)*zeta[3])/(1 + z)) + 
         (8*(28 + 50*z + 43*z^2)*H[4, z] - 8*(-18 + 22*z + 13*z^2)*
            H[-3, 0, z] - 8*(28 + 118*z + 135*z^2)*H[-2, 2, z] - 
           16*(11 + 10*z + 11*z^2)*H[-1, 3, z] + 4*(73 + 156*z + 125*z^2)*
            H[2, 2, z] + 4*(-12 + 44*z + 29*z^2)*H[3, 0, z] - 
           8*(13 + 32*z + 25*z^2)*H[3, 1, z] + 8*(-47 - 16*z + z^2)*
            H[-2, -1, 0, z] - 4*(-61 + 98*z + 108*z^2)*H[-2, 0, 0, z] - 
           8*(37 + 56*z + 37*z^2)*H[-1, -2, 0, z] + 144*(3 + 4*z + 3*z^2)*
            H[-1, -1, 2, z] + 48*(5 + 8*z + 5*z^2)*H[-1, 2, 1, z] + 
           4*(27 + 128*z + 131*z^2)*H[2, 1, 0, z] - 4*(35 + 36*z + 37*z^2)*
            H[-1, -1, 0, 0, z] + 8*(10 - 4*z + 13*z^2)*H[-1, 0, 0, 0, z] + 
           12*(-5 + 26*z + 16*z^2)*H[0, 0, 0, 0, z] + 4*(9 + 220*z + 271*z^2)*
            H[-2, z]*zeta[2] - 4*(47 + 68*z + 27*z^2)*H[2, z]*zeta[2] - 
           4*(97 + 124*z + 99*z^2)*H[-1, -1, z]*zeta[2] + 
           8*(15 + 13*z + 13*z^2)*H[-1, 0, z]*zeta[2] - 
           4*(44 + 104*z + 93*z^2)*H[0, 0, z]*zeta[2] + 
           8*(26 + 32*z + 27*z^2)*H[-1, z]*zeta[3] - 4*(49 + 140*z + 109*z^2)*
            H[0, z]*zeta[3] + (-1307 - 1050*z - 97*z^2)*zeta[4])/
          (3*(1 + z)) + Lp*(-116*(1 - z) - (4*z*(71 + 77*z)*H[0, z])/
            (1 + z) + 180*(1 - z)*H[1, z] + 4*(35 + 11*z)*H[2, z] + 
           48*(1 + z)*H[-1, 0, z] + 2*(7 + 23*z)*H[0, 0, z] + 
           64*(1 - z)*H[1, 0, z] + 16*(2 + z)*H[2, 0, z] - 
           16*(1 + z)*H[-1, -1, 0, z] - 4*(19 + 15*z)*zeta[2] + 
           (2*(1 - z)*(648*H[1, 2, z] + 648*H[1, 0, 0, z] + 648*H[1, 1, 0, 
                z] + 1944*H[1, z]*zeta[2]))/81 + 
           (8*(13 + 32*z + 25*z^2)*H[3, z] - 8*(-1 + 8*z + 3*z^2)*
              H[-2, 0, z] - 32*(7 + 11*z + 7*z^2)*H[-1, 2, z] - 
             24*(5 + 12*z + 5*z^2)*H[-1, 0, 0, z] + 4*(-1 + 44*z + 27*z^2)*
              H[0, 0, 0, z] + 24*(9 + 14*z + 9*z^2)*H[-1, z]*zeta[2] - 
             8*(10 + 39*z + 32*z^2)*H[0, z]*zeta[2] - 4*(13 + 64*z + 69*z^2)*
              zeta[3])/(1 + z) + (8*(1 + z^2)*(117*H[4, z] - 288*H[-2, 2, 
                z] - 306*H[-1, 3, z] + 18*H[2, 2, z] + 144*H[-1, -2, 0, z] + 
              468*H[-1, -1, 2, z] - 54*H[-1, 2, 0, z] + 18*H[2, 0, 0, z] + 
              18*H[2, 1, 0, z] - 108*H[-1, -1, -1, 0, z] + 432*H[-1, -1, 0, 
                0, z] - 225*H[-1, 0, 0, 0, z] + 54*H[2, z]*zeta[2] - 
              522*H[-1, -1, z]*zeta[2] + 405*H[-1, 0, z]*zeta[2] + 
              396*H[-1, z]*zeta[3]))/(9*(1 + z)) + 
           Lh*(30*(1 - z) + 2*(3 + 11*z)*H[0, z] - 8*(1 + z)*H[-1, 0, z] - 
             8*(1 - z)*H[1, 0, z] + 4*(-3 + z)*zeta[2] + 
             (8*(1 + z^2)*(18*H[-2, 0, z] - 9*H[2, 0, z] - 18*H[-1, -1, 0, 
                  z] + 9*H[-1, 0, 0, z] - (9*H[0, 0, 0, z])/2 - 9*H[-1, z]*
                 zeta[2] + (9*zeta[3])/2))/(9*(1 + z))) + 
           (-32*(1 + 4*z^2)*H[-3, 0, z] + 8*(3 + 5*z^2)*H[3, 0, z] + 
             16*(7 + 9*z^2)*H[-2, -1, 0, z] - 8*(27 + 37*z^2)*
              H[-2, 0, 0, z] + 28*(1 + 3*z^2)*H[0, 0, 0, 0, z] + 
             8*(39 + 41*z^2)*H[-2, z]*zeta[2] - 4*(29 + 33*z^2)*H[0, 0, z]*
              zeta[2] - 4*(23 + 37*z^2)*H[0, z]*zeta[3] + 4*(15 + 14*z^2)*
              zeta[4])/(1 + z)) + (8*(31 + 29*z^2)*H[5, z] - 
           16*(7 + 29*z^2)*H[-4, 0, z] - 32*(32 + 31*z^2)*H[-3, 2, z] - 
           16*(68 + 69*z^2)*H[-2, 3, z] + 16*(17 + 15*z^2)*H[3, 2, z] + 
           16*(5 + 11*z^2)*H[4, 0, z] - 16*(38 + 59*z^2)*H[-3, 0, 0, z] + 
           96*(1 + 2*z^2)*H[-2, -2, 0, z] + 32*(59 + 58*z^2)*
            H[-2, -1, 2, z] + 56*(7 + 9*z^2)*H[3, 0, 0, z] + 
           8*(13 + 11*z^2)*H[3, 1, 0, z] + 272*(4 + 5*z^2)*
            H[-2, -1, 0, 0, z] - 24*(25 + 33*z^2)*H[-2, 0, 0, 0, z] + 
           8*(1 + 3*z^2)*(8*H[-3, -1, 0, z] + 9*H[0, 0, 0, 0, 0, z]) + 
           32*(33 + 34*z^2)*H[-3, z]*zeta[2] + 16*H[3, z]*zeta[2] - 
           16*(121 + 119*z^2)*H[-2, -1, z]*zeta[2] + 8*(171 + 179*z^2)*
            H[-2, 0, z]*zeta[2] - 8*(31 + 57*z^2)*H[0, 0, z]*zeta[3] + 
           2*(119 + 127*z^2)*zeta[2]*zeta[3] - 2*(267 + 353*z^2)*H[0, z]*
            zeta[4] - 2*(1 + z^2)*(264*H[-1, 4, z] - 192*H[2, 3, z] + 
             48*H[4, 1, z] - 112*H[-2, 2, 1, z] - 224*H[-1, -3, 0, z] - 
             936*H[-1, -2, 2, z] - 592*H[-1, -1, 3, z] + 312*H[-1, 2, 2, z] + 
             148*H[-1, 3, 0, z] - 128*H[-1, 3, 1, z] - 16*H[2, -2, 0, z] + 
             152*H[2, 1, 2, z] + 104*H[2, 2, 0, z] + 48*H[-2, -1, -1, 0, z] - 
             620*H[-1, -2, 0, 0, z] + 24*H[-1, -1, -2, 0, z] + 
             1056*H[-1, -1, -1, 2, z] + 40*H[-1, -1, 2, 0, z] + 
             192*H[-1, -1, 2, 1, z] + 304*H[-1, 2, 0, 0, z] + 
             256*H[-1, 2, 1, 0, z] - 168*H[2, 0, 0, 0, z] - 
             48*H[2, 1, 0, 0, z] + 256*H[2, 1, 1, 0, z] + 
             624*H[-1, -1, -1, 0, 0, z] - 416*H[-1, -1, 0, 0, 0, z] + 
             216*H[-1, 0, 0, 0, 0, z] + 936*H[-1, -2, z]*zeta[2] - 
             40*H[-1, 2, z]*zeta[2] + 310*H[2, 0, z]*zeta[2] + 
             128*H[2, 1, z]*zeta[2] - 1056*H[-1, -1, -1, z]*zeta[2] + 
             744*H[-1, -1, 0, z]*zeta[2] - 294*H[-1, 0, 0, z]*zeta[2] + 
             131*H[0, 0, 0, z]*zeta[2] - 676*H[-2, z]*zeta[3] + 
             376*H[2, z]*zeta[3] + 708*H[-1, -1, z]*zeta[3] - 
             360*H[-1, 0, z]*zeta[3] - 233*H[-1, z]*zeta[4]) - 
           4*(231 + 313*z^2)*zeta[5])/(3*(1 + z))))
 
TMDpdf["qqbp"] = as^2*CF*TF*((2*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) + 
       (4*(21 - 30*z + 32*z^2)*H[0, z])/9 + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
       Lp*((-8*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
         (4*(3 + 9*z + 8*z^2)*H[0, z])/3 + 8*(1 + z)*H[0, 0, z]) + 
       4*(1 + z)*H[0, 0, 0, z] - (8*(1 - z)*(2 - z + 2*z^2)*
         (H[1, 0, z] + zeta[2]))/(3*z)) + 
     as^3*(CF*Nf*TF^2*((32*(1 - z)*(1058 - 2689*z + 1571*z^2))/(729*z) + 
         (16*(-661 - 337*z + 534*z^2)*H[0, z])/243 + 
         Lp^3*((-16*(1 - z)*(4 + 7*z + 4*z^2))/(27*z) - (32*(1 + z)*H[0, z])/
            9) + (32*(1 - z)*(75 + 19*z + 75*z^2)*H[1, z])/(81*z) + 
         (32*(100 - 26*z + 57*z^2)*H[2, z])/81 - 
         (32*(137 + 38*z + 18*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(-576*(1 - z + z^2)*H[1, 0, z] + 16*(38 - 79*z + 38*z^2)*
             H[1, 1, z]))/(81*z) + (16*(-49 - 49*z + 24*z^2)*H[0, 0, 0, z])/
          27 + Lp^2*((16*(1 - z)*(2 - 19*z + 2*z^2))/(9*z) + 
           (16*(-13 - 13*z + 4*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 72*H[0, 0, z] - 72*zeta[2]))/27) - 
         (32*(18 + 64*z + 10*z^2 + 39*z^3)*zeta[2])/(81*z) - 
         (32*(-5 - 5*z + 6*z^2)*(2*H[3, z] - H[2, 1, z] - 2*H[0, z]*zeta[2]))/
          27 + ((1 - z)*(16*(4 + 7*z + 4*z^2)*H[1, 1, 1, z] - 
            192*(2 - z + 2*z^2)*(H[1, 2, z] - H[1, 0, 0, z] + 
              2*H[1, 1, 0, z] + H[1, z]*zeta[2])))/(27*z) + 
         Lp*((-128*(1 - z)*(1 + 2*z)*(17 + 4*z))/(81*z) + 
           (32*(-58 - z + 13*z^2)*H[0, z])/27 - 
           (16*(1 - z)*(32 - 67*z + 50*z^2)*H[1, z])/(27*z) - 
           (32*(-5 - 2*z + 6*z^2)*H[2, z])/9 + (32*(-13 - 13*z + 4*z^2)*
             H[0, 0, z])/9 + (64*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(9*z) - 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(9*z) + 
           (32*(4 - 11*z + 4*z^2 + 2*z^3)*zeta[2])/(9*z) + 
           (4*(1 + z)*(144*H[3, z] - 72*H[2, 1, z] - 144*H[0, 0, 0, z] - 
              144*H[0, z]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*z - 23*z^2 + 18*z^3)*zeta[3])/(27*z) + 
         (16*(1 + z)*(8*H[4, z] - 4*H[3, 1, z] + 2*H[2, 1, 1, z] - 
            10*H[0, 0, 0, 0, z] - 8*H[0, 0, z]*zeta[2] - 4*H[0, z]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - z)*(2421 + 56*z + 7512*z^2))/
          (81*z) + (2*(2707 - 8308*z + 5720*z^2)*H[0, z])/81 + 
         Lp^4*((-2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) - 4*(1 + z)*H[0, z]) - 
         (2*(1 - z)*(4343 - 5805*z + 7088*z^2)*H[1, z])/(81*z) - 
         (4*(-1524 + 75*z + 2882*z^2)*H[2, z])/81 + 
         (8*(229 - 55*z + 104*z^2)*H[3, z])/9 - 
         (16*(-24 - 27*z + 40*z^2)*H[4, z])/9 - (2*(2733 + 9273*z + 5864*z^2)*
           H[0, 0, z])/81 + ((1 - z)*(8*(101 + 161*z + 362*z^2)*H[1, 0, z] - 
            4*(361 + 2557*z + 406*z^2)*H[1, 1, z]))/(81*z) + 
         (16*(-15 + 123*z + 68*z^2)*H[2, 0, z])/27 - 
         (4*(612 + 423*z + 184*z^2)*H[2, 1, z])/27 + 
         (16*(11 + 10*z)*H[2, 2, z])/3 - (16*(12 + 45*z + 4*z^2)*H[3, 0, z])/
          9 + (16*(-6 + 9*z + 16*z^2)*H[3, 1, z])/9 + 
         (4*(257 - 167*z + 376*z^2)*H[0, 0, 0, z])/9 + 
         (16*(-2 + z)*(-5 + 4*z)*H[2, 0, 0, z])/3 - 
         (16*(7 + 2*z + 4*z^2)*H[2, 1, 0, z])/3 + 
         (16*(9 + 21*z + 4*z^2)*H[2, 1, 1, z])/9 - 
         (8*(66 - 15*z + 140*z^2)*H[0, 0, 0, 0, z])/9 + 
         Lp^3*((2*(1 - z)*(88 + 89*z + 124*z^2))/(9*z) + 
           (8*(18 + 21*z + 4*z^2)*H[0, z])/9 + 
           Lh*((-4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) - 8*(1 + z)*H[0, z]) + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 18*H[0, 0, z] - 72*zeta[2]))/27) + 
         (2*(-1812 - 1815*z + 537*z^2 + 5956*z^3)*zeta[2])/(81*z) - 
         (4*(617 - 134*z + 272*z^2)*H[0, z]*zeta[2])/9 - 
         (16*(14 + 7*z + 4*z^2)*H[2, z]*zeta[2])/3 + 
         (2*(-111 - 279*z + 440*z^2)*H[0, 0, z]*zeta[2])/9 + 
         ((1 - z)*(16*(20 + 203*z + 20*z^2)*H[1, 2, z] - 
            16*(-1 - 160*z + 26*z^2)*H[1, 0, 0, z] - 8*(8 + 209*z + 8*z^2)*
             H[1, 1, 0, z] + 12*(4 + 47*z + 40*z^2)*H[1, 1, 1, z] + 
            8*(8 - 493*z + 8*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         Lp^2*((-4*(1 - z)*(248 - 253*z + 482*z^2))/(27*z) - 
           4*(-13 + 21*z)*H[0, z] - (4*(1 - z)*(68 - 121*z + 104*z^2)*
             H[1, z])/(9*z) - (16*(-3 + 3*z + 8*z^2)*H[2, z])/3 - 
           2*(-5 - 9*z + 24*z^2)*H[0, 0, z] + 
           Lh*((16*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) + 
             (8*(3 + 9*z + 8*z^2)*H[0, z])/3 - 16*(1 + z)*H[0, 0, z]) + 
           16*(1 - z)*z*H[1, 0, z] + (16*(1 - z)*(1 + z)*H[1, 0, z])/z + 
           (2*(4 - 39*z + 39*z^2 + 60*z^3)*zeta[2])/(3*z) + 
           (4*(1 + z)*(324*H[3, z] + 108*H[2, 0, z] + 189*H[0, 0, 0, z] - 
              351*H[0, z]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*z - 999*z^2 + 1528*z^3)*zeta[3])/(27*z) + 
         (32*(42 + 81*z + 38*z^2)*H[0, z]*zeta[3])/9 + 
         ((1 - z)*(-16*(20 - 19*z + 20*z^2)*H[1, 3, z] + 64*(5 + 2*z + 5*z^2)*
             H[1, 1, 2, z] - 8*(52 - 17*z + 52*z^2)*H[1, 0, 0, 0, z] + 
            32*(2 + 17*z + 2*z^2)*H[1, 1, 0, 0, z] + 16*(32 - 25*z + 32*z^2)*
             H[1, 1, 1, 0, z] - 16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] + 
            8*(70 - 53*z + 70*z^2)*H[1, 0, z]*zeta[2] + 16*(8 - 13*z + 8*z^2)*
             (H[1, 2, 0, z] + 2*H[1, 1, z]*zeta[2]) + 96*(4 - 11*z + 4*z^2)*
             H[1, z]*zeta[3]))/(9*z) - (4*(-78 + 531*z + 66*z^2 + 82*z^3)*
           zeta[4])/(9*z) + Lp*((-2*(1 - z)*(12 + 495*z + 704*z^2))/(9*z) - 
           (4*(313 + 1139*z + 118*z^2)*H[0, z])/9 + 
           (8*(1 - z)*(122 + 359*z + 89*z^2)*H[1, z])/(9*z) + 
           (8*(116 + 31*z + 44*z^2)*H[2, z])/3 - (8*(-9 + 15*z + 40*z^2)*
             H[3, z])/3 + (2*(825 - 447*z + 664*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(35 - 19*z + 53*z^2)*H[1, 0, z])/9 - 
              (4*(12 + 29*z + 24*z^2)*H[1, 1, z])/3))/z - 
           (16*(3 + 21*z + 8*z^2)*H[2, 0, z])/3 - (8*(15 + 21*z + 4*z^2)*
             H[2, 1, z])/3 - (4*(33 - 3*z + 112*z^2)*H[0, 0, 0, z])/3 + 
           (64*(1 - z)*(2 - z + 2*z^2)*((-3*H[1, 2, z])/2 - (3*H[1, 0, 0, z])/
               2))/(9*z) - 48*(-1 + z)*H[1, 1, 0, z] + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/(3*z) + 
           Lh*((-4*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) - 
             (8*(21 - 30*z + 32*z^2)*H[0, z])/9 + (4*(3 + 3*z + 8*z^2)*H[0, 
                0, z])/3 - 8*(1 + z)*H[0, 0, 0, z] + (64*(1 - z)*(2 - z + 
                2*z^2)*((3*H[1, 0, z])/4 + (3*zeta[2])/4))/(9*z)) - 
           (8*(5 + 324*z + 108*z^2 + 136*z^3)*zeta[2])/(9*z) + 
           (4*(-3 + 27*z + 104*z^2)*H[0, z]*zeta[2])/3 + 
           (16*(-4 - 6*z - 21*z^2 + 10*z^3)*zeta[3])/(3*z) + 
           (4*(1 + z)*(756*H[4, z] + 432*H[3, 0, z] + 216*H[2, 1, 0, z] + 
              108*H[2, 1, 1, z] + 540*H[0, 0, 0, 0, z] - 810*H[0, 0, z]*zeta[
                2] - 108*H[0, z]*zeta[3] + 702*zeta[4]))/27) + 
         (4*(1 + z)*(56*H[5, z] + 8*H[2, 3, z] + 16*H[4, 0, z] - 
            24*H[4, 1, z] + 16*H[2, 1, 2, z] - 8*H[2, 2, 0, z] + 
            16*H[3, 0, 0, z] - 8*H[3, 1, 0, z] - 4*H[3, 1, 1, z] - 
            4*H[2, 0, 0, 0, z] + 32*H[2, 1, 0, 0, z] - 8*H[2, 1, 1, 0, z] - 
            8*H[2, 1, 1, 1, z] + 48*H[0, 0, 0, 0, 0, z] - 
            8*H[2, 0, z]*zeta[2] - 16*H[2, 1, z]*zeta[2] - 59*H[0, 0, 0, z]*
             zeta[2] - 48*H[2, z]*zeta[3] - 72*H[0, 0, z]*zeta[3] + 
            28*zeta[2]*zeta[3] - 56*H[0, z]*zeta[4] - 144*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - z)*(228133 - 36824*z + 356788*z^2))/(729*z) - 
         (2*(17152 + 143678*z + 34691*z^2 + 214384*z^3)*H[0, z])/(243*z) + 
         (2*(1 - z)*(14944 - 3245*z + 15520*z^2)*H[1, z])/(243*z) + 
         (4*(-724 - 451*z + 224*z^2)*H[3, z])/27 + 
         (4*(-109 - 91*z + 8*z^2)*H[4, z])/9 + (16*(-25 + 13*z)*H[-4, 0, z])/
          3 + (8*(87 - 99*z + 112*z^2)*H[-3, 0, z])/9 - 
         (8*(576 + 93*z + 544*z^2)*H[-2, 0, z])/27 + 
         (8*(27 + z + 16*z^2)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(906 - 77*z + 828*z^2)*H[-1, 0, z])/(27*z) + 
         (4*(14795 + 3176*z + 16868*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(4*(4481 + 272*z + 6272*z^2)*H[1, 0, z] + 
            4*(463 + 2098*z + 184*z^2)*H[1, 1, z]))/(81*z) + 
         (4*(59 + 35*z + 8*z^2)*H[3, 1, z])/9 - (16*(5 + 3*z)*H[3, 2, z])/3 - 
         64*z*H[4, 0, z] + (8*(-37 + 29*z)*H[-3, 0, 0, z])/3 - 
         (64*(-2 + z)*z*H[-2, -1, 0, z])/3 + (4*(159 - 315*z + 184*z^2)*
           H[-2, 0, 0, z])/9 + 8*(1 + z)*H[-1, 2, 0, z] - 
         (4*(1261 - 587*z + 1758*z^2)*H[0, 0, 0, z])/27 + 
         (48*(-4 - 6*z - 7*z^2 + 4*z^3)*H[2, 2, z] - 
           8*(-4 + 11*z + 35*z^2 + 4*z^3)*H[2, 1, 1, z])/(9*z) - 
         (16*(-6 + 11*z)*H[3, 0, 0, z])/3 + (8*(-11 + 3*z)*H[3, 1, 0, z])/3 + 
         (8*(121 + 25*z)*H[0, 0, 0, 0, z])/9 + 16*(-4 + 3*z)*
          H[0, 0, 0, 0, 0, z] + Lp^3*((4*(1 - z)*(44 - z + 44*z^2))/(9*z) + 
           (8*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (16*(-1 + 2*z)*H[0, 0, z])/3 + (4*(1 + z)*(36*H[2, z] - 
              36*zeta[2]))/27) - (8*(27 - 7*z + 20*z^2)*H[-2, z]*zeta[2])/3 - 
         20*(1 - z)*H[1, 0, z]*zeta[2] + 
         (4*(1256 - 2068*z + 2969*z^2 + 1000*z^3)*H[2, z] - 
           8*(-3002 + 1099*z - 2936*z^2 + 3932*z^3)*zeta[2])/(81*z) + 
         ((1 + z)*(-8*(116 - 101*z + 116*z^2)*H[-1, 2, z] + 
            16*(20 + 31*z + 74*z^2)*H[-1, -1, 0, z] - 
            4*(484 - 25*z + 592*z^2)*H[-1, 0, 0, z] + 16*(68 - 35*z + 95*z^2)*
             H[-1, z]*zeta[2]))/(27*z) + 
         ((1 - z)*(8*(-5 + 2*z)*(-16 + 67*z)*H[1, 2, z] - 
            24*(249 - 2*z + 249*z^2)*H[1, 0, 0, z] + 
            16*(230 + 11*z + 257*z^2)*H[1, 1, 0, z] - 
            4*(-32 + 103*z + 76*z^2)*H[1, 1, 1, z] + 
            4*(748 + 475*z + 748*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         (12*(-24 + 26*z + 47*z^2)*H[3, 0, z] + 4*(159 + 294*z + 265*z^2 + 
             112*z^3)*H[2, 1, 0, z] - 4*(-37 - 56*z - 2*z^2 + 8*z^3)*
            H[0, 0, z]*zeta[2])/(9*(1 + z)) - (208*(2 + z)*H[0, 0, z]*
           zeta[3])/3 - (8*(11 + 27*z)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - z)*(883 - 476*z + 1450*z^2))/(27*z) - 
           (4*(52 + 175*z + 19*z^2 + 272*z^3)*H[0, z])/(9*z) - 
           (4*(1 - z)*(44 + 95*z + 80*z^2)*H[1, z])/(9*z) - 
           (8*(-4 + 11*z + 17*z^2 + 4*z^3)*H[2, z])/(3*z) + 
           32*(-1 + z)*H[-2, 0, z] - (8*(-17 + 4*z)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (4*(1 + z)*(108*H[3, z] + 108*H[2, 0, z]))/27 + 
           32*(-1 + z)*H[0, 0, 0, z] + 16*(-1 + z)*H[0, z]*zeta[2] + 
           ((1 + z)*((16*(4 - 7*z + 4*z^2)*H[-1, 0, z])/3 + 
              (8*(4 + 7*z + 4*z^2)*zeta[2])/3))/z + 32*(-1 + 2*z)*zeta[3]) + 
         (24*(52 + 144*z + 123*z^2 + 124*z^3)*H[2, 0, z] - 
           4*(-116 - 371*z - 488*z^2 + 40*z^3)*H[2, 1, z] + 
           8*(156 + 776*z + 731*z^2 + 254*z^3)*H[0, z]*zeta[2] - 
           4*(-1620 + 2203*z - 4100*z^2 + 700*z^3)*zeta[3])/(27*z) - 
         (8*(1 - z)*(H[5, z] - 2*H[-3, 2, z] + H[-2, 3, z] - 
            8*H[-3, -1, 0, z] - 10*H[-2, -2, 0, z] + 2*H[-2, -1, 2, z] - 
            2*H[-2, 2, 0, z] + 4*H[-2, -1, -1, 0, z] - 
            23*H[-2, -1, 0, 0, z] + 16*H[-2, 0, 0, 0, z] - 
            2*H[-3, z]*zeta[2] + 7*H[3, z]*zeta[2] - 8*H[-2, 0, z]*zeta[2] - 
            2*H[-2, z]*zeta[3]))/3 + 
         ((1 + z)*(12*(8 + z + 8*z^2)*H[-1, 3, z] - 8*(16 - 37*z + 16*z^2)*
             H[-1, -2, 0, z] - 8*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
            16*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] - 36*(8 - 19*z + 8*z^2)*
             H[-1, -1, 0, 0, z] + 96*(-2 + z)*(-1 + 2*z)*H[-1, 0, 0, 0, z] - 
            16*(14 - 11*z + 14*z^2)*H[-1, 0, z]*zeta[2] - 16*(2 + z + 2*z^2)*
             (2*H[-1, 2, 1, z] - 5*H[-1, -1, z]*zeta[2]) - 24*(4 - z + 4*z^2)*
             H[-1, z]*zeta[3]))/(9*z) + 
         ((1 - z)*(-4*(64 - 5*z + 64*z^2)*H[1, 3, z] + 16*(8 + 5*z + 8*z^2)*
             H[1, -2, 0, z] - 4*(32 + 29*z + 32*z^2)*H[1, 1, 2, z] - 
            24*(16 + 13*z + 16*z^2)*H[1, 2, 0, z] + 4*(104 + 119*z + 104*z^2)*
             H[1, 0, 0, 0, z] - 28*(16 + 19*z + 16*z^2)*H[1, 1, 0, 0, z] + 
            16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] - 32*(1 - 5*z + z^2)*
             H[1, 1, z]*zeta[2] - 4*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] - 
              H[1, z]*zeta[3])))/(9*z) + (2*(-201 + 5*z)*H[0, z]*zeta[4])/3 + 
         Lp*((4*(1 - z)*(4544 + 1231*z + 7922*z^2))/(27*z) + 
           (8*(284 + 2666*z + 1733*z^2 + 2877*z^3)*H[0, z])/(27*z) + 
           (4*(1 - z)*(-100 - 671*z + 2*z^2)*H[1, z])/(9*z) - 
           (4*(59 + 41*z + 8*z^2)*H[3, z])/3 + 16*(-7 + 3*z)*H[-3, 0, z] + 
           (8*(15 - 39*z + 32*z^2)*H[-2, 0, z])/3 - 
           (16*(1 + z)*(61 + 11*z + 88*z^2)*H[-1, 0, z])/(9*z) - 
           (4*(497 - 304*z + 700*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(70 + 19*z + 79*z^2)*H[1, 0, z])/9 + 
              (4*(6 + 25*z + 18*z^2)*H[1, 1, z])/3))/z - 32*z*H[3, 0, z] + 
           64*(-1 + z)*H[-2, 0, 0, z] - (8*(-46 + 5*z)*H[0, 0, 0, z])/3 + 
           16*(-5 + 4*z)*H[0, 0, 0, 0, z] + 8*(-1 + z)*H[0, 0, z]*zeta[2] + 
           ((4*(-104 - 383*z - 383*z^2 + 90*z^3)*H[2, z])/9 + 
             (4*(-368 + 599*z - 229*z^2 + 138*z^3)*zeta[2])/9)/z + 
           ((1 + z)*((32*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
              (16*(10 - 13*z + 10*z^2)*H[-1, 0, 0, z])/3 - 
              (32*(2 + z + 2*z^2)*H[-1, z]*zeta[2])/3))/z + 
           ((1 - z)*((-8*(4 + 7*z + 4*z^2)*H[1, 2, z])/3 + 4*(8 + 17*z + 
                8*z^2)*H[1, 0, 0, z] - 8*(4 + 7*z + 4*z^2)*H[1, 1, 0, z] - 
              (8*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/3 - (8*(4 + 7*z + 4*z^2)*
                H[1, z]*zeta[2])/3))/z + (4*(1 + z)*(54*H[4, z] - 
              108*H[2, 2, z] - 108*H[3, 1, z] + 378*H[2, 0, 0, z] - 
              324*H[2, 1, 0, z] - 108*H[2, 1, 1, z] - 108*H[2, z]*zeta[2]))/
            27 - 16*(13 + 8*z)*H[0, z]*zeta[3] + 
           ((-16*(4 + 9*z + 6*z^2 + 2*z^3)*H[2, 0, z])/3 + 
             (8*(-4 + 11*z + 20*z^2 + 4*z^3)*H[2, 1, z])/3 + 
             (4*(-16 + 35*z - 49*z^2 + 8*z^3)*H[0, z]*zeta[2])/3 + 
             (8*(-44 - 4*z - 49*z^2 + 52*z^3)*zeta[3])/3)/z - 
           2*(145 + 151*z)*zeta[4]) + 
         (-8*(72 + 141*z + 141*z^2 + 109*z^3 + 28*z^4)*H[2, 0, 0, z] + 
           12*(16 + 79*z + 120*z^2 + 87*z^3 + 24*z^4)*H[2, z]*zeta[2] + 
           8*(24 - 14*z - 136*z^2 + 47*z^3 + 136*z^4)*H[0, z]*zeta[3] + 
           (1840 + 2551*z + 4956*z^2 + 4935*z^3 + 672*z^4)*zeta[4])/
          (9*z*(1 + z)) - (8*(1 + z)*(3*H[2, 3, z] + H[4, 1, z] - 
            3*H[-1, 3, 0, z] - 4*H[2, -2, 0, z] + 5*H[2, 1, 2, z] + 
            14*H[2, 2, 0, z] - 2*H[3, 1, 1, z] - 6*H[-1, 2, 0, 0, z] + 
            6*H[-1, 2, 1, 0, z] - 19*H[2, 0, 0, 0, z] + 21*H[2, 1, 0, 0, z] - 
            H[2, 1, 1, 0, z] - 4*H[2, 1, 1, 1, z] + 6*H[-1, 2, z]*zeta[2] + 
            5*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 3*H[-1, 0, 0, z]*
             zeta[2] - H[0, 0, 0, z]*zeta[2] + H[2, z]*zeta[3] + 
            6*H[-1, 0, z]*zeta[3] + (3*H[-1, z]*zeta[4])/2))/3 + 
         32*(-1 + 9*z)*zeta[5]) - (dabc2*TF*((33280*(1 - z))/27 + 
          (16*(-388 + 369*z)*H[0, z])/27 + (16*(1 - z)*(-144 + 2243*z)*
            H[1, z])/(27*z) + (32*(116 + 773*z)*H[2, z])/27 - 
          (32*(222 + 273*z + 232*z^2)*H[3, z])/27 + 
          (224*(3 + 3*z + 8*z^2)*H[4, z])/9 - (64*(7 + 9*z)*H[5, z])/3 - 
          (128*(-1 + 5*z)*H[-4, 0, z])/3 - (64*(39 - 15*z + 32*z^2)*
            H[-3, 0, z])/9 + (64*(99 + 198*z + 116*z^2)*H[-2, 0, z])/27 - 
          (64*(27 + z + 16*z^2)*H[-2, 2, z])/3 - (7264*(1 + z)*H[-1, 0, z])/
           27 + (64*(-227 + 271*z)*H[0, 0, z])/27 - 
          (32*(1 - z)*(153*H[1, 0, z] - 91*H[1, 1, z]))/9 + 
          (128*(-5 + 4*z)*H[2, 0, z])/3 + (1312*(1 + z)*H[2, 1, z])/9 + 
          (64*(6 + 3*z + 8*z^2)*H[2, 2, z])/3 - (32*(-3 + 27*z + 16*z^2)*
            H[3, 1, z])/9 - (64*(-5 + 13*z)*H[-3, 0, 0, z])/3 + 
          (512*z^2*H[-2, -1, 0, z])/3 - (32*(87 - 99*z + 88*z^2)*
            H[-2, 0, 0, z])/9 - 64*(1 + z)*(H[-1, -2, 0, z] + 
            H[-1, 2, 0, z]) - (32*(336 + 261*z + 232*z^2)*H[0, 0, 0, z])/27 - 
          128*(1 - z)*H[1, -2, 0, z] - (64*(1 - z)*(27*H[1, 2, z] + 
             46*H[1, 0, 0, z] + 72*H[1, 1, 0, z]))/9 - 
          (128*(-1 + 2*z)*H[3, 0, 0, z])/3 + 
          (64*(3 + 8*z^2)*H[0, 0, 0, 0, z])/3 - (32*(757 + 359*z)*zeta[2])/
           27 + (64*(27 + z + 20*z^2)*H[-2, z]*zeta[2])/3 + 
          (128*(60 + 93*z + 116*z^2)*H[0, z]*zeta[2])/27 - 
          (32*(1 - z)*(116 + 83*z + 116*z^2)*H[1, z]*zeta[2])/(27*z) + 
          (64*(-1 + 9*z)*H[3, z]*zeta[2])/3 - (256*(1 + z)^3*H[-1, -1, z]*
            zeta[2])/(3*z) + ((1 + z)*(64*(116 - 101*z + 116*z^2)*
              H[-1, 2, z] - 256*(29 + 22*z + 29*z^2)*H[-1, -1, 0, z] + 
             32*(232 + 65*z + 232*z^2)*H[-1, 0, 0, z] - 
             192*(58 - 19*z + 58*z^2)*H[-1, z]*zeta[2]))/(27*z) + 
          (64*(522 - 141*z + 290*z^2)*zeta[3])/27 - 
          (64*(-7 + 5*z)*zeta[2]*zeta[3])/3 - 
          (64*(1 - z)*(2*H[-3, 2, z] - H[-2, 3, z] - 2*H[3, 2, z] + 
             8*H[-3, -1, 0, z] + 2*H[-2, -2, 0, z] - 2*H[-2, -1, 2, z] + 
             2*H[-2, 2, 0, z] + 5*H[3, 1, 0, z] + 4*H[-2, -1, -1, 0, z] + 
             11*H[-2, -1, 0, 0, z] - 8*H[-2, 0, 0, 0, z] + 
             2*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] - 
             2*H[-2, z]*zeta[3]))/3 + ((1 + z)*(-96*(8 + z + 8*z^2)*
              H[-1, 3, z] + 64*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
             128*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] + 
             96*(8 - 29*z + 8*z^2)*H[-1, -1, 0, 0, z] - 512*(1 - 4*z + z^2)*
              H[-1, 0, 0, 0, z] + 128*(2 + z + 2*z^2)*(2*H[-1, 2, 1, z] + 3*
                H[-1, 0, z]*zeta[2]) + 64*(4 + 11*z + 4*z^2)*H[-1, z]*
              zeta[3]))/(9*z) + ((1 - z)*(32*(32 + 65*z + 32*z^2)*
              H[1, 3, z] - 96*(16 + 19*z + 16*z^2)*H[1, 1, 2, z] - 
             192*(8 - z + 8*z^2)*H[1, 2, 0, z] + 32*(32 - 7*z + 32*z^2)*
              H[1, 0, 0, 0, z] - 32*(16 + 73*z + 16*z^2)*H[1, 1, 0, 0, z] - 
             96*(32 + 29*z + 32*z^2)*H[1, 1, 1, 0, z] - 
             32*(80 + 77*z + 80*z^2)*H[1, 0, z]*zeta[2] - 
             128*(14 + 11*z + 14*z^2)*H[1, 1, z]*zeta[2] - 
             160*(16 + z + 16*z^2)*H[1, z]*zeta[3]))/(9*z) - 
          (128*(3*H[0, 0, 0, 0, 0, z] - 13*H[0, 0, z]*zeta[3]))/3 - 
          (16*(39 + 5*z)*H[0, z]*zeta[4])/3 + Lp*((6400*(-1 + z))/3 - 
            (32*(100 + 9*z)*H[0, z])/3 + (2912*(-1 + z)*H[1, z])/3 + 
            (32*(-3 + 27*z + 16*z^2)*H[3, z])/3 - 128*(-1 + z)*H[-3, 0, z] - 
            (64*(3 - 9*z + 8*z^2)*H[-2, 0, z])/3 + 
            (4*(1 + z)*(-2952*H[2, z] + 1872*H[-1, 0, z]))/27 - 
            (32*(38 + 29*z)*H[0, 0, z])/3 + 256*(-1 + z)*H[-2, -1, 0, z] - 
            128*(-1 + z)*H[-2, 0, 0, z] + (64*(3 + 8*z^2)*H[0, 0, 0, z])/3 - 
            96*(-1 + z)*H[1, 0, 0, z] - 128*H[0, 0, 0, 0, z] + 
            (32*(67 + 41*z)*zeta[2])/3 + 128*(-1 + z)*H[-2, z]*zeta[2] - 
            (32*(3 + 27*z + 32*z^2)*H[0, z]*zeta[2])/3 + 
            (64*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z]*zeta[2])/(3*z) + 
            64*(5 + 3*z)*H[0, 0, z]*zeta[2] + 
            ((1 + z)*((-256*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
               (128*(4 - 7*z + 4*z^2)*H[-1, -1, 0, z])/3 - (64*(8 - 5*z + 
                  8*z^2)*H[-1, 0, 0, z])/3 + 64*(4 - z + 4*z^2)*H[-1, z]*
                zeta[2]))/z + (4*(1 + z)*(-1296*H[4, z] + 432*H[2, 0, 0, z] + 
               864*H[2, z]*zeta[2]))/27 - (256*(3 + 5*z^2)*zeta[3])/3 + 
            256*H[0, z]*zeta[3] - 80*(3 + 5*z)*zeta[4]) + 
          (96*(12 + 8*z + 9*z^2 + 16*z^3)*H[3, 0, z] + 
            64*(-6 + 5*z^2 + 8*z^3)*H[2, 0, 0, z] + 96*(15 + 12*z + 35*z^2 + 
              32*z^3)*H[2, 1, 0, z] + 96*(9 + 6*z + 11*z^2 + 8*z^3)*H[2, z]*
             zeta[2] - 96*(21 + 34*z + 40*z^2 + 24*z^3)*H[0, 0, z]*zeta[2] - 
            64*(-15 - 24*z + 26*z^2 + 44*z^3)*H[0, z]*zeta[3] + 
            8*(-15 - 606*z - 421*z^2 + 152*z^3)*zeta[4])/(9*(1 + z)) + 
          (64*(1 + z)*(9*H[2, 3, z] + 3*H[4, 1, z] + 3*H[-1, 3, 0, z] - 
             4*H[2, -2, 0, z] - 9*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
             6*H[-1, 2, 0, 0, z] - 6*H[-1, 2, 1, 0, z] + H[2, 0, 0, 0, z] - 
             9*H[2, 1, 0, 0, z] - 15*H[2, 1, 1, 0, z] - 6*H[-1, 2, z]*
              zeta[2] - 13*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 
             3*H[-1, 0, 0, z]*zeta[2] + 9*H[0, 0, 0, z]*zeta[2] - 
             5*H[2, z]*zeta[3] - 6*H[-1, 0, z]*zeta[3] - (3*H[-1, z]*zeta[4])/
              2))/3 - (64*(53 + 15*z)*zeta[5])/3))/(16*nc))
 
TMDpdf["qqp"] = as^2*CF*TF*((2*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) + 
       (4*(21 - 30*z + 32*z^2)*H[0, z])/9 + 
       Lp^2*((2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) + 4*(1 + z)*H[0, z]) - 
       (2*(3 + 3*z + 8*z^2)*H[0, 0, z])/3 + 
       Lp*((-8*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) - 
         (4*(3 + 9*z + 8*z^2)*H[0, z])/3 + 8*(1 + z)*H[0, 0, z]) + 
       4*(1 + z)*H[0, 0, 0, z] - (8*(1 - z)*(2 - z + 2*z^2)*
         (H[1, 0, z] + zeta[2]))/(3*z)) + 
     as^3*(CF*Nf*TF^2*((32*(1 - z)*(1058 - 2689*z + 1571*z^2))/(729*z) + 
         (16*(-661 - 337*z + 534*z^2)*H[0, z])/243 + 
         Lp^3*((-16*(1 - z)*(4 + 7*z + 4*z^2))/(27*z) - (32*(1 + z)*H[0, z])/
            9) + (32*(1 - z)*(75 + 19*z + 75*z^2)*H[1, z])/(81*z) + 
         (32*(100 - 26*z + 57*z^2)*H[2, z])/81 - 
         (32*(137 + 38*z + 18*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(-576*(1 - z + z^2)*H[1, 0, z] + 16*(38 - 79*z + 38*z^2)*
             H[1, 1, z]))/(81*z) + (16*(-49 - 49*z + 24*z^2)*H[0, 0, 0, z])/
          27 + Lp^2*((16*(1 - z)*(2 - 19*z + 2*z^2))/(9*z) + 
           (16*(-13 - 13*z + 4*z^2)*H[0, z])/9 + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 72*H[0, 0, z] - 72*zeta[2]))/27) - 
         (32*(18 + 64*z + 10*z^2 + 39*z^3)*zeta[2])/(81*z) - 
         (32*(-5 - 5*z + 6*z^2)*(2*H[3, z] - H[2, 1, z] - 2*H[0, z]*zeta[2]))/
          27 + ((1 - z)*(16*(4 + 7*z + 4*z^2)*H[1, 1, 1, z] - 
            192*(2 - z + 2*z^2)*(H[1, 2, z] - H[1, 0, 0, z] + 
              2*H[1, 1, 0, z] + H[1, z]*zeta[2])))/(27*z) + 
         Lp*((-128*(1 - z)*(1 + 2*z)*(17 + 4*z))/(81*z) + 
           (32*(-58 - z + 13*z^2)*H[0, z])/27 - 
           (16*(1 - z)*(32 - 67*z + 50*z^2)*H[1, z])/(27*z) - 
           (32*(-5 - 2*z + 6*z^2)*H[2, z])/9 + (32*(-13 - 13*z + 4*z^2)*
             H[0, 0, z])/9 + (64*(1 - z)*(2 - z + 2*z^2)*H[1, 0, z])/(9*z) - 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(9*z) + 
           (32*(4 - 11*z + 4*z^2 + 2*z^3)*zeta[2])/(9*z) + 
           (4*(1 + z)*(144*H[3, z] - 72*H[2, 1, z] - 144*H[0, 0, 0, z] - 
              144*H[0, z]*zeta[2] - 72*zeta[3]))/27) + 
         (32*(-12 + 13*z - 23*z^2 + 18*z^3)*zeta[3])/(27*z) + 
         (16*(1 + z)*(8*H[4, z] - 4*H[3, 1, z] + 2*H[2, 1, 1, z] - 
            10*H[0, 0, 0, 0, z] - 8*H[0, 0, z]*zeta[2] - 4*H[0, z]*zeta[3] - 
            9*zeta[4]))/9) + CF^2*TF*((-2*(1 - z)*(2421 + 56*z + 7512*z^2))/
          (81*z) + (2*(2707 - 8308*z + 5720*z^2)*H[0, z])/81 + 
         Lp^4*((-2*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) - 4*(1 + z)*H[0, z]) - 
         (2*(1 - z)*(4343 - 5805*z + 7088*z^2)*H[1, z])/(81*z) - 
         (4*(-1524 + 75*z + 2882*z^2)*H[2, z])/81 + 
         (8*(229 - 55*z + 104*z^2)*H[3, z])/9 - 
         (16*(-24 - 27*z + 40*z^2)*H[4, z])/9 - (2*(2733 + 9273*z + 5864*z^2)*
           H[0, 0, z])/81 + ((1 - z)*(8*(101 + 161*z + 362*z^2)*H[1, 0, z] - 
            4*(361 + 2557*z + 406*z^2)*H[1, 1, z]))/(81*z) + 
         (16*(-15 + 123*z + 68*z^2)*H[2, 0, z])/27 - 
         (4*(612 + 423*z + 184*z^2)*H[2, 1, z])/27 + 
         (16*(11 + 10*z)*H[2, 2, z])/3 - (16*(12 + 45*z + 4*z^2)*H[3, 0, z])/
          9 + (16*(-6 + 9*z + 16*z^2)*H[3, 1, z])/9 + 
         (4*(257 - 167*z + 376*z^2)*H[0, 0, 0, z])/9 + 
         (16*(-2 + z)*(-5 + 4*z)*H[2, 0, 0, z])/3 - 
         (16*(7 + 2*z + 4*z^2)*H[2, 1, 0, z])/3 + 
         (16*(9 + 21*z + 4*z^2)*H[2, 1, 1, z])/9 - 
         (8*(66 - 15*z + 140*z^2)*H[0, 0, 0, 0, z])/9 + 
         Lp^3*((2*(1 - z)*(88 + 89*z + 124*z^2))/(9*z) + 
           (8*(18 + 21*z + 4*z^2)*H[0, z])/9 + 
           Lh*((-4*(1 - z)*(4 + 7*z + 4*z^2))/(3*z) - 8*(1 + z)*H[0, z]) + 
           (16*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (4*(1 + z)*(72*H[2, z] - 18*H[0, 0, z] - 72*zeta[2]))/27) + 
         (2*(-1812 - 1815*z + 537*z^2 + 5956*z^3)*zeta[2])/(81*z) - 
         (4*(617 - 134*z + 272*z^2)*H[0, z]*zeta[2])/9 - 
         (16*(14 + 7*z + 4*z^2)*H[2, z]*zeta[2])/3 + 
         (2*(-111 - 279*z + 440*z^2)*H[0, 0, z]*zeta[2])/9 + 
         ((1 - z)*(16*(20 + 203*z + 20*z^2)*H[1, 2, z] - 
            16*(-1 - 160*z + 26*z^2)*H[1, 0, 0, z] - 8*(8 + 209*z + 8*z^2)*
             H[1, 1, 0, z] + 12*(4 + 47*z + 40*z^2)*H[1, 1, 1, z] + 
            8*(8 - 493*z + 8*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         Lp^2*((-4*(1 - z)*(248 - 253*z + 482*z^2))/(27*z) - 
           4*(-13 + 21*z)*H[0, z] - (4*(1 - z)*(68 - 121*z + 104*z^2)*
             H[1, z])/(9*z) - (16*(-3 + 3*z + 8*z^2)*H[2, z])/3 - 
           2*(-5 - 9*z + 24*z^2)*H[0, 0, z] + 
           Lh*((16*(1 - z)*(13 - 5*z + 22*z^2))/(9*z) + 
             (8*(3 + 9*z + 8*z^2)*H[0, z])/3 - 16*(1 + z)*H[0, 0, z]) + 
           16*(1 - z)*z*H[1, 0, z] + (16*(1 - z)*(1 + z)*H[1, 0, z])/z + 
           (2*(4 - 39*z + 39*z^2 + 60*z^3)*zeta[2])/(3*z) + 
           (4*(1 + z)*(324*H[3, z] + 108*H[2, 0, z] + 189*H[0, 0, 0, z] - 
              351*H[0, z]*zeta[2] - 108*zeta[3]))/27) - 
         (4*(-768 - 720*z - 999*z^2 + 1528*z^3)*zeta[3])/(27*z) + 
         (32*(42 + 81*z + 38*z^2)*H[0, z]*zeta[3])/9 + 
         ((1 - z)*(-16*(20 - 19*z + 20*z^2)*H[1, 3, z] + 64*(5 + 2*z + 5*z^2)*
             H[1, 1, 2, z] - 8*(52 - 17*z + 52*z^2)*H[1, 0, 0, 0, z] + 
            32*(2 + 17*z + 2*z^2)*H[1, 1, 0, 0, z] + 16*(32 - 25*z + 32*z^2)*
             H[1, 1, 1, 0, z] - 16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] + 
            8*(70 - 53*z + 70*z^2)*H[1, 0, z]*zeta[2] + 16*(8 - 13*z + 8*z^2)*
             (H[1, 2, 0, z] + 2*H[1, 1, z]*zeta[2]) + 96*(4 - 11*z + 4*z^2)*
             H[1, z]*zeta[3]))/(9*z) - (4*(-78 + 531*z + 66*z^2 + 82*z^3)*
           zeta[4])/(9*z) + Lp*((-2*(1 - z)*(12 + 495*z + 704*z^2))/(9*z) - 
           (4*(313 + 1139*z + 118*z^2)*H[0, z])/9 + 
           (8*(1 - z)*(122 + 359*z + 89*z^2)*H[1, z])/(9*z) + 
           (8*(116 + 31*z + 44*z^2)*H[2, z])/3 - (8*(-9 + 15*z + 40*z^2)*
             H[3, z])/3 + (2*(825 - 447*z + 664*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(35 - 19*z + 53*z^2)*H[1, 0, z])/9 - 
              (4*(12 + 29*z + 24*z^2)*H[1, 1, z])/3))/z - 
           (16*(3 + 21*z + 8*z^2)*H[2, 0, z])/3 - (8*(15 + 21*z + 4*z^2)*
             H[2, 1, z])/3 - (4*(33 - 3*z + 112*z^2)*H[0, 0, 0, z])/3 + 
           (64*(1 - z)*(2 - z + 2*z^2)*((-3*H[1, 2, z])/2 - (3*H[1, 0, 0, z])/
               2))/(9*z) - 48*(-1 + z)*H[1, 1, 0, z] + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/(3*z) + 
           Lh*((-4*(1 - z)*(172 - 143*z + 136*z^2))/(27*z) - 
             (8*(21 - 30*z + 32*z^2)*H[0, z])/9 + (4*(3 + 3*z + 8*z^2)*H[0, 
                0, z])/3 - 8*(1 + z)*H[0, 0, 0, z] + (64*(1 - z)*(2 - z + 
                2*z^2)*((3*H[1, 0, z])/4 + (3*zeta[2])/4))/(9*z)) - 
           (8*(5 + 324*z + 108*z^2 + 136*z^3)*zeta[2])/(9*z) + 
           (4*(-3 + 27*z + 104*z^2)*H[0, z]*zeta[2])/3 + 
           (16*(-4 - 6*z - 21*z^2 + 10*z^3)*zeta[3])/(3*z) + 
           (4*(1 + z)*(756*H[4, z] + 432*H[3, 0, z] + 216*H[2, 1, 0, z] + 
              108*H[2, 1, 1, z] + 540*H[0, 0, 0, 0, z] - 810*H[0, 0, z]*zeta[
                2] - 108*H[0, z]*zeta[3] + 702*zeta[4]))/27) + 
         (4*(1 + z)*(56*H[5, z] + 8*H[2, 3, z] + 16*H[4, 0, z] - 
            24*H[4, 1, z] + 16*H[2, 1, 2, z] - 8*H[2, 2, 0, z] + 
            16*H[3, 0, 0, z] - 8*H[3, 1, 0, z] - 4*H[3, 1, 1, z] - 
            4*H[2, 0, 0, 0, z] + 32*H[2, 1, 0, 0, z] - 8*H[2, 1, 1, 0, z] - 
            8*H[2, 1, 1, 1, z] + 48*H[0, 0, 0, 0, 0, z] - 
            8*H[2, 0, z]*zeta[2] - 16*H[2, 1, z]*zeta[2] - 59*H[0, 0, 0, z]*
             zeta[2] - 48*H[2, z]*zeta[3] - 72*H[0, 0, z]*zeta[3] + 
            28*zeta[2]*zeta[3] - 56*H[0, z]*zeta[4] - 144*zeta[5]))/3) + 
       CA*CF*TF*((-4*(1 - z)*(228133 - 36824*z + 356788*z^2))/(729*z) - 
         (2*(17152 + 143678*z + 34691*z^2 + 214384*z^3)*H[0, z])/(243*z) + 
         (2*(1 - z)*(14944 - 3245*z + 15520*z^2)*H[1, z])/(243*z) + 
         (4*(-724 - 451*z + 224*z^2)*H[3, z])/27 + 
         (4*(-109 - 91*z + 8*z^2)*H[4, z])/9 + (16*(-25 + 13*z)*H[-4, 0, z])/
          3 + (8*(87 - 99*z + 112*z^2)*H[-3, 0, z])/9 - 
         (8*(576 + 93*z + 544*z^2)*H[-2, 0, z])/27 + 
         (8*(27 + z + 16*z^2)*H[-2, 2, z])/3 + 
         (4*(1 + z)*(906 - 77*z + 828*z^2)*H[-1, 0, z])/(27*z) + 
         (4*(14795 + 3176*z + 16868*z^2)*H[0, 0, z])/81 + 
         ((1 - z)*(4*(4481 + 272*z + 6272*z^2)*H[1, 0, z] + 
            4*(463 + 2098*z + 184*z^2)*H[1, 1, z]))/(81*z) + 
         (4*(59 + 35*z + 8*z^2)*H[3, 1, z])/9 - (16*(5 + 3*z)*H[3, 2, z])/3 - 
         64*z*H[4, 0, z] + (8*(-37 + 29*z)*H[-3, 0, 0, z])/3 - 
         (64*(-2 + z)*z*H[-2, -1, 0, z])/3 + (4*(159 - 315*z + 184*z^2)*
           H[-2, 0, 0, z])/9 + 8*(1 + z)*H[-1, 2, 0, z] - 
         (4*(1261 - 587*z + 1758*z^2)*H[0, 0, 0, z])/27 + 
         (48*(-4 - 6*z - 7*z^2 + 4*z^3)*H[2, 2, z] - 
           8*(-4 + 11*z + 35*z^2 + 4*z^3)*H[2, 1, 1, z])/(9*z) - 
         (16*(-6 + 11*z)*H[3, 0, 0, z])/3 + (8*(-11 + 3*z)*H[3, 1, 0, z])/3 + 
         (8*(121 + 25*z)*H[0, 0, 0, 0, z])/9 + 16*(-4 + 3*z)*
          H[0, 0, 0, 0, 0, z] + Lp^3*((4*(1 - z)*(44 - z + 44*z^2))/(9*z) + 
           (8*(4 + 11*z + 8*z^2)*H[0, z])/(9*z) + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) + 
           (16*(-1 + 2*z)*H[0, 0, z])/3 + (4*(1 + z)*(36*H[2, z] - 
              36*zeta[2]))/27) - (8*(27 - 7*z + 20*z^2)*H[-2, z]*zeta[2])/3 - 
         20*(1 - z)*H[1, 0, z]*zeta[2] + 
         (4*(1256 - 2068*z + 2969*z^2 + 1000*z^3)*H[2, z] - 
           8*(-3002 + 1099*z - 2936*z^2 + 3932*z^3)*zeta[2])/(81*z) + 
         ((1 + z)*(-8*(116 - 101*z + 116*z^2)*H[-1, 2, z] + 
            16*(20 + 31*z + 74*z^2)*H[-1, -1, 0, z] - 
            4*(484 - 25*z + 592*z^2)*H[-1, 0, 0, z] + 16*(68 - 35*z + 95*z^2)*
             H[-1, z]*zeta[2]))/(27*z) + 
         ((1 - z)*(8*(-5 + 2*z)*(-16 + 67*z)*H[1, 2, z] - 
            24*(249 - 2*z + 249*z^2)*H[1, 0, 0, z] + 
            16*(230 + 11*z + 257*z^2)*H[1, 1, 0, z] - 
            4*(-32 + 103*z + 76*z^2)*H[1, 1, 1, z] + 
            4*(748 + 475*z + 748*z^2)*H[1, z]*zeta[2]))/(27*z) + 
         (12*(-24 + 26*z + 47*z^2)*H[3, 0, z] + 4*(159 + 294*z + 265*z^2 + 
             112*z^3)*H[2, 1, 0, z] - 4*(-37 - 56*z - 2*z^2 + 8*z^3)*
            H[0, 0, z]*zeta[2])/(9*(1 + z)) - (208*(2 + z)*H[0, 0, z]*
           zeta[3])/3 - (8*(11 + 27*z)*zeta[2]*zeta[3])/3 + 
         Lp^2*((-4*(1 - z)*(883 - 476*z + 1450*z^2))/(27*z) - 
           (4*(52 + 175*z + 19*z^2 + 272*z^3)*H[0, z])/(9*z) - 
           (4*(1 - z)*(44 + 95*z + 80*z^2)*H[1, z])/(9*z) - 
           (8*(-4 + 11*z + 17*z^2 + 4*z^3)*H[2, z])/(3*z) + 
           32*(-1 + z)*H[-2, 0, z] - (8*(-17 + 4*z)*H[0, 0, z])/3 + 
           (8*(1 - z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) + 
           (4*(1 + z)*(108*H[3, z] + 108*H[2, 0, z]))/27 + 
           32*(-1 + z)*H[0, 0, 0, z] + 16*(-1 + z)*H[0, z]*zeta[2] + 
           ((1 + z)*((16*(4 - 7*z + 4*z^2)*H[-1, 0, z])/3 + 
              (8*(4 + 7*z + 4*z^2)*zeta[2])/3))/z + 32*(-1 + 2*z)*zeta[3]) + 
         (24*(52 + 144*z + 123*z^2 + 124*z^3)*H[2, 0, z] - 
           4*(-116 - 371*z - 488*z^2 + 40*z^3)*H[2, 1, z] + 
           8*(156 + 776*z + 731*z^2 + 254*z^3)*H[0, z]*zeta[2] - 
           4*(-1620 + 2203*z - 4100*z^2 + 700*z^3)*zeta[3])/(27*z) - 
         (8*(1 - z)*(H[5, z] - 2*H[-3, 2, z] + H[-2, 3, z] - 
            8*H[-3, -1, 0, z] - 10*H[-2, -2, 0, z] + 2*H[-2, -1, 2, z] - 
            2*H[-2, 2, 0, z] + 4*H[-2, -1, -1, 0, z] - 
            23*H[-2, -1, 0, 0, z] + 16*H[-2, 0, 0, 0, z] - 
            2*H[-3, z]*zeta[2] + 7*H[3, z]*zeta[2] - 8*H[-2, 0, z]*zeta[2] - 
            2*H[-2, z]*zeta[3]))/3 + 
         ((1 + z)*(12*(8 + z + 8*z^2)*H[-1, 3, z] - 8*(16 - 37*z + 16*z^2)*
             H[-1, -2, 0, z] - 8*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
            16*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] - 36*(8 - 19*z + 8*z^2)*
             H[-1, -1, 0, 0, z] + 96*(-2 + z)*(-1 + 2*z)*H[-1, 0, 0, 0, z] - 
            16*(14 - 11*z + 14*z^2)*H[-1, 0, z]*zeta[2] - 16*(2 + z + 2*z^2)*
             (2*H[-1, 2, 1, z] - 5*H[-1, -1, z]*zeta[2]) - 24*(4 - z + 4*z^2)*
             H[-1, z]*zeta[3]))/(9*z) + 
         ((1 - z)*(-4*(64 - 5*z + 64*z^2)*H[1, 3, z] + 16*(8 + 5*z + 8*z^2)*
             H[1, -2, 0, z] - 4*(32 + 29*z + 32*z^2)*H[1, 1, 2, z] - 
            24*(16 + 13*z + 16*z^2)*H[1, 2, 0, z] + 4*(104 + 119*z + 104*z^2)*
             H[1, 0, 0, 0, z] - 28*(16 + 19*z + 16*z^2)*H[1, 1, 0, 0, z] + 
            16*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z] - 32*(1 - 5*z + z^2)*
             H[1, 1, z]*zeta[2] - 4*(32 - 25*z + 32*z^2)*(H[1, 1, 1, 0, z] - 
              H[1, z]*zeta[3])))/(9*z) + (2*(-201 + 5*z)*H[0, z]*zeta[4])/3 + 
         Lp*((4*(1 - z)*(4544 + 1231*z + 7922*z^2))/(27*z) + 
           (8*(284 + 2666*z + 1733*z^2 + 2877*z^3)*H[0, z])/(27*z) + 
           (4*(1 - z)*(-100 - 671*z + 2*z^2)*H[1, z])/(9*z) - 
           (4*(59 + 41*z + 8*z^2)*H[3, z])/3 + 16*(-7 + 3*z)*H[-3, 0, z] + 
           (8*(15 - 39*z + 32*z^2)*H[-2, 0, z])/3 - 
           (16*(1 + z)*(61 + 11*z + 88*z^2)*H[-1, 0, z])/(9*z) - 
           (4*(497 - 304*z + 700*z^2)*H[0, 0, z])/9 + 
           ((1 - z)*((-16*(70 + 19*z + 79*z^2)*H[1, 0, z])/9 + 
              (4*(6 + 25*z + 18*z^2)*H[1, 1, z])/3))/z - 32*z*H[3, 0, z] + 
           64*(-1 + z)*H[-2, 0, 0, z] - (8*(-46 + 5*z)*H[0, 0, 0, z])/3 + 
           16*(-5 + 4*z)*H[0, 0, 0, 0, z] + 8*(-1 + z)*H[0, 0, z]*zeta[2] + 
           ((4*(-104 - 383*z - 383*z^2 + 90*z^3)*H[2, z])/9 + 
             (4*(-368 + 599*z - 229*z^2 + 138*z^3)*zeta[2])/9)/z + 
           ((1 + z)*((32*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
              (16*(10 - 13*z + 10*z^2)*H[-1, 0, 0, z])/3 - 
              (32*(2 + z + 2*z^2)*H[-1, z]*zeta[2])/3))/z + 
           ((1 - z)*((-8*(4 + 7*z + 4*z^2)*H[1, 2, z])/3 + 4*(8 + 17*z + 
                8*z^2)*H[1, 0, 0, z] - 8*(4 + 7*z + 4*z^2)*H[1, 1, 0, z] - 
              (8*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/3 - (8*(4 + 7*z + 4*z^2)*
                H[1, z]*zeta[2])/3))/z + (4*(1 + z)*(54*H[4, z] - 
              108*H[2, 2, z] - 108*H[3, 1, z] + 378*H[2, 0, 0, z] - 
              324*H[2, 1, 0, z] - 108*H[2, 1, 1, z] - 108*H[2, z]*zeta[2]))/
            27 - 16*(13 + 8*z)*H[0, z]*zeta[3] + 
           ((-16*(4 + 9*z + 6*z^2 + 2*z^3)*H[2, 0, z])/3 + 
             (8*(-4 + 11*z + 20*z^2 + 4*z^3)*H[2, 1, z])/3 + 
             (4*(-16 + 35*z - 49*z^2 + 8*z^3)*H[0, z]*zeta[2])/3 + 
             (8*(-44 - 4*z - 49*z^2 + 52*z^3)*zeta[3])/3)/z - 
           2*(145 + 151*z)*zeta[4]) + 
         (-8*(72 + 141*z + 141*z^2 + 109*z^3 + 28*z^4)*H[2, 0, 0, z] + 
           12*(16 + 79*z + 120*z^2 + 87*z^3 + 24*z^4)*H[2, z]*zeta[2] + 
           8*(24 - 14*z - 136*z^2 + 47*z^3 + 136*z^4)*H[0, z]*zeta[3] + 
           (1840 + 2551*z + 4956*z^2 + 4935*z^3 + 672*z^4)*zeta[4])/
          (9*z*(1 + z)) - (8*(1 + z)*(3*H[2, 3, z] + H[4, 1, z] - 
            3*H[-1, 3, 0, z] - 4*H[2, -2, 0, z] + 5*H[2, 1, 2, z] + 
            14*H[2, 2, 0, z] - 2*H[3, 1, 1, z] - 6*H[-1, 2, 0, 0, z] + 
            6*H[-1, 2, 1, 0, z] - 19*H[2, 0, 0, 0, z] + 21*H[2, 1, 0, 0, z] - 
            H[2, 1, 1, 0, z] - 4*H[2, 1, 1, 1, z] + 6*H[-1, 2, z]*zeta[2] + 
            5*H[2, 0, z]*zeta[2] - 4*H[2, 1, z]*zeta[2] - 3*H[-1, 0, 0, z]*
             zeta[2] - H[0, 0, 0, z]*zeta[2] + H[2, z]*zeta[3] + 
            6*H[-1, 0, z]*zeta[3] + (3*H[-1, z]*zeta[4])/2))/3 + 
         32*(-1 + 9*z)*zeta[5]) + (dabc2*TF*((33280*(1 - z))/27 + 
          (16*(-388 + 369*z)*H[0, z])/27 + (16*(1 - z)*(-144 + 2243*z)*
            H[1, z])/(27*z) + (32*(116 + 773*z)*H[2, z])/27 - 
          (32*(222 + 273*z + 232*z^2)*H[3, z])/27 + 
          (224*(3 + 3*z + 8*z^2)*H[4, z])/9 - (64*(7 + 9*z)*H[5, z])/3 - 
          (128*(-1 + 5*z)*H[-4, 0, z])/3 - (64*(39 - 15*z + 32*z^2)*
            H[-3, 0, z])/9 + (64*(99 + 198*z + 116*z^2)*H[-2, 0, z])/27 - 
          (64*(27 + z + 16*z^2)*H[-2, 2, z])/3 - (7264*(1 + z)*H[-1, 0, z])/
           27 + (64*(-227 + 271*z)*H[0, 0, z])/27 - 
          (32*(1 - z)*(153*H[1, 0, z] - 91*H[1, 1, z]))/9 + 
          (128*(-5 + 4*z)*H[2, 0, z])/3 + (1312*(1 + z)*H[2, 1, z])/9 + 
          (64*(6 + 3*z + 8*z^2)*H[2, 2, z])/3 - (32*(-3 + 27*z + 16*z^2)*
            H[3, 1, z])/9 - (64*(-5 + 13*z)*H[-3, 0, 0, z])/3 + 
          (512*z^2*H[-2, -1, 0, z])/3 - (32*(87 - 99*z + 88*z^2)*
            H[-2, 0, 0, z])/9 - 64*(1 + z)*(H[-1, -2, 0, z] + 
            H[-1, 2, 0, z]) - (32*(336 + 261*z + 232*z^2)*H[0, 0, 0, z])/27 - 
          128*(1 - z)*H[1, -2, 0, z] - (64*(1 - z)*(27*H[1, 2, z] + 
             46*H[1, 0, 0, z] + 72*H[1, 1, 0, z]))/9 - 
          (128*(-1 + 2*z)*H[3, 0, 0, z])/3 + 
          (64*(3 + 8*z^2)*H[0, 0, 0, 0, z])/3 - (32*(757 + 359*z)*zeta[2])/
           27 + (64*(27 + z + 20*z^2)*H[-2, z]*zeta[2])/3 + 
          (128*(60 + 93*z + 116*z^2)*H[0, z]*zeta[2])/27 - 
          (32*(1 - z)*(116 + 83*z + 116*z^2)*H[1, z]*zeta[2])/(27*z) + 
          (64*(-1 + 9*z)*H[3, z]*zeta[2])/3 - (256*(1 + z)^3*H[-1, -1, z]*
            zeta[2])/(3*z) + ((1 + z)*(64*(116 - 101*z + 116*z^2)*
              H[-1, 2, z] - 256*(29 + 22*z + 29*z^2)*H[-1, -1, 0, z] + 
             32*(232 + 65*z + 232*z^2)*H[-1, 0, 0, z] - 
             192*(58 - 19*z + 58*z^2)*H[-1, z]*zeta[2]))/(27*z) + 
          (64*(522 - 141*z + 290*z^2)*zeta[3])/27 - 
          (64*(-7 + 5*z)*zeta[2]*zeta[3])/3 - 
          (64*(1 - z)*(2*H[-3, 2, z] - H[-2, 3, z] - 2*H[3, 2, z] + 
             8*H[-3, -1, 0, z] + 2*H[-2, -2, 0, z] - 2*H[-2, -1, 2, z] + 
             2*H[-2, 2, 0, z] + 5*H[3, 1, 0, z] + 4*H[-2, -1, -1, 0, z] + 
             11*H[-2, -1, 0, 0, z] - 8*H[-2, 0, 0, 0, z] + 
             2*H[-3, z]*zeta[2] + 4*H[-2, -1, z]*zeta[2] - 
             2*H[-2, z]*zeta[3]))/3 + ((1 + z)*(-96*(8 + z + 8*z^2)*
              H[-1, 3, z] + 64*(16 + 17*z + 16*z^2)*H[-1, -1, 2, z] + 
             128*(4 - 7*z + 4*z^2)*H[-1, -1, -1, 0, z] + 
             96*(8 - 29*z + 8*z^2)*H[-1, -1, 0, 0, z] - 512*(1 - 4*z + z^2)*
              H[-1, 0, 0, 0, z] + 128*(2 + z + 2*z^2)*(2*H[-1, 2, 1, z] + 3*
                H[-1, 0, z]*zeta[2]) + 64*(4 + 11*z + 4*z^2)*H[-1, z]*
              zeta[3]))/(9*z) + ((1 - z)*(32*(32 + 65*z + 32*z^2)*
              H[1, 3, z] - 96*(16 + 19*z + 16*z^2)*H[1, 1, 2, z] - 
             192*(8 - z + 8*z^2)*H[1, 2, 0, z] + 32*(32 - 7*z + 32*z^2)*
              H[1, 0, 0, 0, z] - 32*(16 + 73*z + 16*z^2)*H[1, 1, 0, 0, z] - 
             96*(32 + 29*z + 32*z^2)*H[1, 1, 1, 0, z] - 
             32*(80 + 77*z + 80*z^2)*H[1, 0, z]*zeta[2] - 
             128*(14 + 11*z + 14*z^2)*H[1, 1, z]*zeta[2] - 
             160*(16 + z + 16*z^2)*H[1, z]*zeta[3]))/(9*z) - 
          (128*(3*H[0, 0, 0, 0, 0, z] - 13*H[0, 0, z]*zeta[3]))/3 - 
          (16*(39 + 5*z)*H[0, z]*zeta[4])/3 + Lp*((6400*(-1 + z))/3 - 
            (32*(100 + 9*z)*H[0, z])/3 + (2912*(-1 + z)*H[1, z])/3 + 
            (32*(-3 + 27*z + 16*z^2)*H[3, z])/3 - 128*(-1 + z)*H[-3, 0, z] - 
            (64*(3 - 9*z + 8*z^2)*H[-2, 0, z])/3 + 
            (4*(1 + z)*(-2952*H[2, z] + 1872*H[-1, 0, z]))/27 - 
            (32*(38 + 29*z)*H[0, 0, z])/3 + 256*(-1 + z)*H[-2, -1, 0, z] - 
            128*(-1 + z)*H[-2, 0, 0, z] + (64*(3 + 8*z^2)*H[0, 0, 0, z])/3 - 
            96*(-1 + z)*H[1, 0, 0, z] - 128*H[0, 0, 0, 0, z] + 
            (32*(67 + 41*z)*zeta[2])/3 + 128*(-1 + z)*H[-2, z]*zeta[2] - 
            (32*(3 + 27*z + 32*z^2)*H[0, z]*zeta[2])/3 + 
            (64*(1 - z)*(4 + 7*z + 4*z^2)*H[1, z]*zeta[2])/(3*z) + 
            64*(5 + 3*z)*H[0, 0, z]*zeta[2] + 
            ((1 + z)*((-256*(2 + z + 2*z^2)*H[-1, 2, z])/3 + 
               (128*(4 - 7*z + 4*z^2)*H[-1, -1, 0, z])/3 - (64*(8 - 5*z + 
                  8*z^2)*H[-1, 0, 0, z])/3 + 64*(4 - z + 4*z^2)*H[-1, z]*
                zeta[2]))/z + (4*(1 + z)*(-1296*H[4, z] + 432*H[2, 0, 0, z] + 
               864*H[2, z]*zeta[2]))/27 - (256*(3 + 5*z^2)*zeta[3])/3 + 
            256*H[0, z]*zeta[3] - 80*(3 + 5*z)*zeta[4]) + 
          (96*(12 + 8*z + 9*z^2 + 16*z^3)*H[3, 0, z] + 
            64*(-6 + 5*z^2 + 8*z^3)*H[2, 0, 0, z] + 96*(15 + 12*z + 35*z^2 + 
              32*z^3)*H[2, 1, 0, z] + 96*(9 + 6*z + 11*z^2 + 8*z^3)*H[2, z]*
             zeta[2] - 96*(21 + 34*z + 40*z^2 + 24*z^3)*H[0, 0, z]*zeta[2] - 
            64*(-15 - 24*z + 26*z^2 + 44*z^3)*H[0, z]*zeta[3] + 
            8*(-15 - 606*z - 421*z^2 + 152*z^3)*zeta[4])/(9*(1 + z)) + 
          (64*(1 + z)*(9*H[2, 3, z] + 3*H[4, 1, z] + 3*H[-1, 3, 0, z] - 
             4*H[2, -2, 0, z] - 9*H[2, 1, 2, z] - 2*H[2, 2, 0, z] + 
             6*H[-1, 2, 0, 0, z] - 6*H[-1, 2, 1, 0, z] + H[2, 0, 0, 0, z] - 
             9*H[2, 1, 0, 0, z] - 15*H[2, 1, 1, 0, z] - 6*H[-1, 2, z]*
              zeta[2] - 13*H[2, 0, z]*zeta[2] - 8*H[2, 1, z]*zeta[2] + 
             3*H[-1, 0, 0, z]*zeta[2] + 9*H[0, 0, 0, z]*zeta[2] - 
             5*H[2, z]*zeta[3] - 6*H[-1, 0, z]*zeta[3] - (3*H[-1, z]*zeta[4])/
              2))/3 - (64*(53 + 15*z)*zeta[5])/3))/(16*nc))


==> ancillary_files/TMDpdfN.m <==
TMDpdfNum["qg"] = as*(2.*z - 2.*z^2 + Lp*(-1. + 2.*z - 2.*z^2)) + 
     as^2*(6.510937681469944 + 5.9516385763253/z - 16.769336143308745*z^4 + 
       4.082696945337621*z^5 + Lp^3*(1.3333333333333333 - 
         2.6666666666666665*z + 2.6666666666666665*z^2) - 
       66.54875304640971*Log[1. - 1.*z] + 0.5761253443996353*
        Log[1. - 1.*z]^2 - 2.4892454682380545*Log[1. - 1.*z]^3 + 
       11.333333333333334*Log[z] - 1.1666666666666667*Log[z]^2 + 
       0.7777777777777778*Log[z]^3 + z^2*(204.80522133400248 - 
         179.51737530784186*Log[1. - 1.*z] + 10.28390829013607*
          Log[1. - 1.*z]^2 - 7.766377695487929*Log[1. - 1.*z]^3 - 
         24.73187968628803*Log[z] - 20.465598027127005*Log[z]^2 - 
         1.0086275130599969*Log[z]^3) + z^3*(-103.13731364576645 + 
         54.8176444640494*Log[1. - 1.*z] - 2.5205581395348835*
          Log[1. - 1.*z]^2 + 2.916343891402715*Log[1. - 1.*z]^3 + 
         21.54247493927264*Log[z] + 15.293497059840886*Log[z]^2 - 
         0.5403004572175049*Log[z]^3) + z*(-116.91531083870389 + 
         189.5818172235355*Log[1. - 1.*z] - 8.339475495000821*
          Log[1. - 1.*z]^2 + 7.8948348278788245*Log[1. - 1.*z]^3 + 
         6.666666666666667*Log[z] + 11.666666666666666*Log[z]^2 + 
         2.4444444444444446*Log[z]^3) + Lp^2*(-1.6666666666666667 + 4./z + 
         Lh*(2.6666666666666665 - 5.333333333333333*z + 5.333333333333333*
            z^2) + 8.666666666666666*Log[1. - 1.*z] + 
         z^2*(-36.333333333333336 + 17.333333333333332*Log[1. - 1.*z] - 
           5.333333333333333*Log[z]) + 4.666666666666667*Log[z] + 
         z*(32. - 17.333333333333332*Log[1. - 1.*z] + 26.666666666666668*
            Log[z])) + Lp*(21.632893830259444 - 17.333333333333332/z - 
         10.858290621969802*z^4 + 1.6911060433295324*z^5 + 
         Lh*(-5.333333333333333*z + 5.333333333333333*z^2) - 
         2.3523829724190555*Log[1. - 1.*z] + 2.6450927847797585*
          Log[1. - 1.*z]^2 - 7.333333333333333*Log[z] + 
         4.666666666666667*Log[z]^2 + z^2*(45.2503853487307 + 
           2.052982701965362*Log[1. - 1.*z] + 4.45029408510484*
            Log[1. - 1.*z]^2 - 72.65790509942902*Log[z] - 5.319453991947364*
            Log[z]^2) + z^3*(-9.145891105850524 + 5.797317162807791*
            Log[1. - 1.*z] + 0.764066016504126*Log[1. - 1.*z]^2 + 
           18.23998653651969*Log[z] + 1.9444742694991948*Log[z]^2) + 
         z*(-42.80691404374448 - 5.497916892354098*Log[1. - 1.*z] - 
           4.526119553055391*Log[1. - 1.*z]^2 + 17.333333333333332*Log[z] + 
           14.666666666666666*Log[z]^2))) + 
     as^3*(-1159.4130990003455 + 4365.66528090033*z^4 + 
       1265.6419248539196*z^5 + Lh*(-4.729465093505034*^-9 + 
         14.92666945490032*z - 14.92666945490032*z^2) + 
       Lp^5*(-0.8888888888888888 + 1.7777777777777777*z - 
         1.7777777777777777*z^2) - 693546.9978914415*Log[1. - 1.*z] + 
       64530.11345716509*Log[1. - 1.*z]^2 - 27325.90082667839*
        Log[1. - 1.*z]^3 + 1613.8938023117116*Log[1. - 1.*z]^4 - 
       269.2723548239249*Log[1. - 1.*z]^5 + 
       (-1122.336664541014 - 177.71551065150712*Log[z])/z - 
       2355.8728839622704*Log[z] - 100.67928621642899*Log[z]^2 - 
       172.7938335427361*Log[z]^3 + 5.080246913580247*Log[z]^4 - 
       1.9851851851851852*Log[z]^5 + z^3*(594981.9678463419 + 
         431546.87052142905*Log[1. - 1.*z] - 107803.26885563735*
          Log[1. - 1.*z]^2 + 23529.67892623424*Log[1. - 1.*z]^3 - 
         1791.2076153131773*Log[1. - 1.*z]^4 + 264.81470226466973*
          Log[1. - 1.*z]^5 - 768074.2462285938*Log[z] + 221190.33563270248*
          Log[z]^2 - 34083.821526722284*Log[z]^3 + 3952.9617292300754*
          Log[z]^4 - 259.0994455049541*Log[z]^5) + 
       z^2*(95793.58871805332 - 1.5566149919806872*^6*Log[1. - 1.*z] + 
         280267.68273180583*Log[1. - 1.*z]^2 - 74362.79530918912*
          Log[1. - 1.*z]^3 + 5192.867674913375*Log[1. - 1.*z]^4 - 
         799.8276852791903*Log[1. - 1.*z]^5 - 536598.7264135503*Log[z] - 
         91729.69787691535*Log[z]^2 - 8962.498892970549*Log[z]^3 - 
         463.9959882901442*Log[z]^4 - 10.131536475145255*Log[z]^5) + 
       z*(-694771.5000060453 + 1.8185152483274795*^6*Log[1. - 1.*z] - 
         237028.7386311767*Log[1. - 1.*z]^2 + 78171.94971539348*
          Log[1. - 1.*z]^3 - 5013.1927508007975*Log[1. - 1.*z]^4 + 
         803.3594119125195*Log[1. - 1.*z]^5 - 1769.198694254423*Log[z] - 
         74.87166810714166*Log[z]^2 + 170.13609352560712*Log[z]^3 + 
         65.88271604938272*Log[z]^4 + 10.264197530864198*Log[z]^5) + 
       Lp^4*(12. - 5.333333333333333/z + Lh*(-3.5555555555555554 + 
           7.111111111111111*z - 7.111111111111111*z^2) - 
         11.555555555555555*Log[1. - 1.*z] + 
         z*(-64. + 23.11111111111111*Log[1. - 1.*z] - 35.55555555555556*
            Log[z]) - 6.222222222222222*Log[z] + 
         z^2*(69.77777777777777 - 23.11111111111111*Log[1. - 1.*z] + 
           7.111111111111111*Log[z])) + Lp^3*(-193.30531237816191 + 
         13.983486028454495*z^4 - 2.265384902618532*z^5 + 
         Lh^2*(-3.5555555555555554 + 7.111111111111111*z - 
           7.111111111111111*z^2) + 102.29611663176844*Log[1. - 1.*z] - 
         34.74788224215704*Log[1. - 1.*z]^2 + 40.666666666666664*Log[z] - 
         16.14814814814815*Log[z]^2 + (129.77777777777777 + 16.*Log[z])/z + 
         z^2*(-441.4184214915239 + 209.00061898407907*Log[1. - 1.*z] - 
           59.70911294365939*Log[1. - 1.*z]^2 + 2.566802770395843*Log[z] + 
           2.18792148184707*Log[z]^2) + z^3*(-8.417575280469476 + 
           45.35145252754839*Log[1. - 1.*z] - 9.445310575174755*
            Log[1. - 1.*z]^2 - 64.01258399744788*Log[z] + 2.2831526425148034*
            Log[z]^2) + z*(588.5130475086885 - 295.53707703228474*
            Log[1. - 1.*z] + 60.050453909139335*Log[1. - 1.*z]^2 + 
           387.25925925925924*Log[z] + 88.29629629629629*Log[z]^2) + 
         Lh*(19.11111111111111 - 10.666666666666666/z - 23.11111111111111*
            Log[1. - 1.*z] + z*(-114.66666666666667 + 46.22222222222222*
              Log[1. - 1.*z] - 71.11111111111111*Log[z]) - 
           12.444444444444445*Log[z] + z^2*(126.22222222222223 - 
             46.22222222222222*Log[1. - 1.*z] + 14.222222222222221*
              Log[z]))) + Lp^2*(3.1501158613731852 - 532.581970112117*z^4 + 
         86.64098331252436*z^5 + Lh^2*(7.111111111111111*z - 
           7.111111111111111*z^2) - 867.9444430643578*Log[1. - 1.*z] + 
         90.60314155262347*Log[1. - 1.*z]^2 - 90.95045586033987*
          Log[1. - 1.*z]^3 + (-603.7516645829094 - 104.*Log[z])/z - 
         748.5261149358196*Log[z] + 33.55555555555556*Log[z]^2 - 
         20.88888888888889*Log[z]^3 + z^2*(4190.040482429845 - 
           2915.000463566462*Log[1. - 1.*z] + 300.73642918037416*
            Log[1. - 1.*z]^2 - 238.3167551727167*Log[1. - 1.*z]^3 - 
           1088.6530230430508*Log[z] - 218.0882291442057*Log[z]^2 - 
           9.473792091110452*Log[z]^3) + z^3*(-1522.9300232723863 + 
           1240.9724546954965*Log[1. - 1.*z] - 104.12219936943089*
            Log[1. - 1.*z]^2 + 58.868334841373596*Log[1. - 1.*z]^3 + 
           604.0123787438624*Log[z] + 311.7374940548817*Log[z]^2 + 
           32.56451257873531*Log[z]^3) + z*(-1692.5671367378943 + 
           2847.5280074908783*Log[1. - 1.*z] - 262.2173713635667*
            Log[1. - 1.*z]^2 + 240.76924656205333*Log[1. - 1.*z]^3 - 
           189.6981100087476*Log[z] + 395.1111111111111*Log[z]^2 + 
           111.70370370370371*Log[z]^3) + Lh*(-24.4511064156034 + 
           46.22222222222222/z + 28.95544167462868*z^4 - 4.50961612137001*
            z^5 + 6.273021288565644*Log[1. - 1.*z] - 7.053580781607539*
            Log[1. - 1.*z]^2 + 19.555555555555557*Log[z] - 
           12.444444444444445*Log[z]^2 + z*(18.345216491481597 + 
             14.661111655381267*Log[1. - 1.*z] + 12.06965218587074*
              Log[1. - 1.*z]^2 - 46.22222222222222*Log[z] - 
             39.111111111111114*Log[z]^2) + z^3*(24.389042929534373 - 
             15.45951243415411*Log[1. - 1.*z] - 2.0375093773443362*
              Log[1. - 1.*z]^2 - 48.63996407723395*Log[z] - 5.185264707686645*
              Log[z]^2) + z^2*(-24.86113994313105 - 5.4746205097928025*
              Log[1. - 1.*z] - 11.867450915807755*Log[1. - 1.*z]^2 + 
             193.75441359303773*Log[z] + 14.185210622710622*Log[z]^2))) + 
       Lp*(-2957.8348224623533 - 6873.237949326031*z^4 + 
         874.0249378719284*z^5 + 63376.138143190256*Log[1. - 1.*z] - 
         11003.802313019685*Log[1. - 1.*z]^2 + 1669.3336196221796*
          Log[1. - 1.*z]^3 - 364.2159460270891*Log[1. - 1.*z]^4 - 
         96.69944637006671*Log[z] - 691.2420574586666*Log[z]^2 + 
         22.925925925925927*Log[z]^3 - 12.407407407407407*Log[z]^4 + 
         (1201.525250621741 + 220.75299624923696*Log[z])/z + 
         z^2*(-129123.99051603812 + 136683.62955020284*Log[1. - 1.*z] - 
           41509.64669763033*Log[1. - 1.*z]^2 + 4364.649842277584*
            Log[1. - 1.*z]^3 - 1102.3704076061058*Log[1. - 1.*z]^4 + 
           2607.0896756368556*Log[z] - 1025.198997175035*Log[z]^2 - 
           154.99813088897992*Log[z]^3 - 4.964967156709415*Log[z]^4) + 
         z*(67656.78262585546 - 163740.45398110463*Log[1. - 1.*z] + 
           37289.8939245657*Log[1. - 1.*z]^2 - 4661.84386909058*
            Log[1. - 1.*z]^3 + 1093.2498635844272*Log[1. - 1.*z]^4 - 
           379.42747123012236*Log[z] + 415.1327884200173*Log[z]^2 + 
           220.74074074074073*Log[z]^3 + 65.44444444444444*Log[z]^4) + 
         z^3*(68853.49335817149 - 36312.685953492655*Log[1. - 1.*z] + 
           15327.17818741522*Log[1. - 1.*z]^2 - 1359.9173705869612*
            Log[1. - 1.*z]^3 + 364.8179715302491*Log[1. - 1.*z]^4 + 
           4423.635376714032*Log[z] + 7939.058773235379*Log[z]^2 + 
           746.1868065605403*Log[z]^3 + 245.79940434477925*Log[z]^4) + 
         Lh*(-24.825835207081216 - 15.871036203534134/z + 44.718230129390015*
            z^4 - 10.887191880135331*z^5 + 177.46334197270835*
            Log[1. - 1.*z] - 1.5363342923561418*Log[1. - 1.*z]^2 + 
           6.637987981917565*Log[1. - 1.*z]^3 - 30.22222222222222*Log[z] + 
           3.111111111111111*Log[z]^2 - 2.074074074074074*Log[z]^3 + 
           z*(260.2276112795879 - 505.55151402815903*Log[1. - 1.*z] + 
             22.23860144337667*Log[1. - 1.*z]^2 - 21.05289304461073*
              Log[1. - 1.*z]^3 - 17.77777777777778*Log[z] - 31.11111111111111*
              Log[z]^2 - 6.518518518518518*Log[z]^3) + 
           z^3*(275.0328399054609 - 146.18038563829788*Log[1. - 1.*z] + 
             6.721488414219941*Log[1. - 1.*z]^2 - 7.776917080775601*
              Log[1. - 1.*z]^3 - 57.44660225442834*Log[z] - 40.78265848670757*
              Log[z]^2 + 1.4408010995483997*Log[z]^3) + 
           z^2*(-494.6007098458834 + 478.71300213819296*Log[1. - 1.*z] - 
             27.42375556524047*Log[1. - 1.*z]^2 + 20.710340661987285*
              Log[1. - 1.*z]^3 + 65.95167792856738*Log[z] + 
             54.574927896961796*Log[z]^2 + 2.6896733403582718*Log[z]^3))) + 
       Nf*(256.9582959516055 + 11.954578641471228/z - 287.42787276181235*
          z^4 - 2.0060722275487377*z^5 + Lh*(5.530864197530864*z - 
           5.530864197530864*z^2) + Lp^4*(-0.5925925925925926 + 
           1.1851851851851851*z - 1.1851851851851851*z^2) - 
         467.64705600611205*Log[1. - 1.*z] + 83.34828178031445*
          Log[1. - 1.*z]^2 - 13.356512894823108*Log[1. - 1.*z]^3 + 
         2.388519202929235*Log[1. - 1.*z]^4 + 216.89773656629333*Log[z] + 
         67.23388703965145*Log[z]^2 + 14.263374485596708*Log[z]^3 + 
         1.271604938271605*Log[z]^4 + 0.17777777777777778*Log[z]^5 + 
         z*(-758.3733709715074 + 1228.8232996089628*Log[1. - 1.*z] - 
           276.8497207941472*Log[1. - 1.*z]^2 + 37.43216570186203*
            Log[1. - 1.*z]^3 - 7.389244801481524*Log[1. - 1.*z]^4 - 
           71.98083276696133*Log[z] - 75.78325472728147*Log[z]^2 - 
           21.637860082304528*Log[z]^3 - 3.654320987654321*Log[z]^4 - 
           0.35555555555555557*Log[z]^5) + z^2*(417.1572453922548 - 
           1006.8647775213462*Log[1. - 1.*z] + 311.9507223282515*
            Log[1. - 1.*z]^2 - 34.8770972460037*Log[1. - 1.*z]^3 + 
           7.458611006521023*Log[1. - 1.*z]^4 - 561.2871173243674*Log[z] - 
           202.06556363074068*Log[z]^2 - 20.142619680851062*Log[z]^3 - 
           3.104622898300718*Log[z]^4 - 0.05652110413319702*Log[z]^5) + 
         z^3*(442.25008552856656 + 267.94036979969184*Log[1. - 1.*z] - 
           116.9679720483331*Log[1. - 1.*z]^2 + 9.97839917147507*
            Log[1. - 1.*z]^3 - 2.6122063956230543*Log[1. - 1.*z]^4 + 
           453.907736333136*Log[z] - 119.87409778812572*Log[z]^2 + 
           120.4826609640504*Log[z]^3 - 4.682166732206056*Log[z]^4 + 
           3.236072206660442*Log[z]^5) + Lp^3*(7.481481481481482 - 
           1.6790123456790123/z + Lh*(-0.8888888888888888 + 
             1.7777777777777777*z - 1.7777777777777777*z^2) + 
           z^2*(11.530864197530864 - 5.037037037037037*Log[1. - 1.*z]) - 
           2.5185185185185186*Log[1. - 1.*z] + 1.9259259259259258*Log[z] + 
           0.8888888888888888*Log[z]^2 + z*(-18.37037037037037 + 
             5.037037037037037*Log[1. - 1.*z] - 6.518518518518518*Log[z] - 
             1.7777777777777777*Log[z]^2)) + Lp^2*(77.18518516560181 + 
           1.876543209876543/z - 1.66601235914213*z^4 - 0.13370149687545416*
            z^5 + Lh*(-2.962962962962963 + 7.703703703703703*z - 
             7.703703703703703*z^2) - 8.676849507603906*Log[1. - 1.*z] - 
           1.194809684709898*Log[1. - 1.*z]^2 + 50.370370370370374*Log[z] + 
           8.88888888888889*Log[z]^2 + 1.7777777777777777*Log[z]^3 + 
           z*(-135.7617394411071 + 20.835445774042938*Log[1. - 1.*z] + 
             2.471885011102478*Log[1. - 1.*z]^2 - 34.51851851851852*Log[z] - 
             20.444444444444443*Log[z]^2 - 3.5555555555555554*Log[z]^3) + 
           z^2*(87.55994151249345 - 19.93663932157045*Log[1. - 1.*z] - 
             2.4704520791863733*Log[1. - 1.*z]^2 + 38.95244150559512*Log[z] - 
             2.232350732256853*Log[z]^2 + 0.06560190073917635*Log[z]^3) + 
           z^3*(-23.250231248743212 - 1.8515865744982094*Log[1. - 1.*z] + 
             0.08226564168268204*Log[1. - 1.*z]^2 + 17.158043940467753*
              Log[z] - 3.468035118090763*Log[z]^2 + 1.2826381569040808*
              Log[z]^3)) + Lp*(225.71154970332466 - 0.7456847915865921/z - 
           105.80302534215178*z^4 + 0.8514062046970137*z^5 + 
           Lh*(-2.765432098765432 + 11.45679012345679*z - 11.45679012345679*
              z^2) + 7.880444119254693*Log[1. - 1.*z] - 3.7232480914246513*
            Log[1. - 1.*z]^2 - 0.6014752054707985*Log[1. - 1.*z]^3 + 
           170.13855597230702*Log[z] + 58.03703703703704*Log[z]^2 + 
           7.037037037037037*Log[z]^3 + 1.1111111111111112*Log[z]^4 + 
           z*(-246.8972510462016 - 5.128270205905724*Log[1. - 1.*z] + 
             8.66318301154537*Log[1. - 1.*z]^2 + 1.0793408763218468*
              Log[1. - 1.*z]^3 - 41.05622138871932*Log[z] - 44.51851851851852*
              Log[z]^2 - 16.74074074074074*Log[z]^3 - 2.2222222222222223*
              Log[z]^4) + z^2*(-2279.5185760384215 + 11.417166543662496*
              Log[1. - 1.*z] - 8.08254767474271*Log[1. - 1.*z]^2 - 
             1.0949968769720386*Log[1. - 1.*z]^3 - 789.4531928480204*Log[z] - 
             108.8747624649353*Log[z]^2 - 14.79422398785877*Log[z]^3 - 
             0.30381875741986547*Log[z]^4) + z^3*(2455.2093695051494 - 
             15.811826411840782*Log[1. - 1.*z] - 0.5610909490817112*
              Log[1. - 1.*z]^2 - 0.12360953461975029*Log[1. - 1.*z]^3 - 
             1318.2484107185967*Log[z] + 447.7548033189073*Log[z]^2 - 
             50.083411045487516*Log[z]^3 + 10.512828074314362*Log[z]^4))))
 
TMDpdfNum["qq"] = delta[1 - z] + as*(2.6666666666666665 - 
       2.6666666666666665*z + Lp*(2.6666666666666665 + 2.6666666666666665*
          z) + (-2.193245422464302 - 2.6666666666666665*Lh*Lp - 
         1.3333333333333333*Lp^2)*delta[1 - z] - 5.333333333333333*Lp*
        plusD[0, 1 - z]) + as^2*(-19.478221870606763 + 
       Lp^3*(-3.5555555555555554 - 3.5555555555555554*z) + 
       2.6451727005890224/z - 2.2025221668310504*z^4 + 
       0.06960260542677313*z^5 + (-30.608535416484315 + 
         7.463334725085427*Lh + (-48.25139929421464 - 27.387956026079127*Lh)*
          Lp + (-37.088595852658784 - 14.666666666666666*Lh + 
           3.5555555555555554*Lh^2)*Lp^2 + (-9.777777777777779 + 
           3.5555555555555554*Lh)*Lp^3 + 0.8888888888888888*Lp^4)*
        delta[1 - z] + 21.104527355585894*Log[1. - 1.*z] - 
       7.259164154264592*Log[1. - 1.*z]^2 + Lp^2*(5.333331694623064 + 
         Lh*(-7.111111111111111 - 7.111111111111111*z) + 
         1.7777777777777777/z + 3.431416450624558*z^4 - 0.5918134963442406*
          z^5 - 13.467620810972969*Log[1. - 1.*z] + 
         z^2*(-2.2092456459304928 + 2.0899486726834704*Log[1. - 1.*z] - 
           13.889402138049359*Log[z]) + z^3*(11.055536391859262 - 
           0.667673630717109*Log[1. - 1.*z] - 8.607642691980042*Log[z]) + 
         z*(24.758551581235775 - 16.399098675437838*Log[1. - 1.*z] - 
           0.8888888888888888*Log[z]) - 0.8888888888888888*Log[z]) - 
       5.333333333333333*Log[z] - 2.6666666666666665*Log[z]^2 - 
       0.2962962962962963*Log[z]^3 + z^2*(63.36166396971876 + 
         23.054607870883803*Log[1. - 1.*z] - 6.356310832246822*
          Log[1. - 1.*z]^2 - 1.8576554680807855*Log[z] - 
         12.803702472061493*Log[z]^2 - 2.496058052317927*Log[z]^3) + 
       z*(8.390702182275048 - 18.739650524376298*Log[1. - 1.*z] + 
         5.178012758631411*Log[1. - 1.*z]^2 - 16.88888888888889*Log[z] - 
         10.666666666666666*Log[z]^2 - 0.2962962962962963*Log[z]^3) + 
       z^3*(-52.22838795753341 - 3.1972624798711755*Log[1. - 1.*z] + 
         1.3263511167688924*Log[1. - 1.*z]^2 + 61.37866450247032*Log[z] - 
         18.78670773723177*Log[z]^2 + 3.4789361919552912*Log[z]^3) + 
       Lp*(10.499066528062551 - 7.703703703703703/z + 3.674698435447271*z^4 - 
         0.12440984013915349*z^5 + Lh*(-7.111111111111111 + 
           7.111111111111111*z) - 41.11719493959703*Log[1. - 1.*z] - 
         19.555555555555557*Log[z] - 1.7777777777777777*Log[z]^2 + 
         z^2*(-15.68143949438699 - 19.226359593565867*Log[1. - 1.*z] - 
           75.21947494222778*Log[z] - 16.857399697199092*Log[z]^2) + 
         z*(12.055186440880538 + 28.622305539511814*Log[1. - 1.*z] - 
           39.111111111111114*Log[z] - 1.7777777777777777*Log[z]^2) + 
         z^3*(89.38984667302472 + 3.2768045492066404*Log[1. - 1.*z] - 
           43.591358772461135*Log[z] + 3.654691276642496*Log[z]^2)) + 
       (14.926669450170854 - 54.775912052158255*Lp + 
         (-29.333333333333332 + 14.222222222222221*Lh)*Lp^2 + 
         7.111111111111111*Lp^3)*plusD[0, 1 - z] + 
       Nf*(-3.6543209289436542 + Lp^2*(-0.8888888888888888 - 
           0.8888888888888888*z) - 0.24639893160354862*z^4 + 
         0.017839871037076842*z^5 + (3.448975618479332 + 2.765432098765432*
            Lh + (2.9243272299524024 + 2.962962962962963*Lh)*Lp + 
           (1.4814814814814814 + 0.8888888888888888*Lh)*Lp^2 + 
           0.5925925925925926*Lp^3)*delta[1 - z] + 1.4814814814814814*
          Log[z] + 0.4444444444444444*Log[z]^2 + 
         z^3*(-4.392485119047619 + 1.9203081586259156*Log[z] - 
           0.053204192649595326*Log[z]^2) + z*(-1.8770055143244495 + 
           1.4814814814814814*Log[z] + 0.4444444444444444*Log[z]^2) + 
         z^2*(1.658543476725295 + 3.503592902185071*Log[z] + 
           0.9395466949666464*Log[z]^2) + Lp*(-1.1851842266201187 - 
           0.6510300044782803*z^4 + 0.07365718799368089*z^5 + 
           1.7777777777777777*Log[z] + z*(-4.742561980915629 + 
             1.7777777777777777*Log[z]) + z^3*(-2.5135230066736916 + 
             1.9345473739773027*Log[z]) + z^2*(-0.46283902782669956 + 
             3.4362078599366734*Log[z])) + (5.530864197530864 + 
           5.925925925925926*Lp + 1.7777777777777777*Lp^2)*plusD[0, 1 - z]) + 
       28.444444444444443*Lp^2*plusD[1, 1 - z]) + 
     as^3*(-1025.1122074168925 + Lh*(19.90222593078556 - 
         19.90222593078556*z) - 1199.182828175646*z^4 + 
       20.375517723913564*z^5 + Lp^5*(2.3703703703703702 + 
         2.3703703703703702*z) + (-2288.3131081781544 + 
         53.69908451452054*Lh + (-1189.0889508086364 - 268.73696704558625*
            Lh - 19.90222593356114*Lh^2)*Lp + (-1196.992087725014 - 
           350.7158306652217*Lh + 80.83275534941741*Lh^2)*Lp^2 + 
         (-566.747835811728 + 35.662847366179776*Lh + 39.111111111111114*
            Lh^2 - 3.1604938271604937*Lh^3)*Lp^3 + 
         (-29.26565404315335 + 45.629629629629626*Lh - 4.7407407407407405*
            Lh^2)*Lp^4 + (13.037037037037036 - 2.3703703703703702*Lh)*Lp^5 - 
         0.3950617283950617*Lp^6)*delta[1 - z] + 1193.4810838199146*
        Log[1. - 1.*z] - 206.31016335141527*Log[1. - 1.*z]^2 - 
       48.032152469655344*Log[1. - 1.*z]^3 - 2.2065175424656394*
        Log[1. - 1.*z]^4 + (-472.18580115215195 - 78.98467140066984*Log[z])/
        z - 1373.0549023026124*Log[z] - 194.72117465940758*Log[z]^2 - 
       114.94950190774114*Log[z]^3 - 1.9012345679012346*Log[z]^4 - 
       0.8938271604938272*Log[z]^5 + z^2*(-14167.569434926483 + 
         1892.0567287280323*Log[1. - 1.*z] - 562.7691098371466*
          Log[1. - 1.*z]^2 + 1.4407344100318027*Log[1. - 1.*z]^3 - 
         7.504455857694885*Log[1. - 1.*z]^4 - 8106.295501212087*Log[z] - 
         2079.0119469155206*Log[z]^2 - 413.5379914280196*Log[z]^3 - 
         67.30793706326693*Log[z]^4 - 2.977007027362931*Log[z]^5) + 
       z*(2823.4260322386253 - 2058.054402366042*Log[1. - 1.*z] + 
         610.4795712813952*Log[1. - 1.*z]^2 + 15.500701005639959*
          Log[1. - 1.*z]^3 + 7.185461032669358*Log[1. - 1.*z]^4 + 
         166.42503915140412*Log[z] + 42.91912730368245*Log[z]^2 - 
         55.278720014737026*Log[z]^3 - 10.691358024691358*Log[z]^4 + 
         0.9728395061728395*Log[z]^5) + z^3*(15175.32513654174 - 
         438.3793243165251*Log[1. - 1.*z] + 169.1057423924841*
          Log[1. - 1.*z]^2 - 3.6747150447818466*Log[1. - 1.*z]^3 + 
         2.525512367491166*Log[1. - 1.*z]^4 - 4000.388583821166*Log[z] + 
         1286.1581348909237*Log[z]^2 + 281.1242259299846*Log[z]^3 - 
         11.16753740145938*Log[z]^4 + 17.17288408819907*Log[z]^5) + 
       Lp^4*(-35.55555337060853 - 2.3703703703703702/z - 
         4.575221934166078*z^4 + 0.789084661792321*z^5 + 
         Lh*(9.481481481481481 + 9.481481481481481*z) + 
         17.95682774796396*Log[1. - 1.*z] + 1.1851851851851851*Log[z] + 
         z*(-56.71510581201807 + 21.86546490058378*Log[1. - 1.*z] + 
           1.1851851851851851*Log[z]) + z^3*(-14.740715189145682 + 
           0.890231507622812*Log[1. - 1.*z] + 11.476856922640055*Log[z]) + 
         z^2*(2.945660861240657 - 2.786598230244627*Log[1. - 1.*z] + 
           18.51920285073248*Log[z])) + Lp^3*(-212.88693522977866 - 
         13.545636774747427*z^4 + 0.415038988928965*z^5 + 
         Lh^2*(9.481481481481481 + 9.481481481481481*z) - 
         113.57049777954612*Log[1. - 1.*z] + 40.385002670746296*
          Log[1. - 1.*z]^2 + 7.703703703703703*Log[z] - 2.1728395061728394*
          Log[z]^2 + (56.49382716049383 + 7.111111111111111*Log[z])/z + 
         z^2*(-26.163024742076477 - 40.312640463274086*Log[1. - 1.*z] + 
           7.681222264632602*Log[1. - 1.*z]^2 - 134.32395301605862*Log[z] + 
           8.528996332774177*Log[z]^2) + z*(75.32007807278232 - 
           205.63608124719192*Log[1. - 1.*z] + 30.39669967637907*
            Log[1. - 1.*z]^2 + 23.703703703703702*Log[z] + 
           13.82716049382716*Log[z]^2) + z^3*(155.70762428215025 + 
           8.704404675197319*Log[1. - 1.*z] - 2.6110727599061163*
            Log[1. - 1.*z]^2 - 81.47357749473191*Log[z] + 25.200365299150643*
            Log[z]^2) + Lh*(-53.33332897654742 - 4.7407407407407405/z - 
           9.150443856097182*z^4 + 1.5781693472090823*z^5 + 
           35.91365550273155*Log[1. - 1.*z] + 2.3703703703703702*Log[z] + 
           z*(-105.13391533167048 + 43.73092981049502*Log[1. - 1.*z] + 
             2.3703703703703702*Log[z]) + z^3*(-29.48143036386449 + 
             1.7804630381803412*Log[1. - 1.*z] + 22.953713838936668*Log[z]) + 
           z^2*(5.891321706554429 - 5.57319649955506*Log[1. - 1.*z] + 
             37.03840571619962*Log[z]))) + Lp^2*(-135.7579951801416 + 
         Lh^2*(9.481481481481481 - 9.481481481481481*z) + 
         142.50276650627507*z^4 - 17.527143800371945*z^5 - 
         605.4337295683039*Log[1. - 1.*z] + 199.70470722937702*
          Log[1. - 1.*z]^2 + (-255.29703611092273 - 46.22222222222222*Log[z])/
          z - 547.5210940019257*Log[z] - 35.55555555555556*Log[z]^2 - 
         9.481481481481481*Log[z]^3 + z^2*(-1005.7711492081881 - 
           347.02510270568524*Log[1. - 1.*z] + 135.75640979193852*
            Log[1. - 1.*z]^2 - 1355.1032231154795*Log[z] - 
           469.281424904802*Log[z]^2 - 28.905827070666476*Log[z]^3) + 
         z^3*(1927.1268560501887 + 25.201938008266204*Log[1. - 1.*z] - 
           27.285110540540003*Log[1. - 1.*z]^2 - 859.4049871946701*Log[z] + 
           4.594874151185931*Log[z]^2 - 6.1513174996776305*Log[z]^3) + 
         z*(509.96422597378194 - 261.034778159246*Log[1. - 1.*z] - 
           146.99082129559037*Log[1. - 1.*z]^2 - 381.2082766866022*Log[z] - 
           86.81481481481481*Log[z]^2 + 11.851851851851851*Log[z]^3) + 
         Lh*(-155.73958313713337 + 20.54320987654321/z - 9.799195855563287*
            z^4 + 0.331759557807462*z^5 + 109.64585315568023*Log[1. - 1.*z] + 
           52.148148148148145*Log[z] + 4.7407407407407405*Log[z]^2 + 
           z^3*(-238.37292449400073 - 8.738145447972526*Log[1. - 1.*z] + 
             116.24362340585147*Log[z] - 9.74584340437999*Log[z]^2) + 
           z*(-81.6670140161343 - 76.32614805562929*Log[1. - 1.*z] + 
             104.29629629629629*Log[z] + 4.7407407407407405*Log[z]^2) + 
           z^2*(41.81717201298997 + 51.27029219977343*Log[1. - 1.*z] + 
             200.58526653205695*Log[z] + 44.95306585919758*Log[z]^2))) + 
       Lp*(-1558.3869072142131 - 1074.0472377372234*z^4 + 
         17.544490194841448*z^5 - 733.6084124770756*Log[1. - 1.*z] - 
         312.3773204641875*Log[1. - 1.*z]^2 + 51.01477773706017*
          Log[1. - 1.*z]^3 - 733.4523215650295*Log[z] - 
         504.3990133830708*Log[z]^2 - 14.320987654320987*Log[z]^3 - 
         5.703703703703703*Log[z]^4 + (494.54803759120074 + 
           98.11244277743864*Log[z])/z + z^2*(-15918.682605386688 - 
           200.05903652396304*Log[1. - 1.*z] - 212.78419542767782*
            Log[1. - 1.*z]^2 + 66.33401093637855*Log[1. - 1.*z]^3 - 
           6544.522860155519*Log[z] - 1611.4761207309805*Log[z]^2 - 
           339.6176358043855*Log[z]^3 - 18.418334838725052*Log[z]^4) + 
         z*(1575.550187068953 + 782.5271529644473*Log[1. - 1.*z] + 
           225.25437470641648*Log[1. - 1.*z]^2 - 61.541023925631386*
            Log[1. - 1.*z]^3 - 1.5415483090705548*Log[z] - 
           154.5245127579436*Log[z]^2 - 67.55555555555556*Log[z]^3 + 
           6.296296296296297*Log[z]^4) + z^3*(18107.56730134479 - 
           54.7712995376249*Log[1. - 1.*z] + 24.944178222485895*
            Log[1. - 1.*z]^2 - 17.881838821881406*Log[1. - 1.*z]^3 - 
           9185.175869208906*Log[z] + 3600.2495019680255*Log[z]^2 - 
           476.78752379265876*Log[z]^3 + 109.62425405358968*Log[z]^4) + 
         Lh*(-16.786810374845118 - 7.053793868237394/z + 5.801612699795618*
            z^4 - 0.17879025435517581*z^5 - 56.26750288996306*
            Log[1. - 1.*z] + 19.34961239995775*Log[1. - 1.*z]^2 + 
           14.222222222222221*Log[z] + 7.111111111111111*Log[z]^2 + 
           0.7901234567901234*Log[z]^3 + z^3*(138.95554962890975 + 
             8.5233798195242*Log[1. - 1.*z] - 3.5278873497844234*
              Log[1. - 1.*z]^2 - 163.3664562545984*Log[z] + 50.05973994347703*
              Log[z]^2 - 9.25904397541417*Log[z]^3) + 
           z*(86.16922808205005 + 49.94727448833921*Log[1. - 1.*z] - 
             13.782667705255477*Log[1. - 1.*z]^2 + 45.03703703703704*Log[z] + 
             28.444444444444443*Log[z]^2 + 0.7901234567901234*Log[z]^3) + 
           z^2*(-168.590569161609 - 61.46241067715961*Log[1. - 1.*z] + 
             16.923905618045115*Log[1. - 1.*z]^2 + 5.098287363553*Log[z] + 
             34.163107647553936*Log[z]^2 + 6.657173083781869*Log[z]^3))) + 
       (dabc2*(-12.484362149162802 - 729428.8399516005*z^4 + 
          8847.276233088314*z^5 + 755.3633994830124*Log[1. - 1.*z] - 
          930.5666113618292*Log[1. - 1.*z]^2 - 12.641753830328481*Log[z] - 
          0.33944273991897467*Log[z]^2 - 0.13284371092955144*Log[z]^3 + 
          0.08333333333333333*Log[z]^4 - 0.03333333333333333*Log[z]^5 + 
          z*(773.9313370464845 - 1388.6516457054822*Log[1. - 1.*z] + 
            2884.901971538853*Log[1. - 1.*z]^2 - 0.3978263896647597*Log[z] - 
            3.7524230779895973*Log[z]^2 + 1.6449340668482262*Log[z]^3) + 
          z^2*(7.593447363235475*^7 + 511.4919951133305*Log[1. - 1.*z] - 
            2978.1282646700265*Log[1. - 1.*z]^2 + 3.0913726540546816*^7*
             Log[z] + 5.377444016644809*^6*Log[z]^2 + 500678.1295623091*
             Log[z]^3 + 25014.184617023544*Log[z]^4 + 538.8174699843397*
             Log[z]^5) + z^3*(-7.521465351566352*^7 + 121.7962511091393*
             Log[1. - 1.*z] + 1023.7929044930027*Log[1. - 1.*z]^2 + 
            4.573400684737262*^7*Log[z] - 1.2082958848115643*^7*Log[z]^2 + 
            2.1861363567177285*^6*Log[z]^3 - 199730.60765050168*Log[z]^4 + 
            19156.81282644062*Log[z]^5) + Lp*(-35.45104096037992 + 
            30693.89491251138*z^4 - 699.0302244389028*z^5 + 
            90.44448683623187*Log[1. - 1.*z] - 20.02847884157147*Log[z] - 
            0.7753296657588677*Log[z]^2 + 0.3333333333333333*Log[z]^3 - 
            0.16666666666666666*Log[z]^4 + z*(117.9213282885501 - 
              258.9009841734983*Log[1. - 1.*z] - 18.804406601634035*Log[z] + 
              4.934802200544679*Log[z]^2) + z^3*(-955810.3081181592 - 
              77.86707643418632*Log[1. - 1.*z] + 526335.8863012193*Log[z] - 
              166854.87851557942*Log[z]^2 + 20411.05046799899*Log[z]^3 - 
              3233.8684801892373*Log[z]^4) + z^2*(925732.9731977673 + 
              246.32357377145274*Log[1. - 1.*z] + 370266.74427570094*Log[z] + 
              60174.01639245827*Log[z]^2 + 4729.308103708871*Log[z]^3 + 
              152.7531427927166*Log[z]^4))))/nc + 
       (107.39816902904109 + (-537.4739340911725 - 79.60890373424456*Lh)*Lp + 
         (-701.4316613304434 + 323.33102139766964*Lh)*Lp^2 + 
         (71.32569473235955 + 156.44444444444446*Lh - 18.962962962962962*
            Lh^2)*Lp^3 + (91.25925925925925 - 18.962962962962962*Lh)*Lp^4 - 
         4.7407407407407405*Lp^5)*plusD[0, 1 - z] + 
       Nf^2*(1.649502951025508 + Lp^3*(0.3950617283950617 + 
           0.3950617283950617*z) - 0.40541711809317443*z^4 - 
         0.00043641441913240813*z^5 + (-8.572380372078722 - 
           4.546622307260785*Lh + (-9.347825022198451 - 3.292181069958848*Lh)*
            Lp + (-3.595642021614359 - 1.9753086419753085*Lh)*Lp^2 + 
           (-1.316872427983539 - 0.3950617283950617*Lh)*Lp^3 - 
           0.2962962962962963*Lp^4)*delta[1 - z] + 
         Lp^2*(0.7901228150561068 + 0.43402001177163035*z^4 - 
           0.04910479199578725*z^5 + z^2*(0.30855935188446637 - 
             2.2908052449521357*Log[z]) + z^3*(1.6756820044491276 - 
             1.2896982493182019*Log[z]) + z*(3.161707987277086 - 
             1.1851851851851851*Log[z]) - 1.1851851851851851*Log[z]) - 
         5.662551440329218*Log[z] - 2.4362139917695473*Log[z]^2 - 
         0.3292181069958848*Log[z]^3 + z^2*(20.703478227151113 + 
           0.6223743940909441*Log[z] - 2.3073629620695892*Log[z]^2 - 
           0.6104142911440517*Log[z]^3) + z*(7.444117645315639 - 
           1.1851851851851851*Log[z] - 0.8559670781893004*Log[z]^2 - 
           0.3292181069958848*Log[z]^3) + z^3*(-13.450264046402909 + 
           13.50872115760657*Log[z] - 4.080640889830509*Log[z]^2 + 
           0.6660089450144698*Log[z]^3) + Lp*(-0.6584363525049415 + 
           0.657063817609463*z^4 - 0.04757297210127399*z^5 - 
           6.320987654320987*Log[z] - 1.1851851851851851*Log[z]^2 + 
           z^2*(-4.422782608695652 - 9.342914380280464*Log[z] - 
             2.5054578258908435*Log[z]^2) + z*(7.2440311510674125 - 
             1.5802469135802468*Log[z] - 1.1851851851851851*Log[z]^2) + 
           z^3*(11.713293621097375 - 5.120821746779411*Log[z] + 
             0.14187787498872553*Log[z]^2)) + (-9.09324461452157 - 
           6.584362139917696*Lp - 3.950617283950617*Lp^2 - 
           0.7901234567901234*Lp^3)*plusD[0, 1 - z]) + 
       (-159.21780746848913*Lp + 646.6620427953393*Lp^2 + 
         (312.8888888888889 - 75.85185185185185*Lh)*Lp^3 - 
         37.925925925925924*Lp^4)*plusD[1, 1 - z] + 
       Nf*(84.97942723038446 + Lh*(7.374485596707819 - 7.374485596707819*z) + 
         5.88282387997262/z + 82.20918803777825*z^4 - 1.27764543675966*z^5 + 
         Lp^4*(2.765432098765432 + 2.765432098765432*z) + 
         (306.7976732366431 + 71.06334487294694*Lh + 
           (311.2094570786569 + 126.78633515573375*Lh - 7.374485596707819*
              Lh^2)*Lp + (179.716406280418 + 58.20422157394219*Lh - 
             7.901234567901234*Lh^2)*Lp^2 + (58.157089132366835 + 
             5.135802469135802*Lh - 2.3703703703703702*Lh^2)*Lp^3 + 
           (7.802469135802469 - 2.765432098765432*Lh)*Lp^4 - 
           0.7901234567901234*Lp^5)*delta[1 - z] + 14.456967794684447*
          Log[1. - 1.*z] + 10.043747733218689*Log[1. - 1.*z]^2 + 
         1.6113483292380941*Log[1. - 1.*z]^3 + 153.53624971840847*Log[z] + 
         47.65684715008644*Log[z]^2 + 10.326474622770919*Log[z]^3 + 
         0.6090534979423868*Log[z]^4 + z^3*(-2275.457084325846 + 
           5.808624467512806*Log[1. - 1.*z] - 1.7788024634202817*
            Log[1. - 1.*z]^2 + 0.037542202709173154*Log[1. - 1.*z]^3 + 
           1168.676727125948*Log[z] - 402.5524414736902*Log[z]^2 + 
           56.801906065822465*Log[z]^3 - 10.936522351273572*Log[z]^4) + 
         z*(-219.92491205988713 - 0.11155794282490702*Log[1. - 1.*z] - 
           9.224322621215684*Log[1. - 1.*z]^2 - 0.12342606070528662*
            Log[1. - 1.*z]^3 + 28.742781690295566*Log[z] + 
           6.686334596031696*Log[z]^2 + 11.050754458161865*Log[z]^3 + 
           0.6090534979423868*Log[z]^4) + z^2*(1984.032103508702 - 
           30.59983085491485*Log[1. - 1.*z] + 11.329747721787646*
            Log[1. - 1.*z]^2 + 0.5815314135316819*Log[1. - 1.*z]^3 + 
           979.9518263734149*Log[z] + 210.75077176993878*Log[z]^2 + 
           38.63021707930867*Log[z]^3 + 3.378615094127529*Log[z]^4) + 
         Lp^3*(-1.7777779579178032 - 0.7901234567901234/z - 
           1.4195709673953516*z^4 + 0.2963327431898675*z^5 + 
           Lh*(4.7407407407407405 + 4.7407407407407405*z) + 
           8.9784138885592*Log[1. - 1.*z] + z*(-8.9970998875987 + 
             10.932732421137452*Log[1. - 1.*z] - 1.1851851851851851*Log[z]) - 
           1.1851851851851851*Log[z] + z^3*(-4.018993585674585 + 
             0.445115753811406*Log[1. - 1.*z] + 3.15903197043453*Log[z]) + 
           z^2*(1.6948874059941996 - 1.3932991005450939*Log[1. - 1.*z] + 
             4.677990945450675*Log[z])) + Lp^2*(-1.0405296500397418 + 
           1.1851851851851851/z - 2.5913542282427775*z^4 + 
           0.19730284368088505*z^5 + 59.8077449041727*Log[1. - 1.*z] + 
           Lh*(13.432096231165648 + 1.7360800315914178*z^4 - 
             0.196419167983149*z^5 + z^2*(1.2342374075378655 - 
               9.163220979808543*Log[z]) + z^3*(6.702728029987505 - 
               5.158792975513233*Log[z]) + z*(18.17769615345373 - 
               4.7407407407407405*Log[z]) - 4.7407407407407405*Log[z]) + 
           40.888888888888886*Log[z] + 2.962962962962963*Log[z]^2 + 
           z^3*(-166.7883472581573 - 3.2004963392531387*Log[1. - 1.*z] + 
             80.21121183733459*Log[z] - 10.89812455114692*Log[z]^2) + 
           z*(-85.24097791459998 + 22.36919903758664*Log[1. - 1.*z] + 
             36.148148148148145*Log[z] + 2.962962962962963*Log[z]^2) + 
           z^2*(46.21595724318399 + 22.1593548666296*Log[1. - 1.*z] + 
             135.2002554611603*Log[z] + 20.100322731546324*Log[z]^2)) + 
         Lp*(31.304072142898708 - 1.1565265637483262/z + 24.071817068960495*
            z^4 - 0.34872425733558304*z^5 + 81.4025443745722*Log[1. - 1.*z] + 
           6.812685276910341*Log[1. - 1.*z]^2 + 153.5384426848272*Log[z] + 
           41.48148148148148*Log[z]^2 + 2.962962962962963*Log[z]^3 + 
           z^3*(126.6839210866513 - 3.8729492332335544*Log[1. - 1.*z] + 
             0.2376982680130455*Log[1. - 1.*z]^2 - 277.0059207819683*Log[z] + 
             93.53963796162908*Log[z]^2 - 21.23221015364744*Log[z]^3) + 
           z*(-231.98797810888522 - 12.011371315711285*Log[1. - 1.*z] - 
             0.0543389524743025*Log[1. - 1.*z]^2 + 15.266837746555598*
              Log[z] + 35.55555555555556*Log[z]^2 + 2.962962962962963*
              Log[z]^3) + z^2*(-429.4597362483284 + 42.86037699741791*
              Log[1. - 1.*z] + 2.485436889032398*Log[1. - 1.*z]^2 + 
             130.86080951858852*Log[z] + 99.1044397145735*Log[z]^2 + 
             14.542821676253125*Log[z]^3) + Lh*(25.020575992851633 + 
             0.657063817609463*z^4 - 0.04757297210127399*z^5 - 
             3.950617283950617*Log[z] - 1.1851851851851851*Log[z]^2 + 
             z^2*(-4.422782608695652 - 9.342914380280464*Log[z] - 
               2.5054578258908435*Log[z]^2) + z*(4.47859906311745 - 
               3.950617283950617*Log[z] - 1.1851851851851851*Log[z]^2) + 
             z^3*(11.713293622787454 - 5.120821746779411*Log[z] + 
               0.14187787498872553*Log[z]^2))) + 
         (142.12668974589388 + (253.5726703114675 - 29.497942386831276*Lh)*
            Lp + (116.40844314788438 - 31.604938271604937*Lh)*Lp^2 + 
           (10.271604938271604 - 9.481481481481481*Lh)*Lp^3 - 
           5.530864197530864*Lp^4)*plusD[0, 1 - z] + 
         (-58.99588477366255*Lp - 63.20987654320987*Lp^2 - 
           18.962962962962962*Lp^3)*plusD[1, 1 - z]) - 
       75.85185185185185*Lp^3*plusD[2, 1 - z])
 
TMDpdfNum["qqb"] = as^2*(-6.57568948965432 + 2.6451727005890224/z - 
       60.49891979174238*z^4 + 1.6682745025160883*z^5 + 
       1.3333333333333333*Log[z] - 0.6666666666666666*Log[z]^2 + 
       0.5925925925925926*Log[z]^3 + z*(7.993737974147562 - 
         6.666666666666667*Log[z] - 1.5555555555555556*Log[z]^2 + 
         0.2962962962962963*Log[z]^3) + z^2*(537.483652803029 + 
         213.40596468377385*Log[z] + 27.801373087182547*Log[z]^2 + 
         1.7401934484961763*Log[z]^3) + z^3*(-482.71622869222256 + 
         392.52559245352205*Log[z] - 68.67155311692338*Log[z]^2 + 
         23.858585392707216*Log[z]^3) + Lp^2*(1.3333333333333333 + 
         1.7777777777777777/z - 1.7777777777777777*z^2 + 
         2.6666666666666665*Log[z] + z*(-1.3333333333333333 + 
           2.6666666666666665*Log[z])) + Lp*(11.297892423978965 - 
         7.703703703703703/z + 1.8567738905846443*z^4 - 
         0.627328431372549*z^5 - 0.8888888888888888*Log[z] + 
         3.5555555555555554*Log[z]^2 + z^2*(-40.60694027360694 - 
           17.27835736192615*Log[z] + 0.16551702514579544*Log[z]^2) + 
         z*(-13.05468067802747 - 9.777777777777779*Log[z] + 
           1.7777777777777777*Log[z]^2) + z^3*(48.83798581122764 - 
           36.29506406523005*Log[z] + 9.853247118358167*Log[z]^2))) + 
     as^3*(448.7339769935116 + 37667.53848525072*z^4 - 
       239.13648269466728*z^5 + 561.2873572508729*Log[1. - 1.*z] - 
       89.0939469362179*Log[1. - 1.*z]^2 + 15.140488835471352*
        Log[1. - 1.*z]^3 - 2.2065175424656394*Log[1. - 1.*z]^4 + 
       (-472.18580115215195 - 78.98467140066984*Log[z])/z + 
       Lp^4*(-1.7777777777777777 - 2.3703703703703702/z + 
         2.3703703703703702*z^2 + z*(1.7777777777777777 - 3.5555555555555554*
            Log[z]) - 3.5555555555555554*Log[z]) - 466.979520134467*Log[z] + 
       105.4615277572081*Log[z]^2 - 36.80140841243958*Log[z]^3 + 
       7.8765432098765435*Log[z]^4 - 0.6074074074074074*Log[z]^5 + 
       z^3*(5.886893864005434*^6 - 337.252794175481*Log[1. - 1.*z] + 
         119.83998564893713*Log[1. - 1.*z]^2 - 13.159651273668437*
          Log[1. - 1.*z]^3 + 2.525512367491166*Log[1. - 1.*z]^4 - 
         3.5397059520597965*^6*Log[z] + 945034.0763324694*Log[z]^2 - 
         165873.01118830068*Log[z]^3 + 15742.943651257738*Log[z]^4 - 
         1383.575074283335*Log[z]^5) + z^2*(-5.924443146459167*^6 + 
         1202.75173357878*Log[1. - 1.*z] - 334.8050488809519*
          Log[1. - 1.*z]^2 + 40.91658150626502*Log[1. - 1.*z]^3 - 
         7.504455857694885*Log[1. - 1.*z]^4 - 2.4214227233801535*^6*Log[z] - 
         422696.34079213237*Log[z]^2 - 39534.70652693388*Log[z]^3 - 
         1982.7772791968978*Log[z]^4 - 42.76633676976821*Log[z]^5) + 
       z*(144.33227554446603 - 1426.7862966541718*Log[1. - 1.*z] + 
         304.0590101682327*Log[1. - 1.*z]^2 - 42.89741906806793*
          Log[1. - 1.*z]^3 + 7.185461032669358*Log[1. - 1.*z]^4 - 
         320.3604623618117*Log[z] - 150.6518240275587*Log[z]^2 - 
         9.759476516572436*Log[z]^3 + 0.8641975308641975*Log[z]^4 + 
         1.288888888888889*Log[z]^5) + Lp^3*(-60.354380336565484 - 
         6.883134843605719*z^4 + 1.855498681977395*z^5 - 
         16.598390495119958*Log[1. - 1.*z] + Lh*(-3.5555555555555554 - 
           4.7407407407407405/z + 4.7407407407407405*z^2 + 
           z*(3.5555555555555554 - 7.111111111111111*Log[z]) - 
           7.111111111111111*Log[z]) + 31.40740740740741*Log[z] - 
         7.703703703703703*Log[z]^2 + (56.49382716049383 + 
           7.111111111111111*Log[z])/z + z^3*(-67.80375837214805 + 
           6.688308538163001*Log[1. - 1.*z] + 47.52644253157659*Log[z] - 
           10.275635310119336*Log[z]^2) + z^2*(46.504925844351206 - 
           19.900933497371888*Log[1. - 1.*z] + 14.102639174747743*Log[z] - 
           0.4830605756841632*Log[z]^2) + z*(30.187022637023244 + 
           29.811015454328842*Log[1. - 1.*z] + 33.18518518518518*Log[z] + 
           10.666666666666666*Log[z]^2)) + Lp^2*(305.583701260267 - 
         799.4370383511925*z^4 + 6.407127262260745*z^5 + 
         87.4343263699818*Log[1. - 1.*z] + (-255.29703611092273 - 
           46.22222222222222*Log[z])/z - 142.87983077233972*Log[z] + 
         64.29629629629629*Log[z]^2 - 5.925925925925926*Log[z]^3 + 
         z*(-137.485579283303 - 177.7796326842554*Log[1. - 1.*z] - 
           146.66666666666666*Log[z] - 16.*Log[z]^2 + 14.222222222222221*
            Log[z]^3) + z^2*(9772.5285027723 + 120.81184181412094*
            Log[1. - 1.*z] + 3638.289374932894*Log[z] + 540.0522111652017*
            Log[z]^2 + 29.71868750693566*Log[z]^3) + 
         z^3*(-8892.299676742414 - 30.46653549984735*Log[1. - 1.*z] + 
           6828.146261214359*Log[z] - 1359.0281174078896*Log[z]^2 + 
           409.69204257340226*Log[z]^3) + Lh*(-30.127713130587125 + 
           20.54320987654321/z - 4.951397041559051*z^4 + 1.672875816993464*
            z^5 + 2.3703703703703702*Log[z] - 9.481481481481481*Log[z]^2 + 
           z^3*(-130.23462880519793 + 96.78683750728014*Log[z] - 
             26.27532566080688*Log[z]^2) + z*(34.812481781509774 + 
             26.074074074074073*Log[z] - 4.7407407407407405*Log[z]^2) + 
           z^2*(108.28517404727347 + 46.07561964287736*Log[z] - 
             0.44137875232623996*Log[z]^2))) + 
       Lp*(-639.5738944886143 - 7048.743392360815*z^4 + 184.66659436118252*
          z^5 - 142.50366715164867*Log[1. - 1.*z] + 31.34080043456427*
          Log[1. - 1.*z]^2 - 1.9908893803281578*Log[1. - 1.*z]^3 + 
         413.46673316670166*Log[z] - 123.54525362192672*Log[z]^2 + 
         40.19753086419753*Log[z]^3 - 3.6790123456790123*Log[z]^4 + 
         (494.54803759120074 + 98.11244277743864*Log[z])/z + 
         z^2*(-21051.84042104558 - 352.83259812813924*Log[1. - 1.*z] + 
           64.79406910183718*Log[1. - 1.*z]^2 - 10.102286050707095*
            Log[1. - 1.*z]^3 - 4993.311701901976*Log[z] - 438.13618882760665*
            Log[z]^2 + 14.332863145966499*Log[z]^3 + 2.5820669951153907*
            Log[z]^4) + z*(339.1831177262505 + 403.67259913952944*
            Log[1. - 1.*z] - 74.74156853609833*Log[1. - 1.*z]^2 + 
           8.778217836586524*Log[1. - 1.*z]^3 - 358.3843244725675*Log[z] - 
           17.840306101143344*Log[z]^2 - 12.049382716049383*Log[z]^3 + 
           8.271604938271604*Log[z]^4) + z^3*(27721.759960777355 + 
           91.66366614025853*Log[1. - 1.*z] - 21.393301000303122*
            Log[1. - 1.*z]^2 + 3.3149575944487277*Log[1. - 1.*z]^3 - 
           8892.748979348167*Log[z] + 8485.32245601982*Log[z]^2 - 
           147.66229711048405*Log[z]^3 + 319.48216216476095*Log[z]^4) + 
         Lh*(17.535171952516162 - 7.053793868237394/z + 161.3304528249696*
            z^4 - 4.448731995450433*z^5 - 3.5555555555555554*Log[z] + 
           1.7777777777777777*Log[z]^2 - 1.5802469135802468*Log[z]^3 + 
           z^3*(1287.2432764420855 - 1046.7349131659114*Log[z] + 
             183.1241416495577*Log[z]^2 - 63.622894423941425*Log[z]^3) + 
           z^2*(-1433.2897407274718 - 569.0825725024855*Log[z] - 
             74.13699489070835*Log[z]^2 - 4.640515848083512*Log[z]^3) + 
           z*(-21.316634588523197 + 17.77777777777778*Log[z] + 
             4.148148148148148*Log[z]^2 - 0.7901234567901234*Log[z]^3))) + 
       Nf*(-57.612796626832946 + 5.88282387997262/z + 687.1501547509737*z^4 - 
         16.56032064417197*z^5 - 5.030944165540118*Log[1. - 1.*z] + 
         0.3406240567413631*Log[1. - 1.*z]^2 - 0.32694334958049026*
          Log[1. - 1.*z]^3 + Lp^3*(-0.5925925925925926 - 0.7901234567901234/
            z + 0.7901234567901234*z^2 + z*(0.5925925925925926 - 
             1.1851851851851851*Log[z]) - 1.1851851851851851*Log[z]) - 
         35.457848078043234*Log[z] - 13.966979547350222*Log[z]^2 - 
         2.5569272976680386*Log[z]^3 - 0.3786008230452675*Log[z]^4 + 
         z^3*(-4943.92914118205 + 3.083698282711209*Log[1. - 1.*z] + 
           0.030580661136560605*Log[1. - 1.*z]^2 + 0.22726561277195179*
            Log[1. - 1.*z]^3 + 2183.0567985987045*Log[z] - 
           1186.0167155711886*Log[z]^2 + 69.21788306131498*Log[z]^3 - 
           37.21414424673223*Log[z]^4) + z*(50.50110896509391 + 
           9.326656572639182*Log[1. - 1.*z] - 1.1444946128399927*
            Log[1. - 1.*z]^2 + 0.7823868798341669*Log[1. - 1.*z]^3 - 
           0.5155550836438983*Log[z] - 3.9053004732635888*Log[z]^2 - 
           0.7352537722908093*Log[z]^3 - 0.11522633744855967*Log[z]^4) + 
         z^2*(4274.56817078873 - 7.379410689810274*Log[1. - 1.*z] + 
           0.773289894962069*Log[1. - 1.*z]^2 - 0.6827091430256285*
            Log[1. - 1.*z]^3 + 1433.424565505143*Log[z] + 180.08534114311618*
            Log[z]^2 + 9.383835657232206*Log[z]^3 - 0.056455745460574316*
            Log[z]^4) + Lp^2*(-16.343545776367677 + 1.1851851851851851/z - 
           2.0156321469592604*z^4 + 0.5980532083920124*z^5 - 
           2.9291277214703895*Log[1. - 1.*z] - 8.88888888888889*Log[z] - 
           2.3703703703703702*Log[z]^2 + z^3*(-33.032735542313304 + 
             1.1802897324733002*Log[1. - 1.*z] + 24.043713577571747*Log[z] - 
             6.063767749435239*Log[z]^2) + z*(8.222169068877047 + 
             5.260767397636301*Log[1. - 1.*z] - 6.518518518518518*Log[z] - 
             1.1851851851851851*Log[z]^2) + z^2*(41.38650653945485 - 
             3.511929408639212*Log[1. - 1.*z] + 8.687208138840761*Log[z] - 
             0.15664547357115216*Log[z]^2)) + Lp*(-53.202465875626004 - 
           1.1565265637483262/z + 187.3190234295046*z^4 - 5.3557525871830025*
            z^5 + 0.7118723215079577*Log[1. - 1.*z] - 1.9599822537344245*
            Log[1. - 1.*z]^2 - 38.14068756693837*Log[z] - 11.45679012345679*
            Log[z]^2 - 1.7777777777777777*Log[z]^3 + 
           z^3*(1280.9896270460613 - 0.17257441490570324*Log[1. - 1.*z] + 
             1.0656690959838735*Log[1. - 1.*z]^2 - 1081.700103442931*Log[z] + 
             176.27122444255033*Log[z]^2 - 67.89203291934805*Log[z]^3) + 
           z^2*(-1464.9706389304204 + 4.019984114282327*Log[1. - 1.*z] - 
             3.2024315568132824*Log[1. - 1.*z]^2 - 555.5684605091913*Log[z] - 
             80.05862177563473*Log[z]^2 - 4.974774569535158*Log[z]^3) + 
           z*(56.37673348167626 - 4.559282020884582*Log[1. - 1.*z] + 
             4.096744714563834*Log[1. - 1.*z]^2 - 8.56257224798949*Log[z] - 
             5.135802469135802*Log[z]^2 - 0.5925925925925926*Log[z]^3))) + 
       (dabc2*(12.484362149162802 + 729428.8399516005*z^4 - 
          8847.276233088314*z^5 - 755.3633994830124*Log[1. - 1.*z] + 
          930.5666113618292*Log[1. - 1.*z]^2 + 12.641753830328481*Log[z] + 
          0.33944273991897467*Log[z]^2 + 0.13284371092955144*Log[z]^3 - 
          0.08333333333333333*Log[z]^4 + 0.03333333333333333*Log[z]^5 + 
          z*(-773.9313370464845 + 1388.6516457054822*Log[1. - 1.*z] - 
            2884.901971538853*Log[1. - 1.*z]^2 + 0.3978263896647597*Log[z] + 
            3.7524230779895973*Log[z]^2 - 1.6449340668482262*Log[z]^3) + 
          z^3*(7.521465351566352*^7 - 121.7962511091393*Log[1. - 1.*z] - 
            1023.7929044930027*Log[1. - 1.*z]^2 - 4.573400684737262*^7*
             Log[z] + 1.2082958848115643*^7*Log[z]^2 - 2.1861363567177285*^6*
             Log[z]^3 + 199730.60765050168*Log[z]^4 - 19156.81282644062*
             Log[z]^5) + z^2*(-7.593447363235475*^7 - 511.4919951133305*
             Log[1. - 1.*z] + 2978.1282646700265*Log[1. - 1.*z]^2 - 
            3.0913726540546816*^7*Log[z] - 5.377444016644809*^6*Log[z]^2 - 
            500678.1295623091*Log[z]^3 - 25014.184617023544*Log[z]^4 - 
            538.8174699843397*Log[z]^5) + Lp*(35.45104096037992 - 
            30693.89491251138*z^4 + 699.0302244389028*z^5 - 
            90.44448683623187*Log[1. - 1.*z] + 20.02847884157147*Log[z] + 
            0.7753296657588677*Log[z]^2 - 0.3333333333333333*Log[z]^3 + 
            0.16666666666666666*Log[z]^4 + z*(-117.9213282885501 + 
              258.9009841734983*Log[1. - 1.*z] + 18.804406601634035*Log[z] - 
              4.934802200544679*Log[z]^2) + z^2*(-925732.9731977673 - 
              246.32357377145274*Log[1. - 1.*z] - 370266.74427570094*Log[z] - 
              60174.01639245827*Log[z]^2 - 4729.308103708871*Log[z]^3 - 
              152.7531427927166*Log[z]^4) + z^3*(955810.3081181592 + 
              77.86707643418632*Log[1. - 1.*z] - 526335.8863012193*Log[z] + 
              166854.87851557942*Log[z]^2 - 20411.05046799899*Log[z]^3 + 
              3233.8684801892373*Log[z]^4))))/nc)
 
TMDpdfNum["qqbp"] = as^2*(-3.2270183101427925 + 2.6451727005890224/z + 
       0.05637832379670145*z^4 - 0.0013164390324173112*z^5 + 
       2.6666666666666665*Log[z] - 0.6666666666666666*Log[z]^2 + 
       0.4444444444444444*Log[z]^3 + z^3*(-3.6040303008016474 + 
         1.215623396613648*Log[z] - 0.14346862340441793*Log[z]^2 - 
         0.0170296134428453*Log[z]^3) + z^2*(3.5704568978264084 + 
         5.654771516227999*Log[z] - 1.773058773058773*Log[z]^2 + 
         0.00030671710459053266*Log[z]^3) + 
       z*(0.5603571563984157 - 5.333333333333333*Log[z] - 
         0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3) + 
       Lp^2*(1.3333333333333333 + 1.7777777777777777/z - 
         1.7777777777777777*z^2 + 2.6666666666666665*Log[z] + 
         z*(-1.3333333333333333 + 2.6666666666666665*Log[z])) + 
       Lp*(10.666666666666666 - 7.703703703703703/z + 
         z^2*(13.037037037037036 - 7.111111111111111*Log[z]) - 
         2.6666666666666665*Log[z] + 2.6666666666666665*Log[z]^2 + 
         z*(-16. - 8.*Log[z] + 2.6666666666666665*Log[z]^2))) + 
     as^3*(438.69852566971656 - 335.59832667370466*z^4 + 
       10.79444847803927*z^5 + 564.7025768519524*Log[1. - 1.*z] - 
       89.0939469362179*Log[1. - 1.*z]^2 + 15.140488835471352*
        Log[1. - 1.*z]^3 - 2.2065175424656394*Log[1. - 1.*z]^4 + 
       (-472.18580115215195 - 78.98467140066984*Log[z])/z + 
       Lp^4*(-1.7777777777777777 - 2.3703703703703702/z + 
         2.3703703703703702*z^2 + z*(1.7777777777777777 - 3.5555555555555554*
            Log[z]) - 3.5555555555555554*Log[z]) - 476.735707552557*Log[z] + 
       87.88319669225295*Log[z]^2 - 47.38743834927968*Log[z]^3 + 
       6.790123456790123*Log[z]^4 - 0.5925925925925926*Log[z]^5 + 
       z^2*(139.24661314497672 + 1194.450167379674*Log[1. - 1.*z] - 
         334.8050488809519*Log[1. - 1.*z]^2 + 40.91658150626502*
          Log[1. - 1.*z]^3 - 7.504455857694885*Log[1. - 1.*z]^4 - 
         61.72142451410822*Log[z] + 192.63316404379023*Log[z]^2 - 
         33.02158598293859*Log[z]^3 - 4.887031944150624*Log[z]^4 - 
         0.008546072093787663*Log[z]^5) + z*(42.43885132104997 - 
         1425.2634499984288*Log[1. - 1.*z] + 304.0590101682327*
          Log[1. - 1.*z]^2 - 42.89741906806793*Log[1. - 1.*z]^3 + 
         7.185461032669358*Log[1. - 1.*z]^4 - 259.27611030303984*Log[z] - 
         69.25309735342276*Log[z]^2 + 3.5261418976339094*Log[z]^3 + 
         2.345679012345679*Log[z]^4 + 1.2740740740740741*Log[z]^5) + 
       z^3*(176.60568914041386 - 333.8892942331977*Log[1. - 1.*z] + 
         119.83998564893713*Log[1. - 1.*z]^2 - 13.159651273668437*
          Log[1. - 1.*z]^3 + 2.525512367491166*Log[1. - 1.*z]^4 + 
         721.4202676849085*Log[z] + 24.724759543844776*Log[z]^2 + 
         92.88132818451864*Log[z]^3 + 1.5816857184908992*Log[z]^4 + 
         1.804743567302643*Log[z]^5) + Lp^3*(-59.51274599348242 - 
         4.407436322826193*z^4 + 1.019060773480663*z^5 - 
         16.598390495119958*Log[1. - 1.*z] + Lh*(-3.5555555555555554 - 
           4.7407407407407405/z + 4.7407407407407405*z^2 + 
           z*(3.5555555555555554 - 7.111111111111111*Log[z]) - 
           7.111111111111111*Log[z]) + 33.77777777777778*Log[z] - 
         6.518518518518518*Log[z]^2 + (56.49382716049383 + 
           7.111111111111111*Log[z])/z + z^2*(-25.020377236507432 - 
           19.900933497371888*Log[1. - 1.*z] + 0.5463108403276903*Log[z] - 
           0.2623712088231026*Log[z]^2) + z^3*(-2.6864439571778664 + 
           6.688308538163001*Log[1. - 1.*z] - 0.8669762220634759*Log[z] + 
           2.862027514358221*Log[z]^2) + z*(34.11411506631996 + 
           29.811015454328842*Log[1. - 1.*z] + 30.814814814814813*Log[z] + 
           9.481481481481481*Log[z]^2)) + Lp^2*(310.2367616855975 + 
         307.74686739442086*z^4 - 20.020184023177148*z^5 + 
         87.4343263699818*Log[1. - 1.*z] + (-255.29703611092273 - 
           46.22222222222222*Log[z])/z - 159.7815092290168*Log[z] + 
         49.77777777777778*Log[z]^2 - 6.518518518518518*Log[z]^3 + 
         z^3*(1712.552645417343 - 30.46653549984735*Log[1. - 1.*z] - 
           1483.813377204918*Log[z] + 214.7275175592091*Log[z]^2 - 
           84.34157533898534*Log[z]^3) + z^2*(-1831.6585445105372 + 
           120.81184181412094*Log[1. - 1.*z] - 843.3462988947059*Log[z] - 
           124.99694518496669*Log[z]^2 - 5.406813302533922*Log[z]^3) + 
         z*(-223.5605080620568 - 177.7796326842554*Log[1. - 1.*z] - 
           152.28350672850812*Log[z] - 2.6666666666666665*Log[z]^2 + 
           14.814814814814815*Log[z]^3) + Lh*(-28.444444444444443 + 
           20.54320987654321/z + 7.111111111111111*Log[z] - 
           7.111111111111111*Log[z]^2 + z^2*(-34.76543209876543 + 
             18.962962962962962*Log[z]) + z*(42.666666666666664 + 
             21.333333333333332*Log[z] - 7.111111111111111*Log[z]^2))) + 
       Lp*(-641.9231747512664 - 90.06837961044343*z^4 + 
         3.930780559646539*z^5 - 135.5628256151705*Log[1. - 1.*z] + 
         31.34080043456427*Log[1. - 1.*z]^2 - 1.9908893803281578*
          Log[1. - 1.*z]^3 + 371.26767373845377*Log[z] - 
         164.44484498891345*Log[z]^2 + 34.370370370370374*Log[z]^3 - 
         3.7037037037037037*Log[z]^4 + (494.54803759120074 + 
           98.11244277743864*Log[z])/z + z^3*(-1131.529968695121 + 
           82.4881265719132*Log[1. - 1.*z] - 21.393301000303122*
            Log[1. - 1.*z]^2 + 3.3149575944487277*Log[1. - 1.*z]^3 + 
           657.7374996385089*Log[z] - 92.19539674875261*Log[z]^2 + 
           29.897731732203123*Log[z]^3 - 1.2220570229141159*Log[z]^4) + 
         z^2*(973.2342615171851 - 325.17030708460004*Log[1. - 1.*z] + 
           64.79406910183718*Log[1. - 1.*z]^2 - 10.102286050707095*
            Log[1. - 1.*z]^3 + 867.8773036703157*Log[z] - 41.545120425398814*
            Log[z]^2 - 17.187522197229786*Log[z]^3 + 0.1608887699103199*
            Log[z]^4) + z*(391.80844338763495 + 378.2450061278573*
            Log[1. - 1.*z] - 74.74156853609833*Log[1. - 1.*z]^2 + 
           8.778217836586524*Log[1. - 1.*z]^3 - 204.15968590874348*Log[z] + 
           27.207433413991513*Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
           8.296296296296296*Log[z]^4) + Lh*(8.605382160380781 - 
           7.053793868237394/z - 0.1503421727972626*z^4 + 
           0.0035104963841887243*z^5 - 7.111111111111111*Log[z] + 
           1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3 + 
           z*(-1.4942857329106274 + 14.222222222222221*Log[z] + 
             1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(-9.521218362148392 - 15.079390722363259*Log[z] + 
             4.728156728156728*Log[z]^2 - 0.0008179122789080871*Log[z]^3) + 
           z^3*(9.610747466216216 - 3.2416623706229926*Log[z] + 
             0.38258300017382235*Log[z]^2 + 0.04541227526348419*Log[z]^3))) + 
       Nf*(-59.098681384063596 + 5.88282387997262/z - 0.9090821349290609*
          z^4 + 0.10213731794968792*z^5 - 5.54475983656332*Log[1. - 1.*z] + 
         0.3406240567413631*Log[1. - 1.*z]^2 - 0.32694334958049026*
          Log[1. - 1.*z]^3 + Lp^3*(-0.5925925925925926 - 0.7901234567901234/
            z + 0.7901234567901234*z^2 + z*(0.5925925925925926 - 
             1.1851851851851851*Log[z]) - 1.1851851851851851*Log[z]) - 
         30.966480714928217*Log[z] - 10.549308734586743*Log[z]^2 - 
         1.6131687242798354*Log[z]^3 - 0.24691358024691357*Log[z]^4 + 
         z*(60.47344877255523 + 10.060758255882838*Log[1. - 1.*z] - 
           1.1444946128399927*Log[1. - 1.*z]^2 + 0.7823868798341669*
            Log[1. - 1.*z]^3 - 12.003517751965253*Log[z] - 
           8.771530956808965*Log[z]^2 - 1.6131687242798354*Log[z]^3 - 
           0.24691358024691357*Log[z]^4) + z^2*(-24.98539332433859 - 
           7.701228771623041*Log[1. - 1.*z] + 0.773289894962069*
            Log[1. - 1.*z]^2 - 0.6827091430256285*Log[1. - 1.*z]^3 + 
           5.1478051820853*Log[z] + 0.1997362426567558*Log[z]^2 + 
           0.7031832520791511*Log[z]^3 - 0.002601203056413591*Log[z]^4) + 
         z^3*(18.534746870913505 + 3.185230352303523*Log[1. - 1.*z] + 
           0.030580661136560605*Log[1. - 1.*z]^2 + 0.22726561277195179*
            Log[1. - 1.*z]^3 - 10.540989729225023*Log[z] + 
           3.5376079174563064*Log[z]^2 - 0.3148828372387587*Log[z]^3 + 
           0.11712315648343229*Log[z]^4) + Lp^2*(-15.922728604826142 + 
           1.1851851851851851/z - 0.7777828865694975*z^4 + 
           0.1798342541436464*z^5 - 2.9291277214703895*Log[1. - 1.*z] - 
           7.703703703703703*Log[z] - 1.7777777777777777*Log[z]^2 + 
           z*(10.185715290166272 + 5.260767397636301*Log[1. - 1.*z] - 
             7.703703703703703*Log[z] - 1.7777777777777777*Log[z]^2) + 
           z^2*(5.623854999025531 - 3.511929408639212*Log[1. - 1.*z] + 
             1.909043965771614*Log[z] - 0.04630079326533916*Log[z]^2) + 
           z^3*(-0.4740783410138249 + 1.1802897324733002*Log[1. - 1.*z] - 
             0.15299579924828655*Log[z] + 0.5050636719141682*Log[z]^2)) + 
         Lp*(-47.84250324323074 - 1.1565265637483262/z - 1.0078269216569447*
            z^4 + 0.2108997733320193*z^5 + 0.7118723215079577*
            Log[1. - 1.*z] - 1.9599822537344245*Log[1. - 1.*z]^2 - 
           29.870148425982446*Log[z] - 7.703703703703703*Log[z]^2 - 
           1.1851851851851851*Log[z]^3 + z*(54.21155462572438 - 
             4.559282020884582*Log[1. - 1.*z] + 4.096744714563834*
              Log[1. - 1.*z]^2 - 16.833111388945408*Log[z] - 
             7.703703703703703*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(0.17401837928153718 + 4.019984114282327*Log[1. - 1.*z] - 
             3.2024315568132824*Log[1. - 1.*z]^2 + 12.756509161041466*
              Log[z] + 2.7071215217733062*Log[z]^2 + 0.0169144727867958*
              Log[z]^3) + z^3*(-4.589616073204694 - 0.17257441490570324*
              Log[1. - 1.*z] + 1.0656690959838735*Log[1. - 1.*z]^2 + 
             4.0626629422718805*Log[z] - 0.415594042725251*Log[z]^2 + 
             0.3615537167475894*Log[z]^3))) + 
       (dabc2*(12.484362149162802 + 729428.8399516005*z^4 - 
          8847.276233088314*z^5 - 755.3633994830124*Log[1. - 1.*z] + 
          930.5666113618292*Log[1. - 1.*z]^2 + 12.641753830328481*Log[z] + 
          0.33944273991897467*Log[z]^2 + 0.13284371092955144*Log[z]^3 - 
          0.08333333333333333*Log[z]^4 + 0.03333333333333333*Log[z]^5 + 
          z*(-773.9313370464845 + 1388.6516457054822*Log[1. - 1.*z] - 
            2884.901971538853*Log[1. - 1.*z]^2 + 0.3978263896647597*Log[z] + 
            3.7524230779895973*Log[z]^2 - 1.6449340668482262*Log[z]^3) + 
          z^3*(7.521465351566352*^7 - 121.7962511091393*Log[1. - 1.*z] - 
            1023.7929044930027*Log[1. - 1.*z]^2 - 4.573400684737262*^7*
             Log[z] + 1.2082958848115643*^7*Log[z]^2 - 2.1861363567177285*^6*
             Log[z]^3 + 199730.60765050168*Log[z]^4 - 19156.81282644062*
             Log[z]^5) + z^2*(-7.593447363235475*^7 - 511.4919951133305*
             Log[1. - 1.*z] + 2978.1282646700265*Log[1. - 1.*z]^2 - 
            3.0913726540546816*^7*Log[z] - 5.377444016644809*^6*Log[z]^2 - 
            500678.1295623091*Log[z]^3 - 25014.184617023544*Log[z]^4 - 
            538.8174699843397*Log[z]^5) + Lp*(35.45104096037992 - 
            30693.89491251138*z^4 + 699.0302244389028*z^5 - 
            90.44448683623187*Log[1. - 1.*z] + 20.02847884157147*Log[z] + 
            0.7753296657588677*Log[z]^2 - 0.3333333333333333*Log[z]^3 + 
            0.16666666666666666*Log[z]^4 + z*(-117.9213282885501 + 
              258.9009841734983*Log[1. - 1.*z] + 18.804406601634035*Log[z] - 
              4.934802200544679*Log[z]^2) + z^2*(-925732.9731977673 - 
              246.32357377145274*Log[1. - 1.*z] - 370266.74427570094*Log[z] - 
              60174.01639245827*Log[z]^2 - 4729.308103708871*Log[z]^3 - 
              152.7531427927166*Log[z]^4) + z^3*(955810.3081181592 + 
              77.86707643418632*Log[1. - 1.*z] - 526335.8863012193*Log[z] + 
              166854.87851557942*Log[z]^2 - 20411.05046799899*Log[z]^3 + 
              3233.8684801892373*Log[z]^4))))/nc)
 
TMDpdfNum["qqp"] = as^2*(-3.2270183101427925 + 2.6451727005890224/z + 
       0.05637832379670145*z^4 - 0.0013164390324173112*z^5 + 
       2.6666666666666665*Log[z] - 0.6666666666666666*Log[z]^2 + 
       0.4444444444444444*Log[z]^3 + z^3*(-3.6040303008016474 + 
         1.215623396613648*Log[z] - 0.14346862340441793*Log[z]^2 - 
         0.0170296134428453*Log[z]^3) + z^2*(3.5704568978264084 + 
         5.654771516227999*Log[z] - 1.773058773058773*Log[z]^2 + 
         0.00030671710459053266*Log[z]^3) + 
       z*(0.5603571563984157 - 5.333333333333333*Log[z] - 
         0.6666666666666666*Log[z]^2 + 0.4444444444444444*Log[z]^3) + 
       Lp^2*(1.3333333333333333 + 1.7777777777777777/z - 
         1.7777777777777777*z^2 + 2.6666666666666665*Log[z] + 
         z*(-1.3333333333333333 + 2.6666666666666665*Log[z])) + 
       Lp*(10.666666666666666 - 7.703703703703703/z + 
         z^2*(13.037037037037036 - 7.111111111111111*Log[z]) - 
         2.6666666666666665*Log[z] + 2.6666666666666665*Log[z]^2 + 
         z*(-16. - 8.*Log[z] + 2.6666666666666665*Log[z]^2))) + 
     as^3*(438.69852566971656 - 335.59832667370466*z^4 + 
       10.79444847803927*z^5 + 564.7025768519524*Log[1. - 1.*z] - 
       89.0939469362179*Log[1. - 1.*z]^2 + 15.140488835471352*
        Log[1. - 1.*z]^3 - 2.2065175424656394*Log[1. - 1.*z]^4 + 
       (-472.18580115215195 - 78.98467140066984*Log[z])/z + 
       Lp^4*(-1.7777777777777777 - 2.3703703703703702/z + 
         2.3703703703703702*z^2 + z*(1.7777777777777777 - 3.5555555555555554*
            Log[z]) - 3.5555555555555554*Log[z]) - 476.735707552557*Log[z] + 
       87.88319669225295*Log[z]^2 - 47.38743834927968*Log[z]^3 + 
       6.790123456790123*Log[z]^4 - 0.5925925925925926*Log[z]^5 + 
       z^2*(139.24661314497672 + 1194.450167379674*Log[1. - 1.*z] - 
         334.8050488809519*Log[1. - 1.*z]^2 + 40.91658150626502*
          Log[1. - 1.*z]^3 - 7.504455857694885*Log[1. - 1.*z]^4 - 
         61.72142451410822*Log[z] + 192.63316404379023*Log[z]^2 - 
         33.02158598293859*Log[z]^3 - 4.887031944150624*Log[z]^4 - 
         0.008546072093787663*Log[z]^5) + z*(42.43885132104997 - 
         1425.2634499984288*Log[1. - 1.*z] + 304.0590101682327*
          Log[1. - 1.*z]^2 - 42.89741906806793*Log[1. - 1.*z]^3 + 
         7.185461032669358*Log[1. - 1.*z]^4 - 259.27611030303984*Log[z] - 
         69.25309735342276*Log[z]^2 + 3.5261418976339094*Log[z]^3 + 
         2.345679012345679*Log[z]^4 + 1.2740740740740741*Log[z]^5) + 
       z^3*(176.60568914041386 - 333.8892942331977*Log[1. - 1.*z] + 
         119.83998564893713*Log[1. - 1.*z]^2 - 13.159651273668437*
          Log[1. - 1.*z]^3 + 2.525512367491166*Log[1. - 1.*z]^4 + 
         721.4202676849085*Log[z] + 24.724759543844776*Log[z]^2 + 
         92.88132818451864*Log[z]^3 + 1.5816857184908992*Log[z]^4 + 
         1.804743567302643*Log[z]^5) + Lp^3*(-59.51274599348242 - 
         4.407436322826193*z^4 + 1.019060773480663*z^5 - 
         16.598390495119958*Log[1. - 1.*z] + Lh*(-3.5555555555555554 - 
           4.7407407407407405/z + 4.7407407407407405*z^2 + 
           z*(3.5555555555555554 - 7.111111111111111*Log[z]) - 
           7.111111111111111*Log[z]) + 33.77777777777778*Log[z] - 
         6.518518518518518*Log[z]^2 + (56.49382716049383 + 
           7.111111111111111*Log[z])/z + z^2*(-25.020377236507432 - 
           19.900933497371888*Log[1. - 1.*z] + 0.5463108403276903*Log[z] - 
           0.2623712088231026*Log[z]^2) + z^3*(-2.6864439571778664 + 
           6.688308538163001*Log[1. - 1.*z] - 0.8669762220634759*Log[z] + 
           2.862027514358221*Log[z]^2) + z*(34.11411506631996 + 
           29.811015454328842*Log[1. - 1.*z] + 30.814814814814813*Log[z] + 
           9.481481481481481*Log[z]^2)) + Lp^2*(310.2367616855975 + 
         307.74686739442086*z^4 - 20.020184023177148*z^5 + 
         87.4343263699818*Log[1. - 1.*z] + (-255.29703611092273 - 
           46.22222222222222*Log[z])/z - 159.7815092290168*Log[z] + 
         49.77777777777778*Log[z]^2 - 6.518518518518518*Log[z]^3 + 
         z^3*(1712.552645417343 - 30.46653549984735*Log[1. - 1.*z] - 
           1483.813377204918*Log[z] + 214.7275175592091*Log[z]^2 - 
           84.34157533898534*Log[z]^3) + z^2*(-1831.6585445105372 + 
           120.81184181412094*Log[1. - 1.*z] - 843.3462988947059*Log[z] - 
           124.99694518496669*Log[z]^2 - 5.406813302533922*Log[z]^3) + 
         z*(-223.5605080620568 - 177.7796326842554*Log[1. - 1.*z] - 
           152.28350672850812*Log[z] - 2.6666666666666665*Log[z]^2 + 
           14.814814814814815*Log[z]^3) + Lh*(-28.444444444444443 + 
           20.54320987654321/z + 7.111111111111111*Log[z] - 
           7.111111111111111*Log[z]^2 + z^2*(-34.76543209876543 + 
             18.962962962962962*Log[z]) + z*(42.666666666666664 + 
             21.333333333333332*Log[z] - 7.111111111111111*Log[z]^2))) + 
       Lp*(-641.9231747512664 - 90.06837961044343*z^4 + 
         3.930780559646539*z^5 - 135.5628256151705*Log[1. - 1.*z] + 
         31.34080043456427*Log[1. - 1.*z]^2 - 1.9908893803281578*
          Log[1. - 1.*z]^3 + 371.26767373845377*Log[z] - 
         164.44484498891345*Log[z]^2 + 34.370370370370374*Log[z]^3 - 
         3.7037037037037037*Log[z]^4 + (494.54803759120074 + 
           98.11244277743864*Log[z])/z + z^3*(-1131.529968695121 + 
           82.4881265719132*Log[1. - 1.*z] - 21.393301000303122*
            Log[1. - 1.*z]^2 + 3.3149575944487277*Log[1. - 1.*z]^3 + 
           657.7374996385089*Log[z] - 92.19539674875261*Log[z]^2 + 
           29.897731732203123*Log[z]^3 - 1.2220570229141159*Log[z]^4) + 
         z^2*(973.2342615171851 - 325.17030708460004*Log[1. - 1.*z] + 
           64.79406910183718*Log[1. - 1.*z]^2 - 10.102286050707095*
            Log[1. - 1.*z]^3 + 867.8773036703157*Log[z] - 41.545120425398814*
            Log[z]^2 - 17.187522197229786*Log[z]^3 + 0.1608887699103199*
            Log[z]^4) + z*(391.80844338763495 + 378.2450061278573*
            Log[1. - 1.*z] - 74.74156853609833*Log[1. - 1.*z]^2 + 
           8.778217836586524*Log[1. - 1.*z]^3 - 204.15968590874348*Log[z] + 
           27.207433413991513*Log[z]^2 - 3.8518518518518516*Log[z]^3 + 
           8.296296296296296*Log[z]^4) + Lh*(8.605382160380781 - 
           7.053793868237394/z - 0.1503421727972626*z^4 + 
           0.0035104963841887243*z^5 - 7.111111111111111*Log[z] + 
           1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3 + 
           z*(-1.4942857329106274 + 14.222222222222221*Log[z] + 
             1.7777777777777777*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(-9.521218362148392 - 15.079390722363259*Log[z] + 
             4.728156728156728*Log[z]^2 - 0.0008179122789080871*Log[z]^3) + 
           z^3*(9.610747466216216 - 3.2416623706229926*Log[z] + 
             0.38258300017382235*Log[z]^2 + 0.04541227526348419*Log[z]^3))) + 
       Nf*(-59.098681384063596 + 5.88282387997262/z - 0.9090821349290609*
          z^4 + 0.10213731794968792*z^5 - 5.54475983656332*Log[1. - 1.*z] + 
         0.3406240567413631*Log[1. - 1.*z]^2 - 0.32694334958049026*
          Log[1. - 1.*z]^3 + Lp^3*(-0.5925925925925926 - 0.7901234567901234/
            z + 0.7901234567901234*z^2 + z*(0.5925925925925926 - 
             1.1851851851851851*Log[z]) - 1.1851851851851851*Log[z]) - 
         30.966480714928217*Log[z] - 10.549308734586743*Log[z]^2 - 
         1.6131687242798354*Log[z]^3 - 0.24691358024691357*Log[z]^4 + 
         z*(60.47344877255523 + 10.060758255882838*Log[1. - 1.*z] - 
           1.1444946128399927*Log[1. - 1.*z]^2 + 0.7823868798341669*
            Log[1. - 1.*z]^3 - 12.003517751965253*Log[z] - 
           8.771530956808965*Log[z]^2 - 1.6131687242798354*Log[z]^3 - 
           0.24691358024691357*Log[z]^4) + z^2*(-24.98539332433859 - 
           7.701228771623041*Log[1. - 1.*z] + 0.773289894962069*
            Log[1. - 1.*z]^2 - 0.6827091430256285*Log[1. - 1.*z]^3 + 
           5.1478051820853*Log[z] + 0.1997362426567558*Log[z]^2 + 
           0.7031832520791511*Log[z]^3 - 0.002601203056413591*Log[z]^4) + 
         z^3*(18.534746870913505 + 3.185230352303523*Log[1. - 1.*z] + 
           0.030580661136560605*Log[1. - 1.*z]^2 + 0.22726561277195179*
            Log[1. - 1.*z]^3 - 10.540989729225023*Log[z] + 
           3.5376079174563064*Log[z]^2 - 0.3148828372387587*Log[z]^3 + 
           0.11712315648343229*Log[z]^4) + Lp^2*(-15.922728604826142 + 
           1.1851851851851851/z - 0.7777828865694975*z^4 + 
           0.1798342541436464*z^5 - 2.9291277214703895*Log[1. - 1.*z] - 
           7.703703703703703*Log[z] - 1.7777777777777777*Log[z]^2 + 
           z*(10.185715290166272 + 5.260767397636301*Log[1. - 1.*z] - 
             7.703703703703703*Log[z] - 1.7777777777777777*Log[z]^2) + 
           z^2*(5.623854999025531 - 3.511929408639212*Log[1. - 1.*z] + 
             1.909043965771614*Log[z] - 0.04630079326533916*Log[z]^2) + 
           z^3*(-0.4740783410138249 + 1.1802897324733002*Log[1. - 1.*z] - 
             0.15299579924828655*Log[z] + 0.5050636719141682*Log[z]^2)) + 
         Lp*(-47.84250324323074 - 1.1565265637483262/z - 1.0078269216569447*
            z^4 + 0.2108997733320193*z^5 + 0.7118723215079577*
            Log[1. - 1.*z] - 1.9599822537344245*Log[1. - 1.*z]^2 - 
           29.870148425982446*Log[z] - 7.703703703703703*Log[z]^2 - 
           1.1851851851851851*Log[z]^3 + z*(54.21155462572438 - 
             4.559282020884582*Log[1. - 1.*z] + 4.096744714563834*
              Log[1. - 1.*z]^2 - 16.833111388945408*Log[z] - 
             7.703703703703703*Log[z]^2 - 1.1851851851851851*Log[z]^3) + 
           z^2*(0.17401837928153718 + 4.019984114282327*Log[1. - 1.*z] - 
             3.2024315568132824*Log[1. - 1.*z]^2 + 12.756509161041466*
              Log[z] + 2.7071215217733062*Log[z]^2 + 0.0169144727867958*
              Log[z]^3) + z^3*(-4.589616073204694 - 0.17257441490570324*
              Log[1. - 1.*z] + 1.0656690959838735*Log[1. - 1.*z]^2 + 
             4.0626629422718805*Log[z] - 0.415594042725251*Log[z]^2 + 
             0.3615537167475894*Log[z]^3))) + 
       (dabc2*(-12.484362149162802 - 729428.8399516005*z^4 + 
          8847.276233088314*z^5 + 755.3633994830124*Log[1. - 1.*z] - 
          930.5666113618292*Log[1. - 1.*z]^2 - 12.641753830328481*Log[z] - 
          0.33944273991897467*Log[z]^2 - 0.13284371092955144*Log[z]^3 + 
          0.08333333333333333*Log[z]^4 - 0.03333333333333333*Log[z]^5 + 
          z*(773.9313370464845 - 1388.6516457054822*Log[1. - 1.*z] + 
            2884.901971538853*Log[1. - 1.*z]^2 - 0.3978263896647597*Log[z] - 
            3.7524230779895973*Log[z]^2 + 1.6449340668482262*Log[z]^3) + 
          z^2*(7.593447363235475*^7 + 511.4919951133305*Log[1. - 1.*z] - 
            2978.1282646700265*Log[1. - 1.*z]^2 + 3.0913726540546816*^7*
             Log[z] + 5.377444016644809*^6*Log[z]^2 + 500678.1295623091*
             Log[z]^3 + 25014.184617023544*Log[z]^4 + 538.8174699843397*
             Log[z]^5) + z^3*(-7.521465351566352*^7 + 121.7962511091393*
             Log[1. - 1.*z] + 1023.7929044930027*Log[1. - 1.*z]^2 + 
            4.573400684737262*^7*Log[z] - 1.2082958848115643*^7*Log[z]^2 + 
            2.1861363567177285*^6*Log[z]^3 - 199730.60765050168*Log[z]^4 + 
            19156.81282644062*Log[z]^5) + Lp*(-35.45104096037992 + 
            30693.89491251138*z^4 - 699.0302244389028*z^5 + 
            90.44448683623187*Log[1. - 1.*z] - 20.02847884157147*Log[z] - 
            0.7753296657588677*Log[z]^2 + 0.3333333333333333*Log[z]^3 - 
            0.16666666666666666*Log[z]^4 + z*(117.9213282885501 - 
              258.9009841734983*Log[1. - 1.*z] - 18.804406601634035*Log[z] + 
              4.934802200544679*Log[z]^2) + z^3*(-955810.3081181592 - 
              77.86707643418632*Log[1. - 1.*z] + 526335.8863012193*Log[z] - 
              166854.87851557942*Log[z]^2 + 20411.05046799899*Log[z]^3 - 
              3233.8684801892373*Log[z]^4) + z^2*(925732.9731977673 + 
              246.32357377145274*Log[1. - 1.*z] + 370266.74427570094*Log[z] + 
              60174.01639245827*Log[z]^2 + 4729.308103708871*Log[z]^3 + 
              152.7531427927166*Log[z]^4))))/nc)


==> ancillary_files/softfunction.m <==
1 + as*CF*(-2*Lp^2 - 4*Lp*Lv - 2*zeta[2]) + 
 as^2*CF*Nf*TF*(-656/81 + (16*Lp^3)/9 + (224*Lv)/27 + 
   Lp^2*(40/9 + (8*Lv)/3) + (20*zeta[2])/3 + 
   Lp*((80*Lv)/9 + (16*zeta[2])/3) + (56*zeta[3])/9) + 
 as^3*CF*Nf^2*TF^2*(-1024/6561 - (16*Lp^4)/9 + Lp^3*(-640/81 - (64*Lv)/27) + 
   Lp^2*(-800/81 - (320*Lv)/27 - (64*zeta[2])/9) - (544*zeta[2])/27 + 
   Lv*(-7424/729 - (128*zeta[3])/9) + Lp*((-1600*Lv)/81 - (640*zeta[2])/27 - 
     (128*zeta[3])/9) - (2240*zeta[3])/243 - (176*zeta[4])/27) + 
 as^2*CF^2*(2*Lp^4 + 8*Lp^3*Lv + 8*Lp*Lv*zeta[2] + 
   Lp^2*(8*Lv^2 + 4*zeta[2]) + 5*zeta[4]) + 
 as^2*CA*CF*(2428/81 - (44*Lp^3)/9 - (67*zeta[2])/3 + 
   Lp^2*(-134/9 - (22*Lv)/3 + 4*zeta[2]) + 
   Lp*((-44*zeta[2])/3 + Lv*(-268/9 + 8*zeta[2])) - (154*zeta[3])/9 + 
   Lv*(-808/27 + 28*zeta[3]) + 10*zeta[4]) + 
 as^3*CA*CF*Nf*TF*(-825530/6561 + (88*Lp^4)/9 + 
   Lp^3*(4624/81 + (352*Lv)/27 - (64*zeta[2])/9) + (149060*zeta[2])/729 + 
   Lp^2*(8204/81 + Lv*(2312/27 - (32*zeta[2])/3) + (64*zeta[2])/3) + 
   (16304*zeta[3])/81 + (80*zeta[2]*zeta[3])/9 + 
   Lp*(Lv*(16408/81 - (320*zeta[2])/9) + (4624*zeta[2])/27 + 
     (704*zeta[3])/9 - (328*zeta[4])/3) - (832*zeta[4])/27 + 
   Lv*(125252/729 - (1648*zeta[2])/81 - (1808*zeta[3])/27 + (40*zeta[4])/3) - 
   (368*zeta[5])/3) + as^3*CF^2*Nf*TF*(-42727/243 - (32*Lp^5)/9 + 
   Lp^4*(-80/9 - (112*Lv)/9) + Lp^3*(16/3 - (320*Lv)/9 - (32*Lv^2)/3 - 
     (128*zeta[2])/9) + (6262*zeta[2])/81 + 
   Lp^2*(4282/81 - (320*Lv^2)/9 + Lv*(-232/27 - (80*zeta[2])/3) - 
     (200*zeta[2])/9 - (400*zeta[3])/9) + (6976*zeta[3])/81 - 
   (592*zeta[2]*zeta[3])/9 + Lv*(3422/27 - (448*zeta[2])/27 - 
     (608*zeta[3])/9 - 32*zeta[4]) + Lp*((-896*Lv^2)/27 + 16*zeta[2] + 
     Lv*(8564/81 - (400*zeta[2])/9 - (800*zeta[3])/9) - (80*zeta[4])/3) + 
   (4*zeta[4])/9 + (448*zeta[5])/9) + 
 as^3*CA^2*CF*(5211949/13122 - (121*Lp^4)/9 - (297481*zeta[2])/729 + 
   Lp^3*(-7120/81 - (484*Lv)/27 + (176*zeta[2])/9) - (151132*zeta[3])/243 + 
   (1100*zeta[2]*zeta[3])/9 + (928*zeta[3]^2)/9 + 
   Lp^2*(-15503/81 + (52*zeta[2])/9 + Lv*(-3560/27 + (88*zeta[2])/3) + 
     88*zeta[3] - 44*zeta[4]) + (3649*zeta[4])/27 + 
   Lp*((-7120*zeta[2])/27 - (968*zeta[3])/9 + 
     Lv*(-31006/81 + (1072*zeta[2])/9 + 176*zeta[3] - 88*zeta[4]) + 
     (902*zeta[4])/3) + Lv*(-297029/729 + (6392*zeta[2])/81 + 
     (12328*zeta[3])/27 - (176*zeta[2]*zeta[3])/3 + (154*zeta[4])/3 - 
     192*zeta[5]) + (1804*zeta[5])/9 - (3086*zeta[6])/27) + 
 as^3*CA*CF^2*((88*Lp^5)/9 + Lp^4*(268/9 + (308*Lv)/9 - 8*zeta[2]) - 
   (4856*zeta[2])/81 + Lp^3*((88*Lv^2)/3 + Lv*(1072/9 - 32*zeta[2]) + 
     (352*zeta[2])/9) + (308*zeta[2]*zeta[3])/9 + 
   Lv*((1616*zeta[2])/27 - 56*zeta[2]*zeta[3]) + 
   Lp^2*(-4856/81 + Lv^2*(1072/9 - 32*zeta[2]) + (670*zeta[2])/9 + 
     Lv*(1616/27 + (220*zeta[2])/3 - 56*zeta[3]) + (308*zeta[3])/9 - 
     40*zeta[4]) + (335*zeta[4])/3 + Lp*(Lv^2*(3232/27 - 112*zeta[3]) + 
     Lv*(-9712/81 + (1340*zeta[2])/9 + (616*zeta[3])/9 - 80*zeta[4]) + 
     (220*zeta[4])/3) - 35*zeta[6]) + 
 as^3*CF^3*((-4*Lp^6)/3 - 8*Lp^5*Lv + Lp^4*(-16*Lv^2 - 4*zeta[2]) + 
   Lp^3*((-32*Lv^3)/3 - 16*Lv*zeta[2]) + 
   Lp^2*(-16*Lv^2*zeta[2] - 10*zeta[4]) - 20*Lp*Lv*zeta[4] - (35*zeta[6])/6)

